Two-Loop Hexa-Box Integrals for Non-Planar Five-Point One-Mass Processes

We present the calculation of the three distinct non-planar hexa-box topologies for five-point one-mass processes. These three topologies are required to obtain the two-loop virtual QCD corrections for two-jet-associated W, Z or Higgs-boson production. Each topology is solved by obtaining a pure basis of master integrals and efficiently constructing the associated differential equation with numerical sampling and unitarity-cut techniques. We present compact expressions for the alphabet of these non-planar integrals, and discuss some properties of their symbol. Notably, we observe that the extended Steinmann relations are in general not satisfied. Finally, we solve the differential equations in terms of generalized power series and provide high-precision values in different regions of phase space which can be used as boundary conditions for subsequent evaluations.

==> anc/alphabet.m <==
{p1s, s12, p1s - s12 - s23 + s45, p1s - s15 + s23 - s45, s15, s23, 
 s15 - s23 - s34, p1s - s12 - s15 + s34, s34, s12 - s34 - s45, s45, 
 -p1s + s12, -s12 - s23 + s45, -s15 + s23 - s45, -p1s + s15, s15 - s34, 
 p1s - s12 - s15 + s23 + s34, p1s - s12 - s23, -s23 - s34, 
 -s12 - s23 + s34 + s45, -s12 + s45, -s15 + s23, -s15 + s23 + s34 - s45, 
 -s34 - s45, p1s - s15 - s45, p1s - s12 - s15 + s34 + s45, s12 - s34, 
 s12*s15 - p1s*s34, -(s12*s15) + s12*s23 + p1s*s34 + p1s*s45 - s12*s45, 
 p1s*s12 - s12^2 - s12*s23 - p1s*s45 + s12*s45, 
 -(s12*s15) + p1s*s23 - s15*s23 + p1s*s34 + s15*s45, 
 s12*s15 - s12*s23 + s15*s23 - s23^2 - p1s*s34 + s12*s45 - s15*s45 + 
  2*s23*s45 - s45^2, p1s*s15 - s15^2 - p1s*s23 + s15*s23 - s15*s45, 
 s12*s23 + p1s*s45 - s12*s45, s12*(s15 - s23 - s34) + p1s*(s12 - s34 - s45) - 
  s12*(s12 - s34 - s45), p1s*s34 - s12*s34 + s12*(p1s - s12 - s15 + s34), 
 p1s*s45 + s23*(p1s - s12 - s23 + s45) - s45*(p1s - s12 - s23 + s45), 
 p1s*(p1s - s12 - s15 + s34) + s34*(p1s - s12 - s23 + s45) - 
  (p1s - s12 - s15 + s34)*(p1s - s12 - s23 + s45), 
 p1s*(s15 - s23 - s34) - (s15 - s23 - s34)*(p1s - s12 - s23 + s45) + 
  (s12 - s34 - s45)*(p1s - s12 - s23 + s45), 
 (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + p1s*(s12 - s34 - s45) - 
  (p1s - s15 + s23 - s45)*(s12 - s34 - s45), p1s*(p1s - s12 - s15 + s34) + 
  s34*(p1s - s15 + s23 - s45) - (p1s - s12 - s15 + s34)*
   (p1s - s15 + s23 - s45), p1s*s23 - s23*(p1s - s15 + s23 - s45) + 
  (p1s - s15 + s23 - s45)*s45, p1s*s34 - s15*s34 + 
  s15*(p1s - s12 - s15 + s34), p1s*(s15 - s23 - s34) - 
  s15*(s15 - s23 - s34) + s15*(s12 - s34 - s45), p1s*s23 - s15*s23 + s15*s45, 
 -(p1s*s15) + p1s*s23 + s15*s45, p1s*s23 - p1s*(p1s - s15 + s23 - s45) + 
  (p1s - s15 + s23 - s45)*s45, -(p1s*s15) + p1s*(s15 - s23 - s34) + 
  s15*(s12 - s34 - s45), p1s*(s15 - s23 - s34) - 
  p1s*(p1s - s12 - s23 + s45) + (s12 - s34 - s45)*(p1s - s12 - s23 + s45), 
 p1s*(p1s - s12 - s15 + s34) - p1s*(p1s - s15 + s23 - s45) + 
  s34*(p1s - s15 + s23 - s45), p1s*(p1s - s12 - s15 + s34) - 
  p1s*(p1s - s12 - s23 + s45) + s34*(p1s - s12 - s23 + s45), 
 -(p1s*s15) + p1s*s34 + s15*(p1s - s12 - s15 + s34), 
 -(p1s*s12) + p1s*s34 + s12*(p1s - s12 - s15 + s34), 
 -(p1s*(p1s - s15 + s23 - s45)) + (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + 
  p1s*(s12 - s34 - s45), -(p1s*s12) + s12*(s15 - s23 - s34) + 
  p1s*(s12 - s34 - s45), p1s*s45 - p1s*(p1s - s12 - s23 + s45) + 
  s23*(p1s - s12 - s23 + s45), -(p1s*s12) + s12*s23 + p1s*s45, 
 p1s*(-p1s + s12 + s23) - (-p1s + s12)*s45, 
 p1s*(-p1s + s12 + s15 - s23 - s34) - (-p1s + s12)*(s12 - s34 - s45), 
 -((-p1s + s12)*s34) + p1s*(-s15 + s34), p1s*(-s12 + s45) - 
  s45*(-s12 - s23 + s45), -((p1s - s12 - s15 + s34)*(-s12 - s23 + s45)) + 
  p1s*(-s12 - s23 + s34 + s45), p1s*(-s23 - s34) - 
  (s15 - s23 - s34)*(-s12 - s23 + s45), p1s*(-s34 - s45) - 
  (-s15 + s23 - s45)*(s12 - s34 - s45), 
 -((p1s - s12 - s15 + s34)*(-s15 + s23 - s45)) + 
  p1s*(-s15 + s23 + s34 - s45), p1s*(-s15 + s23) - s23*(-s15 + s23 - s45), 
 -((-p1s + s15)*s34) + p1s*(-s12 + s34), -((-p1s + s15)*(s15 - s23 - s34)) + 
  p1s*(-p1s + s12 + s15 - s34 - s45), -((-p1s + s15)*s23) + 
  p1s*(-p1s + s15 + s45), s12*s15 - s12*s23 - p1s*s34, 
 -(s12*s23) + s12*(p1s - s15 + s23 - s45) - p1s*(s12 - s34 - s45), 
 s12*s15 - s12*(s15 - s23 - s34) - p1s*s34, -(s12*(s15 - s23 - s34)) - 
  p1s*s45 + s12*(p1s - s12 - s23 + s45), -(s12*(p1s - s12 - s15 + s34)) + 
  s12*(p1s - s15 + s23 - s45) - p1s*(s12 - s34 - s45), 
 -(s12*(p1s - s12 - s15 + s34)) - p1s*s45 + s12*(p1s - s12 - s23 + s45), 
 -(p1s*(s15 - s23 - s34)) + s15*(p1s - s12 - s23 + s45) - 
  s23*(p1s - s12 - s23 + s45), -(p1s*(p1s - s12 - s15 + s34)) - 
  s23*(p1s - s12 - s23 + s45) + (p1s - s15 + s23 - s45)*
   (p1s - s12 - s23 + s45), -(p1s*(s15 - s23 - s34)) + 
  s15*(p1s - s12 - s23 + s45) - s34*(p1s - s12 - s23 + s45), 
 -(p1s*s45) + s12*(p1s - s12 - s23 + s45) - s34*(p1s - s12 - s23 + s45), 
 -(p1s*(p1s - s12 - s15 + s34)) + (p1s - s15 + s23 - s45)*
   (p1s - s12 - s23 + s45) - (s12 - s34 - s45)*(p1s - s12 - s23 + s45), 
 -(p1s*s45) + s12*(p1s - s12 - s23 + s45) - 
  (s12 - s34 - s45)*(p1s - s12 - s23 + s45), 
 -(p1s*s23) + s15*(p1s - s15 + s23 - s45) - 
  (s15 - s23 - s34)*(p1s - s15 + s23 - s45), -(p1s*(p1s - s12 - s15 + s34)) - 
  (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + (p1s - s15 + s23 - s45)*
   (p1s - s12 - s23 + s45), -(p1s*s23) + s15*(p1s - s15 + s23 - s45) - 
  s34*(p1s - s15 + s23 - s45), s12*(p1s - s15 + s23 - s45) - 
  s34*(p1s - s15 + s23 - s45) - p1s*(s12 - s34 - s45), 
 -(p1s*(p1s - s12 - s15 + s34)) - (p1s - s15 + s23 - s45)*s45 + 
  (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45), 
 s12*(p1s - s15 + s23 - s45) - p1s*(s12 - s34 - s45) - 
  (p1s - s15 + s23 - s45)*s45, -(p1s*s23) - s15*(p1s - s12 - s15 + s34) + 
  s15*(p1s - s15 + s23 - s45), -(p1s*(s15 - s23 - s34)) - 
  s15*(p1s - s12 - s15 + s34) + s15*(p1s - s12 - s23 + s45), 
 -(p1s*s23) + s15*(p1s - s15 + s23 - s45) - s15*(s12 - s34 - s45), 
 s12*s15 - p1s*s34 - s15*(s12 - s34 - s45), -(p1s*(s15 - s23 - s34)) - 
  s15*s45 + s15*(p1s - s12 - s23 + s45), s12*s15 - p1s*s34 - s15*s45, 
 p1s^2*s15 - p1s*s12*s15 - p1s^2*s23 + p1s*s12*s23 - p1s*s23*s34 - 
  p1s*s15*s45 + s12*s15*s45, -(p1s^2*s23) + p1s*s12*s23 + 
  p1s^2*(p1s - s15 + s23 - s45) - p1s*s12*(p1s - s15 + s23 - s45) - 
  p1s*s23*(s12 - s34 - s45) - p1s*(p1s - s15 + s23 - s45)*s45 + 
  s12*(p1s - s15 + s23 - s45)*s45, p1s^2*s15 - p1s*s12*s15 - 
  p1s^2*(s15 - s23 - s34) + p1s*s12*(s15 - s23 - s34) - 
  p1s*(s15 - s23 - s34)*s34 - p1s*s15*(s12 - s34 - s45) + 
  s12*s15*(s12 - s34 - s45), -(p1s^2*(s15 - s23 - s34)) + 
  p1s*s12*(s15 - s23 - s34) - p1s*(s15 - s23 - s34)*s45 + 
  p1s^2*(p1s - s12 - s23 + s45) - p1s*s12*(p1s - s12 - s23 + s45) - 
  p1s*(s12 - s34 - s45)*(p1s - s12 - s23 + s45) + 
  s12*(s12 - s34 - s45)*(p1s - s12 - s23 + s45), 
 -(p1s^2*(p1s - s12 - s15 + s34)) + p1s*s12*(p1s - s12 - s15 + s34) + 
  p1s^2*(p1s - s15 + s23 - s45) - p1s*s12*(p1s - s15 + s23 - s45) - 
  p1s*s34*(p1s - s15 + s23 - s45) + s12*s34*(p1s - s15 + s23 - s45) - 
  p1s*(p1s - s12 - s15 + s34)*(s12 - s34 - s45), 
 -(p1s^2*(p1s - s12 - s15 + s34)) + p1s*s12*(p1s - s12 - s15 + s34) - 
  p1s*(p1s - s12 - s15 + s34)*s45 + p1s^2*(p1s - s12 - s23 + s45) - 
  p1s*s12*(p1s - s12 - s23 + s45) - p1s*s34*(p1s - s12 - s23 + s45) + 
  s12*s34*(p1s - s12 - s23 + s45), p1s^2*s15 - p1s^2*s23 - 
  p1s*s23*(s15 - s23 - s34) - p1s*s15*s45 - p1s*s15*(p1s - s12 - s23 + s45) + 
  p1s*s23*(p1s - s12 - s23 + s45) + s15*s45*(p1s - s12 - s23 + s45), 
 -(p1s^2*s23) - p1s*s23*(p1s - s12 - s15 + s34) + 
  p1s^2*(p1s - s15 + s23 - s45) - p1s*(p1s - s15 + s23 - s45)*s45 + 
  p1s*s23*(p1s - s12 - s23 + s45) - p1s*(p1s - s15 + s23 - s45)*
   (p1s - s12 - s23 + s45) + (p1s - s15 + s23 - s45)*s45*
   (p1s - s12 - s23 + s45), p1s^2*s15 - p1s^2*s34 - 
  p1s*(s15 - s23 - s34)*s34 - p1s*s15*(p1s - s12 - s15 + s34) - 
  p1s*s15*(p1s - s12 - s23 + s45) + p1s*s34*(p1s - s12 - s23 + s45) + 
  s15*(p1s - s12 - s15 + s34)*(p1s - s12 - s23 + s45), 
 p1s^2*s12 - p1s^2*s34 - p1s*s12*(p1s - s12 - s15 + s34) - p1s*s34*s45 - 
  p1s*s12*(p1s - s12 - s23 + s45) + p1s*s34*(p1s - s12 - s23 + s45) + 
  s12*(p1s - s12 - s15 + s34)*(p1s - s12 - s23 + s45), 
 p1s^2*(p1s - s15 + s23 - s45) - p1s*(s15 - s23 - s34)*
   (p1s - s15 + s23 - s45) - p1s^2*(s12 - s34 - s45) - 
  p1s*(p1s - s12 - s15 + s34)*(s12 - s34 - s45) - 
  p1s*(p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + 
  (s15 - s23 - s34)*(p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + 
  p1s*(s12 - s34 - s45)*(p1s - s12 - s23 + s45), 
 p1s^2*s12 - p1s*s12*(s15 - s23 - s34) - p1s^2*(s12 - s34 - s45) - 
  p1s*(s12 - s34 - s45)*s45 - p1s*s12*(p1s - s12 - s23 + s45) + 
  s12*(s15 - s23 - s34)*(p1s - s12 - s23 + s45) + 
  p1s*(s12 - s34 - s45)*(p1s - s12 - s23 + s45), 
 p1s^2*s15 - p1s^2*(s15 - s23 - s34) - p1s*s23*(s15 - s23 - s34) - 
  p1s*s15*(p1s - s15 + s23 - s45) + p1s*(s15 - s23 - s34)*
   (p1s - s15 + s23 - s45) - p1s*s15*(s12 - s34 - s45) + 
  s15*(p1s - s15 + s23 - s45)*(s12 - s34 - s45), 
 -(p1s^2*(s15 - s23 - s34)) - p1s*(s15 - s23 - s34)*(p1s - s12 - s15 + s34) + 
  p1s*(s15 - s23 - s34)*(p1s - s15 + s23 - s45) + 
  p1s^2*(p1s - s12 - s23 + s45) - p1s*(p1s - s15 + s23 - s45)*
   (p1s - s12 - s23 + s45) - p1s*(s12 - s34 - s45)*(p1s - s12 - s23 + s45) + 
  (p1s - s15 + s23 - s45)*(s12 - s34 - s45)*(p1s - s12 - s23 + s45), 
 p1s^2*s15 - p1s^2*s34 - p1s*s23*s34 - p1s*s15*(p1s - s12 - s15 + s34) - 
  p1s*s15*(p1s - s15 + s23 - s45) + p1s*s34*(p1s - s15 + s23 - s45) + 
  s15*(p1s - s12 - s15 + s34)*(p1s - s15 + s23 - s45), 
 p1s^2*s12 - p1s^2*s34 - p1s*s12*(p1s - s12 - s15 + s34) - 
  p1s*s12*(p1s - s15 + s23 - s45) + p1s*s34*(p1s - s15 + s23 - s45) + 
  s12*(p1s - s12 - s15 + s34)*(p1s - s15 + s23 - s45) - 
  p1s*s34*(s12 - s34 - s45), -(p1s^2*s45) - p1s*(p1s - s12 - s15 + s34)*s45 + 
  p1s*(p1s - s15 + s23 - s45)*s45 + p1s^2*(p1s - s12 - s23 + s45) - 
  p1s*s23*(p1s - s12 - s23 + s45) - p1s*(p1s - s15 + s23 - s45)*
   (p1s - s12 - s23 + s45) + s23*(p1s - s15 + s23 - s45)*
   (p1s - s12 - s23 + s45), p1s^2*s12 - p1s*s12*s23 - 
  p1s*s12*(p1s - s15 + s23 - s45) + s12*s23*(p1s - s15 + s23 - s45) - 
  p1s^2*s45 + p1s*(p1s - s15 + s23 - s45)*s45 - p1s*(s12 - s34 - s45)*s45, 
 -(p1s^2*(p1s - s12 - s15 + s34)) + p1s*s15*(p1s - s12 - s15 + s34) - 
  p1s*s23*(p1s - s12 - s15 + s34) + p1s^2*(p1s - s15 + s23 - s45) - 
  p1s*s15*(p1s - s15 + s23 - s45) - p1s*s34*(p1s - s15 + s23 - s45) + 
  s15*s34*(p1s - s15 + s23 - s45), -(p1s^2*(p1s - s12 - s15 + s34)) + 
  p1s*s15*(p1s - s12 - s15 + s34) - p1s*(s15 - s23 - s34)*
   (p1s - s12 - s15 + s34) + p1s^2*(p1s - s12 - s23 + s45) - 
  p1s*s15*(p1s - s12 - s23 + s45) - p1s*s34*(p1s - s12 - s23 + s45) + 
  s15*s34*(p1s - s12 - s23 + s45), p1s^2*(p1s - s15 + s23 - s45) - 
  p1s*s15*(p1s - s15 + s23 - s45) - p1s*(s15 - s23 - s34)*
   (p1s - s15 + s23 - s45) + s15*(s15 - s23 - s34)*(p1s - s15 + s23 - s45) - 
  p1s^2*(s12 - s34 - s45) + p1s*s15*(s12 - s34 - s45) - 
  p1s*s23*(s12 - s34 - s45), p1s^2*s12 - p1s*s12*s15 - 
  p1s*s12*(s15 - s23 - s34) + s12*s15*(s15 - s23 - s34) - 
  p1s^2*(s12 - s34 - s45) + p1s*s15*(s12 - s34 - s45) - 
  p1s*s34*(s12 - s34 - s45), -(p1s^2*s45) + p1s*s15*s45 - 
  p1s*(s15 - s23 - s34)*s45 + p1s^2*(p1s - s12 - s23 + s45) - 
  p1s*s15*(p1s - s12 - s23 + s45) - p1s*s23*(p1s - s12 - s23 + s45) + 
  s15*s23*(p1s - s12 - s23 + s45), p1s^2*s12 - p1s*s12*s15 - p1s*s12*s23 + 
  s12*s15*s23 - p1s^2*s45 + p1s*s15*s45 - p1s*s34*s45, 
 (p1s - s23 + s45 + sqrtG3[1])/(p1s - s23 + s45 - sqrtG3[1]), 
 (p1s + s12 - s15 + s23 - s45 + sqrtG3[2])/(p1s + s12 - s15 + s23 - s45 - 
   sqrtG3[2]), (s12 + s15 + sqrtG3[3])/(s12 + s15 - sqrtG3[3]), 
 (-2*p1s + s12 + s15 - sqrtG3[3])/(-2*p1s + s12 + s15 + sqrtG3[3]), 
 (-p1s + s12 - s15 + s23 - s45 - sqrtG3[2])/(-p1s + s12 - s15 + s23 - s45 + 
   sqrtG3[2]), (p1s + s23 - s45 + sqrtG3[1])/(p1s + s23 - s45 - sqrtG3[1]), 
 (p1s - 2*s12 - s23 + s45 - sqrtG3[1])/(p1s - 2*s12 - s23 + s45 + sqrtG3[1]), 
 -((-p1s + s12 + s15 - s23 + s45 + sqrtG3[2])/(p1s - s12 - s15 + s23 - s45 + 
    sqrtG3[2])), -((s12 - s15 + sqrtG3[3])/(-s12 + s15 + sqrtG3[3])), 
 -((-s12 + s15 - 2*s23 + 2*s45 + sqrtG3[3])/(s12 - s15 + 2*s23 - 2*s45 + 
    sqrtG3[3])), -((p1s - s12 - s15 - s23 + s45 + sqrtG3[2])/
   (-p1s + s12 + s15 + s23 - s45 + sqrtG3[2])), 
 (p1s - 2*s15 + s23 - s45 - sqrtG3[1])/(p1s - 2*s15 + s23 - s45 + sqrtG3[1]), 
 (-(s12*s15) + s12*s23 + p1s*s34 + s23*s34 + s15*s45 - s34*s45 - sqrtDelta5)/
  (-(s12*s15) + s12*s23 + p1s*s34 + s23*s34 + s15*s45 - s34*s45 + 
   sqrtDelta5), (s12*s23 - s12*(p1s - s15 + s23 - s45) + 
   p1s*(s12 - s34 - s45) + s23*(s12 - s34 - s45) + 
   (p1s - s15 + s23 - s45)*s45 - (s12 - s34 - s45)*s45 - sqrtDelta5)/
  (s12*s23 - s12*(p1s - s15 + s23 - s45) + p1s*(s12 - s34 - s45) + 
   s23*(s12 - s34 - s45) + (p1s - s15 + s23 - s45)*s45 - 
   (s12 - s34 - s45)*s45 + sqrtDelta5), 
 (-(s12*s15) + s12*(s15 - s23 - s34) + p1s*s34 + (s15 - s23 - s34)*s34 + 
   s15*(s12 - s34 - s45) - s34*(s12 - s34 - s45) - sqrtDelta5)/
  (-(s12*s15) + s12*(s15 - s23 - s34) + p1s*s34 + (s15 - s23 - s34)*s34 + 
   s15*(s12 - s34 - s45) - s34*(s12 - s34 - s45) + sqrtDelta5), 
 (s12*(s15 - s23 - s34) + p1s*s45 + (s15 - s23 - s34)*s45 - 
   (s12 - s34 - s45)*s45 - s12*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) - sqrtDelta5)/
  (s12*(s15 - s23 - s34) + p1s*s45 + (s15 - s23 - s34)*s45 - 
   (s12 - s34 - s45)*s45 - s12*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) + sqrtDelta5), 
 (s12*(p1s - s12 - s15 + s34) - s12*(p1s - s15 + s23 - s45) + 
   s34*(p1s - s15 + s23 - s45) + p1s*(s12 - s34 - s45) - 
   s34*(s12 - s34 - s45) + (p1s - s12 - s15 + s34)*(s12 - s34 - s45) - 
   sqrtDelta5)/(s12*(p1s - s12 - s15 + s34) - s12*(p1s - s15 + s23 - s45) + 
   s34*(p1s - s15 + s23 - s45) + p1s*(s12 - s34 - s45) - 
   s34*(s12 - s34 - s45) + (p1s - s12 - s15 + s34)*(s12 - s34 - s45) + 
   sqrtDelta5), (p1s*(s15 - s23 - s34) + s23*(s15 - s23 - s34) + s15*s45 - 
   (s15 - s23 - s34)*s45 - s15*(p1s - s12 - s23 + s45) + 
   s23*(p1s - s12 - s23 + s45) - sqrtDelta5)/(p1s*(s15 - s23 - s34) + 
   s23*(s15 - s23 - s34) + s15*s45 - (s15 - s23 - s34)*s45 - 
   s15*(p1s - s12 - s23 + s45) + s23*(p1s - s12 - s23 + s45) + sqrtDelta5), 
 (p1s*(p1s - s12 - s15 + s34) + s23*(p1s - s12 - s15 + s34) - 
   (p1s - s12 - s15 + s34)*s45 + (p1s - s15 + s23 - s45)*s45 + 
   s23*(p1s - s12 - s23 + s45) - (p1s - s15 + s23 - s45)*
    (p1s - s12 - s23 + s45) - sqrtDelta5)/(p1s*(p1s - s12 - s15 + s34) + 
   s23*(p1s - s12 - s15 + s34) - (p1s - s12 - s15 + s34)*s45 + 
   (p1s - s15 + s23 - s45)*s45 + s23*(p1s - s12 - s23 + s45) - 
   (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + sqrtDelta5), 
 (p1s*(p1s - s12 - s15 + s34) + (s15 - s23 - s34)*(p1s - s12 - s15 + s34) + 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) - (p1s - s12 - s15 + s34)*
    (s12 - s34 - s45) - (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) - sqrtDelta5)/
  (p1s*(p1s - s12 - s15 + s34) + (s15 - s23 - s34)*(p1s - s12 - s15 + s34) + 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) - (p1s - s12 - s15 + s34)*
    (s12 - s34 - s45) - (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) + sqrtDelta5), 
 (2*p1s*s12 - s12*s15 - s12*s23 - p1s*s34 + s23*s34 - 2*p1s*s45 + s15*s45 - 
   s34*s45 + sqrtDelta5)/(2*p1s*s12 - s12*s15 - s12*s23 - p1s*s34 + s23*s34 - 
   2*p1s*s45 + s15*s45 - s34*s45 - sqrtDelta5), 
 (2*p1s*s12 - s12*s23 - s12*(p1s - s15 + s23 - s45) - p1s*(s12 - s34 - s45) + 
   s23*(s12 - s34 - s45) - 2*p1s*s45 + (p1s - s15 + s23 - s45)*s45 - 
   (s12 - s34 - s45)*s45 + sqrtDelta5)/(2*p1s*s12 - s12*s23 - 
   s12*(p1s - s15 + s23 - s45) - p1s*(s12 - s34 - s45) + 
   s23*(s12 - s34 - s45) - 2*p1s*s45 + (p1s - s15 + s23 - s45)*s45 - 
   (s12 - s34 - s45)*s45 - sqrtDelta5), 
 (2*p1s*s12 - s12*s15 - s12*(s15 - s23 - s34) - p1s*s34 + 
   (s15 - s23 - s34)*s34 - 2*p1s*(s12 - s34 - s45) + s15*(s12 - s34 - s45) - 
   s34*(s12 - s34 - s45) + sqrtDelta5)/(2*p1s*s12 - s12*s15 - 
   s12*(s15 - s23 - s34) - p1s*s34 + (s15 - s23 - s34)*s34 - 
   2*p1s*(s12 - s34 - s45) + s15*(s12 - s34 - s45) - s34*(s12 - s34 - s45) - 
   sqrtDelta5), (2*p1s*s12 - s12*(s15 - s23 - s34) - 
   2*p1s*(s12 - s34 - s45) - p1s*s45 + (s15 - s23 - s34)*s45 - 
   (s12 - s34 - s45)*s45 - s12*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) + sqrtDelta5)/
  (2*p1s*s12 - s12*(s15 - s23 - s34) - 2*p1s*(s12 - s34 - s45) - p1s*s45 + 
   (s15 - s23 - s34)*s45 - (s12 - s34 - s45)*s45 - 
   s12*(p1s - s12 - s23 + s45) + (s12 - s34 - s45)*(p1s - s12 - s23 + s45) - 
   sqrtDelta5), (2*p1s*s12 - 2*p1s*s34 - s12*(p1s - s12 - s15 + s34) - 
   s12*(p1s - s15 + s23 - s45) + s34*(p1s - s15 + s23 - s45) - 
   p1s*(s12 - s34 - s45) - s34*(s12 - s34 - s45) + 
   (p1s - s12 - s15 + s34)*(s12 - s34 - s45) + sqrtDelta5)/
  (2*p1s*s12 - 2*p1s*s34 - s12*(p1s - s12 - s15 + s34) - 
   s12*(p1s - s15 + s23 - s45) + s34*(p1s - s15 + s23 - s45) - 
   p1s*(s12 - s34 - s45) - s34*(s12 - s34 - s45) + 
   (p1s - s12 - s15 + s34)*(s12 - s34 - s45) - sqrtDelta5), 
 (2*p1s*s12 - 2*p1s*s34 - s12*(p1s - s12 - s15 + s34) - p1s*s45 - s34*s45 + 
   (p1s - s12 - s15 + s34)*s45 - s12*(p1s - s12 - s23 + s45) + 
   s34*(p1s - s12 - s23 + s45) + sqrtDelta5)/(2*p1s*s12 - 2*p1s*s34 - 
   s12*(p1s - s12 - s15 + s34) - p1s*s45 - s34*s45 + 
   (p1s - s12 - s15 + s34)*s45 - s12*(p1s - s12 - s23 + s45) + 
   s34*(p1s - s12 - s23 + s45) - sqrtDelta5), 
 (-(p1s*(s15 - s23 - s34)) + s23*(s15 - s23 - s34) - 2*p1s*s45 + s15*s45 - 
   (s15 - s23 - s34)*s45 + 2*p1s*(p1s - s12 - s23 + s45) - 
   s15*(p1s - s12 - s23 + s45) - s23*(p1s - s12 - s23 + s45) + sqrtDelta5)/
  (-(p1s*(s15 - s23 - s34)) + s23*(s15 - s23 - s34) - 2*p1s*s45 + s15*s45 - 
   (s15 - s23 - s34)*s45 + 2*p1s*(p1s - s12 - s23 + s45) - 
   s15*(p1s - s12 - s23 + s45) - s23*(p1s - s12 - s23 + s45) - sqrtDelta5), 
 (-(p1s*(p1s - s12 - s15 + s34)) + s23*(p1s - s12 - s15 + s34) - 2*p1s*s45 - 
   (p1s - s12 - s15 + s34)*s45 + (p1s - s15 + s23 - s45)*s45 + 
   2*p1s*(p1s - s12 - s23 + s45) - s23*(p1s - s12 - s23 + s45) - 
   (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + sqrtDelta5)/
  (-(p1s*(p1s - s12 - s15 + s34)) + s23*(p1s - s12 - s15 + s34) - 2*p1s*s45 - 
   (p1s - s12 - s15 + s34)*s45 + (p1s - s15 + s23 - s45)*s45 + 
   2*p1s*(p1s - s12 - s23 + s45) - s23*(p1s - s12 - s23 + s45) - 
   (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) - sqrtDelta5), 
 (-(p1s*(s15 - s23 - s34)) + (s15 - s23 - s34)*s34 - 
   2*p1s*(p1s - s12 - s15 + s34) + s15*(p1s - s12 - s15 + s34) - 
   (s15 - s23 - s34)*(p1s - s12 - s15 + s34) + 
   2*p1s*(p1s - s12 - s23 + s45) - s15*(p1s - s12 - s23 + s45) - 
   s34*(p1s - s12 - s23 + s45) + sqrtDelta5)/(-(p1s*(s15 - s23 - s34)) + 
   (s15 - s23 - s34)*s34 - 2*p1s*(p1s - s12 - s15 + s34) + 
   s15*(p1s - s12 - s15 + s34) - (s15 - s23 - s34)*(p1s - s12 - s15 + s34) + 
   2*p1s*(p1s - s12 - s23 + s45) - s15*(p1s - s12 - s23 + s45) - 
   s34*(p1s - s12 - s23 + s45) - sqrtDelta5), 
 (-2*p1s*(p1s - s12 - s15 + s34) + s12*(p1s - s12 - s15 + s34) - p1s*s45 + 
   s34*s45 - (p1s - s12 - s15 + s34)*s45 + 2*p1s*(p1s - s12 - s23 + s45) - 
   s12*(p1s - s12 - s23 + s45) - s34*(p1s - s12 - s23 + s45) + sqrtDelta5)/
  (-2*p1s*(p1s - s12 - s15 + s34) + s12*(p1s - s12 - s15 + s34) - p1s*s45 + 
   s34*s45 - (p1s - s12 - s15 + s34)*s45 + 2*p1s*(p1s - s12 - s23 + s45) - 
   s12*(p1s - s12 - s23 + s45) - s34*(p1s - s12 - s23 + s45) - sqrtDelta5), 
 (-2*p1s*(s15 - s23 - s34) - p1s*(p1s - s12 - s15 + s34) - 
   (s15 - s23 - s34)*(p1s - s12 - s15 + s34) + 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + (p1s - s12 - s15 + s34)*
    (s12 - s34 - s45) + 2*p1s*(p1s - s12 - s23 + s45) - 
   (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) - 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) + sqrtDelta5)/
  (-2*p1s*(s15 - s23 - s34) - p1s*(p1s - s12 - s15 + s34) - 
   (s15 - s23 - s34)*(p1s - s12 - s15 + s34) + 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + (p1s - s12 - s15 + s34)*
    (s12 - s34 - s45) + 2*p1s*(p1s - s12 - s23 + s45) - 
   (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) - 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) - sqrtDelta5), 
 (-2*p1s*(s15 - s23 - s34) + s12*(s15 - s23 - s34) - p1s*s45 - 
   (s15 - s23 - s34)*s45 + (s12 - s34 - s45)*s45 + 
   2*p1s*(p1s - s12 - s23 + s45) - s12*(p1s - s12 - s23 + s45) - 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) + sqrtDelta5)/
  (-2*p1s*(s15 - s23 - s34) + s12*(s15 - s23 - s34) - p1s*s45 - 
   (s15 - s23 - s34)*s45 + (s12 - s34 - s45)*s45 + 
   2*p1s*(p1s - s12 - s23 + s45) - s12*(p1s - s12 - s23 + s45) - 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) - sqrtDelta5), 
 (-(p1s*s23) + s23*(s15 - s23 - s34) + 2*p1s*(p1s - s15 + s23 - s45) - 
   s15*(p1s - s15 + s23 - s45) - (s15 - s23 - s34)*(p1s - s15 + s23 - s45) - 
   2*p1s*(s12 - s34 - s45) + s15*(s12 - s34 - s45) - s23*(s12 - s34 - s45) + 
   sqrtDelta5)/(-(p1s*s23) + s23*(s15 - s23 - s34) + 
   2*p1s*(p1s - s15 + s23 - s45) - s15*(p1s - s15 + s23 - s45) - 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) - 2*p1s*(s12 - s34 - s45) + 
   s15*(s12 - s34 - s45) - s23*(s12 - s34 - s45) - sqrtDelta5), 
 (-(p1s*(p1s - s12 - s15 + s34)) + (s15 - s23 - s34)*
    (p1s - s12 - s15 + s34) + 2*p1s*(p1s - s15 + s23 - s45) - 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) - 2*p1s*(s12 - s34 - s45) - 
   (p1s - s12 - s15 + s34)*(s12 - s34 - s45) - (p1s - s15 + s23 - s45)*
    (p1s - s12 - s23 + s45) + (s12 - s34 - s45)*(p1s - s12 - s23 + s45) + 
   sqrtDelta5)/(-(p1s*(p1s - s12 - s15 + s34)) + 
   (s15 - s23 - s34)*(p1s - s12 - s15 + s34) + 
   2*p1s*(p1s - s15 + s23 - s45) - (s15 - s23 - s34)*
    (p1s - s15 + s23 - s45) - 2*p1s*(s12 - s34 - s45) - 
   (p1s - s12 - s15 + s34)*(s12 - s34 - s45) - (p1s - s15 + s23 - s45)*
    (p1s - s12 - s23 + s45) + (s12 - s34 - s45)*(p1s - s12 - s23 + s45) - 
   sqrtDelta5), (-(p1s*s23) + s23*s34 - 2*p1s*(p1s - s12 - s15 + s34) + 
   s15*(p1s - s12 - s15 + s34) - s23*(p1s - s12 - s15 + s34) + 
   2*p1s*(p1s - s15 + s23 - s45) - s15*(p1s - s15 + s23 - s45) - 
   s34*(p1s - s15 + s23 - s45) + sqrtDelta5)/(-(p1s*s23) + s23*s34 - 
   2*p1s*(p1s - s12 - s15 + s34) + s15*(p1s - s12 - s15 + s34) - 
   s23*(p1s - s12 - s15 + s34) + 2*p1s*(p1s - s15 + s23 - s45) - 
   s15*(p1s - s15 + s23 - s45) - s34*(p1s - s15 + s23 - s45) - sqrtDelta5), 
 (-2*p1s*(p1s - s12 - s15 + s34) + s12*(p1s - s12 - s15 + s34) + 
   2*p1s*(p1s - s15 + s23 - s45) - s12*(p1s - s15 + s23 - s45) - 
   s34*(p1s - s15 + s23 - s45) - p1s*(s12 - s34 - s45) + 
   s34*(s12 - s34 - s45) - (p1s - s12 - s15 + s34)*(s12 - s34 - s45) + 
   sqrtDelta5)/(-2*p1s*(p1s - s12 - s15 + s34) + 
   s12*(p1s - s12 - s15 + s34) + 2*p1s*(p1s - s15 + s23 - s45) - 
   s12*(p1s - s15 + s23 - s45) - s34*(p1s - s15 + s23 - s45) - 
   p1s*(s12 - s34 - s45) + s34*(s12 - s34 - s45) - 
   (p1s - s12 - s15 + s34)*(s12 - s34 - s45) - sqrtDelta5), 
 (-2*p1s*s23 - p1s*(p1s - s12 - s15 + s34) - s23*(p1s - s12 - s15 + s34) + 
   2*p1s*(p1s - s15 + s23 - s45) + (p1s - s12 - s15 + s34)*s45 - 
   (p1s - s15 + s23 - s45)*s45 + s23*(p1s - s12 - s23 + s45) - 
   (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + sqrtDelta5)/
  (-2*p1s*s23 - p1s*(p1s - s12 - s15 + s34) - s23*(p1s - s12 - s15 + s34) + 
   2*p1s*(p1s - s15 + s23 - s45) + (p1s - s12 - s15 + s34)*s45 - 
   (p1s - s15 + s23 - s45)*s45 + s23*(p1s - s12 - s23 + s45) - 
   (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) - sqrtDelta5), 
 (-2*p1s*s23 + s12*s23 + 2*p1s*(p1s - s15 + s23 - s45) - 
   s12*(p1s - s15 + s23 - s45) - p1s*(s12 - s34 - s45) - 
   s23*(s12 - s34 - s45) - (p1s - s15 + s23 - s45)*s45 + 
   (s12 - s34 - s45)*s45 + sqrtDelta5)/(-2*p1s*s23 + s12*s23 + 
   2*p1s*(p1s - s15 + s23 - s45) - s12*(p1s - s15 + s23 - s45) - 
   p1s*(s12 - s34 - s45) - s23*(s12 - s34 - s45) - 
   (p1s - s15 + s23 - s45)*s45 + (s12 - s34 - s45)*s45 - sqrtDelta5), 
 (2*p1s*s15 - p1s*s23 - 2*p1s*s34 - s23*s34 - s15*(p1s - s12 - s15 + s34) + 
   s23*(p1s - s12 - s15 + s34) - s15*(p1s - s15 + s23 - s45) + 
   s34*(p1s - s15 + s23 - s45) + sqrtDelta5)/(2*p1s*s15 - p1s*s23 - 
   2*p1s*s34 - s23*s34 - s15*(p1s - s12 - s15 + s34) + 
   s23*(p1s - s12 - s15 + s34) - s15*(p1s - s15 + s23 - s45) + 
   s34*(p1s - s15 + s23 - s45) - sqrtDelta5), 
 (2*p1s*s15 - p1s*(s15 - s23 - s34) - 2*p1s*s34 - (s15 - s23 - s34)*s34 - 
   s15*(p1s - s12 - s15 + s34) + (s15 - s23 - s34)*(p1s - s12 - s15 + s34) - 
   s15*(p1s - s12 - s23 + s45) + s34*(p1s - s12 - s23 + s45) + sqrtDelta5)/
  (2*p1s*s15 - p1s*(s15 - s23 - s34) - 2*p1s*s34 - (s15 - s23 - s34)*s34 - 
   s15*(p1s - s12 - s15 + s34) + (s15 - s23 - s34)*(p1s - s12 - s15 + s34) - 
   s15*(p1s - s12 - s23 + s45) + s34*(p1s - s12 - s23 + s45) - sqrtDelta5), 
 (2*p1s*s15 - p1s*s23 - 2*p1s*(s15 - s23 - s34) - s23*(s15 - s23 - s34) - 
   s15*(p1s - s15 + s23 - s45) + (s15 - s23 - s34)*(p1s - s15 + s23 - s45) - 
   s15*(s12 - s34 - s45) + s23*(s12 - s34 - s45) + sqrtDelta5)/
  (2*p1s*s15 - p1s*s23 - 2*p1s*(s15 - s23 - s34) - s23*(s15 - s23 - s34) - 
   s15*(p1s - s15 + s23 - s45) + (s15 - s23 - s34)*(p1s - s15 + s23 - s45) - 
   s15*(s12 - s34 - s45) + s23*(s12 - s34 - s45) - sqrtDelta5), 
 (2*p1s*s15 - s12*s15 - 2*p1s*(s15 - s23 - s34) + s12*(s15 - s23 - s34) - 
   p1s*s34 - (s15 - s23 - s34)*s34 - s15*(s12 - s34 - s45) + 
   s34*(s12 - s34 - s45) + sqrtDelta5)/(2*p1s*s15 - s12*s15 - 
   2*p1s*(s15 - s23 - s34) + s12*(s15 - s23 - s34) - p1s*s34 - 
   (s15 - s23 - s34)*s34 - s15*(s12 - s34 - s45) + s34*(s12 - s34 - s45) - 
   sqrtDelta5), (2*p1s*s15 - 2*p1s*s23 - p1s*(s15 - s23 - s34) - 
   s23*(s15 - s23 - s34) - s15*s45 + (s15 - s23 - s34)*s45 - 
   s15*(p1s - s12 - s23 + s45) + s23*(p1s - s12 - s23 + s45) + sqrtDelta5)/
  (2*p1s*s15 - 2*p1s*s23 - p1s*(s15 - s23 - s34) - s23*(s15 - s23 - s34) - 
   s15*s45 + (s15 - s23 - s34)*s45 - s15*(p1s - s12 - s23 + s45) + 
   s23*(p1s - s12 - s23 + s45) - sqrtDelta5), 
 (2*p1s*s15 - s12*s15 - 2*p1s*s23 + s12*s23 - p1s*s34 - s23*s34 - s15*s45 + 
   s34*s45 + sqrtDelta5)/(2*p1s*s15 - s12*s15 - 2*p1s*s23 + s12*s23 - 
   p1s*s34 - s23*s34 - s15*s45 + s34*s45 - sqrtDelta5), 
 (-(s12*s15) + s12*s23 + s23*s34 + s15*s45 - s34*s45 + sqrtSigma5[1])/
  (-(s12*s15) + s12*s23 + s23*s34 + s15*s45 - s34*s45 - sqrtSigma5[1]), 
 (s12*s23 - s12*(p1s - s15 + s23 - s45) + s23*(s12 - s34 - s45) + 
   (p1s - s15 + s23 - s45)*s45 - (s12 - s34 - s45)*s45 + sqrtSigma5[2])/
  (s12*s23 - s12*(p1s - s15 + s23 - s45) + s23*(s12 - s34 - s45) + 
   (p1s - s15 + s23 - s45)*s45 - (s12 - s34 - s45)*s45 - sqrtSigma5[2]), 
 (-(s12*s15) + s12*(s15 - s23 - s34) + (s15 - s23 - s34)*s34 + 
   s15*(s12 - s34 - s45) - s34*(s12 - s34 - s45) + sqrtSigma5[1])/
  (-(s12*s15) + s12*(s15 - s23 - s34) + (s15 - s23 - s34)*s34 + 
   s15*(s12 - s34 - s45) - s34*(s12 - s34 - s45) - sqrtSigma5[1]), 
 (s12*(s15 - s23 - s34) + (s15 - s23 - s34)*s45 - (s12 - s34 - s45)*s45 - 
   s12*(p1s - s12 - s23 + s45) + (s12 - s34 - s45)*(p1s - s12 - s23 + s45) + 
   sqrtSigma5[3])/(s12*(s15 - s23 - s34) + (s15 - s23 - s34)*s45 - 
   (s12 - s34 - s45)*s45 - s12*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) - sqrtSigma5[3]), 
 (s12*(p1s - s12 - s15 + s34) - s12*(p1s - s15 + s23 - s45) + 
   s34*(p1s - s15 + s23 - s45) - s34*(s12 - s34 - s45) + 
   (p1s - s12 - s15 + s34)*(s12 - s34 - s45) + sqrtSigma5[2])/
  (s12*(p1s - s12 - s15 + s34) - s12*(p1s - s15 + s23 - s45) + 
   s34*(p1s - s15 + s23 - s45) - s34*(s12 - s34 - s45) + 
   (p1s - s12 - s15 + s34)*(s12 - s34 - s45) - sqrtSigma5[2]), 
 (s12*(p1s - s12 - s15 + s34) - s34*s45 + (p1s - s12 - s15 + s34)*s45 - 
   s12*(p1s - s12 - s23 + s45) + s34*(p1s - s12 - s23 + s45) + sqrtSigma5[3])/
  (s12*(p1s - s12 - s15 + s34) - s34*s45 + (p1s - s12 - s15 + s34)*s45 - 
   s12*(p1s - s12 - s23 + s45) + s34*(p1s - s12 - s23 + s45) - 
   sqrtSigma5[3]), (s23*(s15 - s23 - s34) + s15*s45 - (s15 - s23 - s34)*s45 - 
   s15*(p1s - s12 - s23 + s45) + s23*(p1s - s12 - s23 + s45) + sqrtSigma5[4])/
  (s23*(s15 - s23 - s34) + s15*s45 - (s15 - s23 - s34)*s45 - 
   s15*(p1s - s12 - s23 + s45) + s23*(p1s - s12 - s23 + s45) - 
   sqrtSigma5[4]), (s23*(p1s - s12 - s15 + s34) - 
   (p1s - s12 - s15 + s34)*s45 + (p1s - s15 + s23 - s45)*s45 + 
   s23*(p1s - s12 - s23 + s45) - (p1s - s15 + s23 - s45)*
    (p1s - s12 - s23 + s45) + sqrtSigma5[5])/(s23*(p1s - s12 - s15 + s34) - 
   (p1s - s12 - s15 + s34)*s45 + (p1s - s15 + s23 - s45)*s45 + 
   s23*(p1s - s12 - s23 + s45) - (p1s - s15 + s23 - s45)*
    (p1s - s12 - s23 + s45) - sqrtSigma5[5]), 
 ((s15 - s23 - s34)*s34 + s15*(p1s - s12 - s15 + s34) - 
   (s15 - s23 - s34)*(p1s - s12 - s15 + s34) - s15*(p1s - s12 - s23 + s45) + 
   s34*(p1s - s12 - s23 + s45) + sqrtSigma5[4])/
  ((s15 - s23 - s34)*s34 + s15*(p1s - s12 - s15 + s34) - 
   (s15 - s23 - s34)*(p1s - s12 - s15 + s34) - s15*(p1s - s12 - s23 + s45) + 
   s34*(p1s - s12 - s23 + s45) - sqrtSigma5[4]), 
 (s12*(p1s - s12 - s15 + s34) + s34*s45 - (p1s - s12 - s15 + s34)*s45 - 
   s12*(p1s - s12 - s23 + s45) + s34*(p1s - s12 - s23 + s45) + sqrtSigma5[3])/
  (s12*(p1s - s12 - s15 + s34) + s34*s45 - (p1s - s12 - s15 + s34)*s45 - 
   s12*(p1s - s12 - s23 + s45) + s34*(p1s - s12 - s23 + s45) - 
   sqrtSigma5[3]), (-((s15 - s23 - s34)*(p1s - s12 - s15 + s34)) + 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + (p1s - s12 - s15 + s34)*
    (s12 - s34 - s45) - (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) + sqrtSigma5[5])/
  (-((s15 - s23 - s34)*(p1s - s12 - s15 + s34)) + 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + (p1s - s12 - s15 + s34)*
    (s12 - s34 - s45) - (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) - sqrtSigma5[5]), 
 (s12*(s15 - s23 - s34) - (s15 - s23 - s34)*s45 + (s12 - s34 - s45)*s45 - 
   s12*(p1s - s12 - s23 + s45) + (s12 - s34 - s45)*(p1s - s12 - s23 + s45) + 
   sqrtSigma5[3])/(s12*(s15 - s23 - s34) - (s15 - s23 - s34)*s45 + 
   (s12 - s34 - s45)*s45 - s12*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) - sqrtSigma5[3]), 
 (s23*(s15 - s23 - s34) - s15*(p1s - s15 + s23 - s45) + 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + s15*(s12 - s34 - s45) - 
   s23*(s12 - s34 - s45) + sqrtSigma5[6])/(s23*(s15 - s23 - s34) - 
   s15*(p1s - s15 + s23 - s45) + (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + 
   s15*(s12 - s34 - s45) - s23*(s12 - s34 - s45) - sqrtSigma5[6]), 
 ((s15 - s23 - s34)*(p1s - s12 - s15 + s34) + 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) - (p1s - s12 - s15 + s34)*
    (s12 - s34 - s45) - (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) + sqrtSigma5[5])/
  ((s15 - s23 - s34)*(p1s - s12 - s15 + s34) + 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) - (p1s - s12 - s15 + s34)*
    (s12 - s34 - s45) - (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) + 
   (s12 - s34 - s45)*(p1s - s12 - s23 + s45) - sqrtSigma5[5]), 
 (s23*s34 + s15*(p1s - s12 - s15 + s34) - s23*(p1s - s12 - s15 + s34) - 
   s15*(p1s - s15 + s23 - s45) + s34*(p1s - s15 + s23 - s45) + sqrtSigma5[6])/
  (s23*s34 + s15*(p1s - s12 - s15 + s34) - s23*(p1s - s12 - s15 + s34) - 
   s15*(p1s - s15 + s23 - s45) + s34*(p1s - s15 + s23 - s45) - 
   sqrtSigma5[6]), (s12*(p1s - s12 - s15 + s34) - 
   s12*(p1s - s15 + s23 - s45) + s34*(p1s - s15 + s23 - s45) + 
   s34*(s12 - s34 - s45) - (p1s - s12 - s15 + s34)*(s12 - s34 - s45) + 
   sqrtSigma5[2])/(s12*(p1s - s12 - s15 + s34) - 
   s12*(p1s - s15 + s23 - s45) + s34*(p1s - s15 + s23 - s45) + 
   s34*(s12 - s34 - s45) - (p1s - s12 - s15 + s34)*(s12 - s34 - s45) - 
   sqrtSigma5[2]), (-(s23*(p1s - s12 - s15 + s34)) + 
   (p1s - s12 - s15 + s34)*s45 + (p1s - s15 + s23 - s45)*s45 + 
   s23*(p1s - s12 - s23 + s45) - (p1s - s15 + s23 - s45)*
    (p1s - s12 - s23 + s45) + sqrtSigma5[5])/
  (-(s23*(p1s - s12 - s15 + s34)) + (p1s - s12 - s15 + s34)*s45 + 
   (p1s - s15 + s23 - s45)*s45 + s23*(p1s - s12 - s23 + s45) - 
   (p1s - s15 + s23 - s45)*(p1s - s12 - s23 + s45) - sqrtSigma5[5]), 
 (s12*s23 - s12*(p1s - s15 + s23 - s45) - s23*(s12 - s34 - s45) + 
   (p1s - s15 + s23 - s45)*s45 + (s12 - s34 - s45)*s45 + sqrtSigma5[2])/
  (s12*s23 - s12*(p1s - s15 + s23 - s45) - s23*(s12 - s34 - s45) + 
   (p1s - s15 + s23 - s45)*s45 + (s12 - s34 - s45)*s45 - sqrtSigma5[2]), 
 (-(s23*s34) + s15*(p1s - s12 - s15 + s34) + s23*(p1s - s12 - s15 + s34) - 
   s15*(p1s - s15 + s23 - s45) + s34*(p1s - s15 + s23 - s45) + sqrtSigma5[6])/
  (-(s23*s34) + s15*(p1s - s12 - s15 + s34) + s23*(p1s - s12 - s15 + s34) - 
   s15*(p1s - s15 + s23 - s45) + s34*(p1s - s15 + s23 - s45) - 
   sqrtSigma5[6]), (-((s15 - s23 - s34)*s34) + s15*(p1s - s12 - s15 + s34) + 
   (s15 - s23 - s34)*(p1s - s12 - s15 + s34) - s15*(p1s - s12 - s23 + s45) + 
   s34*(p1s - s12 - s23 + s45) + sqrtSigma5[4])/
  (-((s15 - s23 - s34)*s34) + s15*(p1s - s12 - s15 + s34) + 
   (s15 - s23 - s34)*(p1s - s12 - s15 + s34) - s15*(p1s - s12 - s23 + s45) + 
   s34*(p1s - s12 - s23 + s45) - sqrtSigma5[4]), 
 (-(s23*(s15 - s23 - s34)) - s15*(p1s - s15 + s23 - s45) + 
   (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + s15*(s12 - s34 - s45) + 
   s23*(s12 - s34 - s45) + sqrtSigma5[6])/(-(s23*(s15 - s23 - s34)) - 
   s15*(p1s - s15 + s23 - s45) + (s15 - s23 - s34)*(p1s - s15 + s23 - s45) + 
   s15*(s12 - s34 - s45) + s23*(s12 - s34 - s45) - sqrtSigma5[6]), 
 (-(s12*s15) + s12*(s15 - s23 - s34) - (s15 - s23 - s34)*s34 + 
   s15*(s12 - s34 - s45) + s34*(s12 - s34 - s45) + sqrtSigma5[1])/
  (-(s12*s15) + s12*(s15 - s23 - s34) - (s15 - s23 - s34)*s34 + 
   s15*(s12 - s34 - s45) + s34*(s12 - s34 - s45) - sqrtSigma5[1]), 
 (-(s23*(s15 - s23 - s34)) + s15*s45 + (s15 - s23 - s34)*s45 - 
   s15*(p1s - s12 - s23 + s45) + s23*(p1s - s12 - s23 + s45) + sqrtSigma5[4])/
  (-(s23*(s15 - s23 - s34)) + s15*s45 + (s15 - s23 - s34)*s45 - 
   s15*(p1s - s12 - s23 + s45) + s23*(p1s - s12 - s23 + s45) - 
   sqrtSigma5[4]), (-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45 + 
   sqrtSigma5[1])/(-(s12*s15) + s12*s23 - s23*s34 + s15*s45 + s34*s45 - 
   sqrtSigma5[1]), (p1s^2*s34 + s23^2*s34 + s15*s23*s45 - 2*s23*s34*s45 - 
   s15*s45^2 + s34*s45^2 + s12*s23*(-s23 + s45) + s12*s15*(s23 + s45) + 
   p1s*(s12*(-s15 + s23) + (s15 - 2*s34)*s45 - 2*s23*(s34 + s45)) + 
   sqrtDelta5*sqrtG3[1])/(p1s^2*s34 + s23^2*s34 + s15*s23*s45 - 
   2*s23*s34*s45 - s15*s45^2 + s34*s45^2 + s12*s23*(-s23 + s45) + 
   s12*s15*(s23 + s45) + p1s*(s12*(-s15 + s23) + (s15 - 2*s34)*s45 - 
     2*s23*(s34 + s45)) - sqrtDelta5*sqrtG3[1]), 
 (s12^2*(p1s - s15 - s45) - s23*(p1s - s15 + s23 - s45)*(s12 - s34 - s45) - 
   (p1s - s15 + s23 - s45)^2*s45 + (p1s - s15 + s23 - s45)*(s12 - s34 - s45)*
    s45 + p1s*(s12 - s34 - s45)*(-p1s + s15 - s23 + 2*(s12 + s23 - s34) + 
     s45) + s12*((p1s - s15 + s23 - s45)^2 - (s12 - s34 - s45)*
      (p1s - s23 + s45) - (p1s - s15 + s23 - s45)*
      (s23 + 2*(s12 - s34 - s45) + s45)) - sqrtDelta5*sqrtG3[2])/
  (s12^2*(p1s - s15 - s45) - s23*(p1s - s15 + s23 - s45)*(s12 - s34 - s45) - 
   (p1s - s15 + s23 - s45)^2*s45 + (p1s - s15 + s23 - s45)*(s12 - s34 - s45)*
    s45 + p1s*(s12 - s34 - s45)*(-p1s + s15 - s23 + 2*(s12 + s23 - s34) + 
     s45) + s12*((p1s - s15 + s23 - s45)^2 - (s12 - s34 - s45)*
      (p1s - s23 + s45) - (p1s - s15 + s23 - s45)*
      (s23 + 2*(s12 - s34 - s45) + s45)) + sqrtDelta5*sqrtG3[2]), 
 (s12^2*(s15 - s23) - s15*s23*s34 - s15^2*s45 + s15*s34*s45 + 
   p1s*s34*(-s15 + 2*(s23 + s34 + s45)) + 
   s12*(s15^2 - s34*(p1s - s23 + s45) - s15*(s23 + 2*s34 + s45)) - 
   sqrtDelta5*sqrtG3[3])/(s12^2*(s15 - s23) - s15*s23*s34 - s15^2*s45 + 
   s15*s34*s45 + p1s*s34*(-s15 + 2*(s23 + s34 + s45)) + 
   s12*(s15^2 - s34*(p1s - s23 + s45) - s15*(s23 + 2*s34 + s45)) + 
   sqrtDelta5*sqrtG3[3]), ((p1s*s34 - sqrtDelta5 - sqrtSigma5[1])*
   (p1s*s34 + sqrtDelta5 + sqrtSigma5[1]))/
  ((p1s*s34 + sqrtDelta5 - sqrtSigma5[1])*(p1s*s34 - sqrtDelta5 + 
    sqrtSigma5[1])), -((-(p1s*s12^2*s15) + s12^2*s15^2 + p1s*s12^2*s23 - 
    2*s12^2*s15*s23 + s12^2*s23^2 + p1s^2*s12*s34 - p1s*s12*s15*s34 + 
    2*s12*s15*s23*s34 - 2*s12*s23^2*s34 - p1s*s23*s34^2 + s23^2*s34^2 + 
    2*p1s*s12*s15*s45 - 2*s12*s15^2*s45 - p1s*s12*s23*s45 + 
    2*s12*s15*s23*s45 - p1s^2*s34*s45 - p1s*s12*s34*s45 + p1s*s15*s34*s45 + 
    2*s12*s15*s34*s45 - 3*p1s*s23*s34*s45 + 2*s12*s23*s34*s45 + 
    2*s15*s23*s34*s45 - p1s*s34^2*s45 - 2*s23*s34^2*s45 - p1s*s15*s45^2 + 
    s15^2*s45^2 + p1s*s34*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2 + 
    sqrtDelta5*sqrtSigma5[2])/(p1s*s12^2*s15 - s12^2*s15^2 - p1s*s12^2*s23 + 
    2*s12^2*s15*s23 - s12^2*s23^2 - p1s^2*s12*s34 + p1s*s12*s15*s34 - 
    2*s12*s15*s23*s34 + 2*s12*s23^2*s34 + p1s*s23*s34^2 - s23^2*s34^2 - 
    2*p1s*s12*s15*s45 + 2*s12*s15^2*s45 + p1s*s12*s23*s45 - 
    2*s12*s15*s23*s45 + p1s^2*s34*s45 + p1s*s12*s34*s45 - p1s*s15*s34*s45 - 
    2*s12*s15*s34*s45 + 3*p1s*s23*s34*s45 - 2*s12*s23*s34*s45 - 
    2*s15*s23*s34*s45 + p1s*s34^2*s45 + 2*s23*s34^2*s45 + p1s*s15*s45^2 - 
    s15^2*s45^2 - p1s*s34*s45^2 + 2*s15*s34*s45^2 - s34^2*s45^2 + 
    sqrtDelta5*sqrtSigma5[2])), 
 -((-(p1s*s12^2*s15) + s12^2*s15^2 + p1s*s12^2*(s15 - s23 - s34) - 
    2*s12^2*s15*(s15 - s23 - s34) + s12^2*(s15 - s23 - s34)^2 + 
    p1s^2*s12*s34 - p1s*s12*s15*s34 + 2*s12*s15*(s15 - s23 - s34)*s34 - 
    2*s12*(s15 - s23 - s34)^2*s34 - p1s*(s15 - s23 - s34)*s34^2 + 
    (s15 - s23 - s34)^2*s34^2 + 2*p1s*s12*s15*(s12 - s34 - s45) - 
    2*s12*s15^2*(s12 - s34 - s45) - p1s*s12*(s15 - s23 - s34)*
     (s12 - s34 - s45) + 2*s12*s15*(s15 - s23 - s34)*(s12 - s34 - s45) - 
    p1s^2*s34*(s12 - s34 - s45) - p1s*s12*s34*(s12 - s34 - s45) + 
    p1s*s15*s34*(s12 - s34 - s45) + 2*s12*s15*s34*(s12 - s34 - s45) - 
    3*p1s*(s15 - s23 - s34)*s34*(s12 - s34 - s45) + 
    2*s12*(s15 - s23 - s34)*s34*(s12 - s34 - s45) + 
    2*s15*(s15 - s23 - s34)*s34*(s12 - s34 - s45) - 
    p1s*s34^2*(s12 - s34 - s45) - 2*(s15 - s23 - s34)*s34^2*
     (s12 - s34 - s45) - p1s*s15*(s12 - s34 - s45)^2 + 
    s15^2*(s12 - s34 - s45)^2 + p1s*s34*(s12 - s34 - s45)^2 - 
    2*s15*s34*(s12 - s34 - s45)^2 + s34^2*(s12 - s34 - s45)^2 + 
    sqrtDelta5*sqrtSigma5[3])/(p1s*s12^2*s15 - s12^2*s15^2 - 
    p1s*s12^2*(s15 - s23 - s34) + 2*s12^2*s15*(s15 - s23 - s34) - 
    s12^2*(s15 - s23 - s34)^2 - p1s^2*s12*s34 + p1s*s12*s15*s34 - 
    2*s12*s15*(s15 - s23 - s34)*s34 + 2*s12*(s15 - s23 - s34)^2*s34 + 
    p1s*(s15 - s23 - s34)*s34^2 - (s15 - s23 - s34)^2*s34^2 - 
    2*p1s*s12*s15*(s12 - s34 - s45) + 2*s12*s15^2*(s12 - s34 - s45) + 
    p1s*s12*(s15 - s23 - s34)*(s12 - s34 - s45) - 2*s12*s15*(s15 - s23 - s34)*
     (s12 - s34 - s45) + p1s^2*s34*(s12 - s34 - s45) + 
    p1s*s12*s34*(s12 - s34 - s45) - p1s*s15*s34*(s12 - s34 - s45) - 
    2*s12*s15*s34*(s12 - s34 - s45) + 3*p1s*(s15 - s23 - s34)*s34*
     (s12 - s34 - s45) - 2*s12*(s15 - s23 - s34)*s34*(s12 - s34 - s45) - 
    2*s15*(s15 - s23 - s34)*s34*(s12 - s34 - s45) + 
    p1s*s34^2*(s12 - s34 - s45) + 2*(s15 - s23 - s34)*s34^2*
     (s12 - s34 - s45) + p1s*s15*(s12 - s34 - s45)^2 - 
    s15^2*(s12 - s34 - s45)^2 - p1s*s34*(s12 - s34 - s45)^2 + 
    2*s15*s34*(s12 - s34 - s45)^2 - s34^2*(s12 - s34 - s45)^2 + 
    sqrtDelta5*sqrtSigma5[3])), 
 ((p1s*(s15 - s23 - s34) - sqrtDelta5 - sqrtSigma5[4])*
   (p1s*(s15 - s23 - s34) + sqrtDelta5 + sqrtSigma5[4]))/
  ((p1s*(s15 - s23 - s34) + sqrtDelta5 - sqrtSigma5[4])*
   (p1s*(s15 - s23 - s34) - sqrtDelta5 + sqrtSigma5[4])), 
 -((-(p1s*s23*(s15 - s23 - s34)^2) + s23^2*(s15 - s23 - s34)^2 - 
    p1s^2*(s15 - s23 - s34)*s45 + p1s*s15*(s15 - s23 - s34)*s45 - 
    3*p1s*s23*(s15 - s23 - s34)*s45 + 2*s15*s23*(s15 - s23 - s34)*s45 - 
    p1s*(s15 - s23 - s34)^2*s45 - 2*s23*(s15 - s23 - s34)^2*s45 - 
    p1s*s15*s45^2 + s15^2*s45^2 + p1s*(s15 - s23 - s34)*s45^2 - 
    2*s15*(s15 - s23 - s34)*s45^2 + (s15 - s23 - s34)^2*s45^2 + 
    p1s^2*(s15 - s23 - s34)*(p1s - s12 - s23 + s45) - 
    p1s*s15*(s15 - s23 - s34)*(p1s - s12 - s23 + s45) + 
    2*s15*s23*(s15 - s23 - s34)*(p1s - s12 - s23 + s45) - 
    2*s23^2*(s15 - s23 - s34)*(p1s - s12 - s23 + s45) + 
    2*p1s*s15*s45*(p1s - s12 - s23 + s45) - 
    2*s15^2*s45*(p1s - s12 - s23 + s45) - 
    p1s*s23*s45*(p1s - s12 - s23 + s45) + 2*s15*s23*s45*
     (p1s - s12 - s23 + s45) - p1s*(s15 - s23 - s34)*s45*
     (p1s - s12 - s23 + s45) + 2*s15*(s15 - s23 - s34)*s45*
     (p1s - s12 - s23 + s45) + 2*s23*(s15 - s23 - s34)*s45*
     (p1s - s12 - s23 + s45) - p1s*s15*(p1s - s12 - s23 + s45)^2 + 
    s15^2*(p1s - s12 - s23 + s45)^2 + p1s*s23*(p1s - s12 - s23 + s45)^2 - 
    2*s15*s23*(p1s - s12 - s23 + s45)^2 + s23^2*(p1s - s12 - s23 + s45)^2 + 
    sqrtDelta5*sqrtSigma5[5])/(p1s*s23*(s15 - s23 - s34)^2 - 
    s23^2*(s15 - s23 - s34)^2 + p1s^2*(s15 - s23 - s34)*s45 - 
    p1s*s15*(s15 - s23 - s34)*s45 + 3*p1s*s23*(s15 - s23 - s34)*s45 - 
    2*s15*s23*(s15 - s23 - s34)*s45 + p1s*(s15 - s23 - s34)^2*s45 + 
    2*s23*(s15 - s23 - s34)^2*s45 + p1s*s15*s45^2 - s15^2*s45^2 - 
    p1s*(s15 - s23 - s34)*s45^2 + 2*s15*(s15 - s23 - s34)*s45^2 - 
    (s15 - s23 - s34)^2*s45^2 - p1s^2*(s15 - s23 - s34)*
     (p1s - s12 - s23 + s45) + p1s*s15*(s15 - s23 - s34)*
     (p1s - s12 - s23 + s45) - 2*s15*s23*(s15 - s23 - s34)*
     (p1s - s12 - s23 + s45) + 2*s23^2*(s15 - s23 - s34)*
     (p1s - s12 - s23 + s45) - 2*p1s*s15*s45*(p1s - s12 - s23 + s45) + 
    2*s15^2*s45*(p1s - s12 - s23 + s45) + 
    p1s*s23*s45*(p1s - s12 - s23 + s45) - 2*s15*s23*s45*
     (p1s - s12 - s23 + s45) + p1s*(s15 - s23 - s34)*s45*
     (p1s - s12 - s23 + s45) - 2*s15*(s15 - s23 - s34)*s45*
     (p1s - s12 - s23 + s45) - 2*s23*(s15 - s23 - s34)*s45*
     (p1s - s12 - s23 + s45) + p1s*s15*(p1s - s12 - s23 + s45)^2 - 
    s15^2*(p1s - s12 - s23 + s45)^2 - p1s*s23*(p1s - s12 - s23 + s45)^2 + 
    2*s15*s23*(p1s - s12 - s23 + s45)^2 - s23^2*(p1s - s12 - s23 + s45)^2 + 
    sqrtDelta5*sqrtSigma5[5])), ((p1s*s23 - sqrtDelta5 - sqrtSigma5[6])*
   (p1s*s23 + sqrtDelta5 + sqrtSigma5[6]))/
  ((p1s*s23 + sqrtDelta5 - sqrtSigma5[6])*(p1s*s23 - sqrtDelta5 + 
    sqrtSigma5[6])), sqrtG3[1], sqrtG3[2], sqrtG3[3], sqrtDelta5, 
 sqrtSigma5[1], sqrtSigma5[2], sqrtSigma5[3], sqrtSigma5[4], sqrtSigma5[5], 
 sqrtSigma5[6]}


==> anc/determinants.m <==
(* ::Package:: *)

(* Computes the mu_{ij} variables in terms of invariants/propagators. *)


internal = Internal;
external = External;
propagators = Propagators;
replacements = Replacements;


sps=Union[Flatten[Outer[Times,internal,Join[internal,external]]]];
ii=1;varssprepl=Map[(v[ii++]->#)&,sps];
ii=1;spvarsrepl=Map[(#->v[ii++])&,sps];
vars=varssprepl/.{(x_->_)->x};
ii=0;eqns=Map[(prop[ii++]==#)&,Simplify[Expand[propagators]/.spvarsrepl/.replacements]];
sppropsrepl=Apply[Sequence,(Flatten[Solve[eqns,vars]]/.varssprepl)];
gram=Outer[Times,external,external]/.replacements//Det//Expand//Simplify;


(* Scalar products of loop momenta beyond four dimensions -- \mu_{ij} -- defined in eqn. (2.9) *)
mu11=Det[((Outer[Times,Prepend[external,l1],Prepend[external,l1]]/.{replacements})/.{sppropsrepl})[[1]]]/gram/.prop[i_]:>prop[i+1];
mu12=Det[((Outer[Times,Prepend[external,l1],Prepend[external,l2]]/.{replacements})/.{sppropsrepl})[[1]]]/gram/.prop[i_]:>prop[i+1];
mu22=Det[((Outer[Times,Prepend[external,l2],Prepend[external,l2]]/.{replacements})/.{sppropsrepl})[[1]]]/gram/.prop[i_]:>prop[i+1];


==> anc/mzz/mzz_connection.m <==
{SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 22, 22, 22, 40, 58, 63, 63, 63, 63, 72, 72, 86, 86, 86, 87, 
    101, 101, 101, 101, 101, 101, 101, 101, 101, 106, 106, 111, 111, 118, 
    118, 125, 125, 126, 127, 128, 128, 128, 128, 128, 128, 128, 131, 131, 
    134, 140, 145, 151, 156, 156, 156, 156, 156, 156, 156, 157, 161, 162, 
    166, 166, 166, 166, 168, 170, 172, 174, 176, 176, 176, 176, 176, 176, 
    176, 177, 179, 180, 183, 183, 183, 183, 183, 183, 183, 183, 184}, {{6}, 
    {7}, {16}, {17}, {18}, {19}, {20}, {35}, {43}, {44}, {46}, {48}, {49}, 
    {50}, {58}, {60}, {67}, {70}, {79}, {81}, {84}, {86}, {6}, {7}, {16}, 
    {17}, {18}, {19}, {20}, {43}, {44}, {46}, {49}, {50}, {58}, {60}, {67}, 
    {70}, {81}, {86}, {6}, {7}, {16}, {17}, {18}, {19}, {20}, {43}, {44}, 
    {46}, {49}, {50}, {58}, {60}, {67}, {70}, {81}, {86}, {8}, {57}, {59}, 
    {75}, {77}, {18}, {35}, {48}, {49}, {67}, {79}, {81}, {84}, {86}, {17}, 
    {18}, {35}, {47}, {48}, {49}, {50}, {67}, {68}, {79}, {81}, {83}, {84}, 
    {86}, {17}, {17}, {18}, {35}, {47}, {48}, {49}, {50}, {67}, {68}, {79}, 
    {81}, {83}, {84}, {86}, {60}, {67}, {69}, {74}, {84}, {58}, {68}, {70}, 
    {74}, {79}, {47}, {48}, {67}, {78}, {81}, {83}, {84}, {49}, {50}, {68}, 
    {78}, {79}, {81}, {83}, {86}, {86}, {86}, {76}, {83}, {86}, {76}, {83}, 
    {86}, {47}, {48}, {67}, {81}, {83}, {84}, {47}, {48}, {67}, {81}, {83}, 
    {49}, {50}, {68}, {79}, {81}, {83}, {49}, {50}, {68}, {81}, {83}, {57}, 
    {58}, {68}, {70}, {74}, {59}, {60}, {67}, {69}, {74}, {67}, {84}, {68}, 
    {79}, {78}, {81}, {67}, {84}, {68}, {79}, {75}, {76}, {83}, {77}, {78}, 
    {81}, {83}, {86}}}, {-1/2, -1/2, 1, 1/2, -1, 1/2, -1, 1/3, 1/2, -1, -2, 
    -2, 1/2, -1, 2, 2, -1/2, -1/2, 2, -3/2, 2, -3/2, 1/2, 1/2, -1, -1/2, -1, 
    -1/2, 1, -1/2, 1, 2, 1/2, 1, -2, -2, -1/2, 1/2, -1/2, 1/2, 1/2, 1/2, -1, 
    -1/2, -1, -1/2, 1, -1/2, 1, 2, 1/2, 1, -2, -2, -1/2, 1/2, -1/2, 1/2, -2, 
    -2, -2, -2, -4, -4, 2/3, -4, 2, -2, 4, -4, 4, -2, 1, -3, 1/2, 3/4, -5/2, 
    9/4, 1/2, -5/4, 1/4, 5/2, -7/2, 1/2, 5/2, -1/2, -4, -1, -1, 1/6, -3/4, 
    -3/2, -1/4, -1/2, -3/4, -1/4, 3/2, -1/2, -1/2, 3/2, -3/2, 1/2, -3/8, 
    -3/8, 3/8, -3/4, 1/2, -3/8, -3/8, 3/8, -3/4, -3/2, -1, 3/2, -2, -5/2, 
    1/2, 3, -3/2, -1, 3/2, -2, 3, -5/2, 1/2, 6, 6, 6, -1, 1, 1, -1, 1, 1, 
    -3/2, -1, -1/2, -1/2, 1/2, 1, 3/4, 1/2, 3/4, -3/4, 3/4, -3/2, -1, -1/2, 
    1, -1/2, 1/2, 3/4, 1/2, 3/4, -3/4, 3/4, -3/2, 1/2, 3/8, -3/8, 3/8, -3/2, 
    1/2, 3/8, -3/8, 3/8, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1, -1, -1, -1, 
    -3/2, -1/2, 1/2, -1, -1, -1/2, -1/2, -2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 9, 17, 25, 25, 25, 25, 29, 29, 33, 46, 46, 63, 63, 63, 63, 
    63, 63, 63, 64, 78, 82, 82, 86, 86, 87, 87, 88, 88, 97, 97, 106, 106, 
    106, 107, 108, 108, 108, 108, 108, 108, 108, 108, 108, 108, 108, 108, 
    108, 108, 114, 118, 124, 128, 130, 132, 132, 132, 132, 132, 132, 132, 
    136, 138, 140, 144, 144, 144, 144, 144, 146, 148, 150, 150, 150, 150, 
    150, 150, 150, 150, 150, 151, 151, 151, 151, 151}, {{3}, {63}, {66}, 
    {73}, {76}, {78}, {81}, {83}, {86}, {22}, {38}, {51}, {54}, {72}, {80}, 
    {82}, {85}, {22}, {38}, {51}, {54}, {72}, {80}, {82}, {85}, {63}, {76}, 
    {83}, {86}, {63}, {76}, {83}, {86}, {22}, {38}, {51}, {54}, {66}, {72}, 
    {73}, {78}, {80}, {81}, {82}, {83}, {85}, {21}, {22}, {38}, {51}, {52}, 
    {53}, {54}, {66}, {71}, {72}, {73}, {78}, {80}, {81}, {82}, {83}, {85}, 
    {21}, {21}, {22}, {38}, {51}, {52}, {53}, {54}, {71}, {72}, {73}, {80}, 
    {82}, {83}, {85}, {63}, {76}, {83}, {86}, {63}, {76}, {83}, {86}, {27}, 
    {29}, {53}, {54}, {66}, {72}, {73}, {78}, {80}, {81}, {83}, {51}, {52}, 
    {66}, {71}, {73}, {78}, {81}, {83}, {85}, {82}, {82}, {51}, {52}, {71}, 
    {73}, {83}, {85}, {51}, {52}, {71}, {73}, {53}, {54}, {72}, {73}, {80}, 
    {83}, {53}, {54}, {72}, {73}, {71}, {85}, {72}, {80}, {63}, {76}, {83}, 
    {86}, {72}, {80}, {71}, {85}, {66}, {73}, {78}, {81}, {71}, {85}, {72}, 
    {80}, {73}, {83}, {82}}}, {-2, -12, -12, -3, -4, 4, 2, -3, -2, -2, -3/2, 
    -1/2, -1, -1/2, 3/2, -1, 3/2, 4, 3, 1, 2, 1, -3, 2, -3, -6, -2, -1, -1, 
    -12, -4, -2, -2, 8, 6, 2, 4, -24, 2, -6, 8, -6, 4, 4, -2, -6, -1, 6, 9/2, 
    9/4, -1/2, -3/4, 5/2, -24, -1/4, 5/4, -7, 8, -4, 4, 2, -3/2, -4, -4, 
    -1/2, -1, -3/4, 1/8, -1/4, -3/8, -3/4, -1/8, -3/8, -1/2, 1, -1, 1/4, 1, 
    6, 2, 1, 1, -6, -2, -1, -1, -2, -2, 3/2, 1, -12, -3/2, -3/2, 4, -3, 2, 
    -1, -3/2, 1, -12, -3/2, -3/2, 4, 2, -1, -3, -6, -6, -3/2, 1, 1/2, 1/2, 
    -1, -1, -3/4, 1/2, 3/4, 3/4, -3/2, -1, -1/2, -1/2, 1, 1, 3/4, 1/2, 3/4, 
    3/4, -1, -1, -1, -1, -3, -1, -1/2, -1/2, 1/2, 1/2, 1/2, 1/2, -3, -1/2, 1, 
    1/2, -1, -1, -1, -1, -1, -1, -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 6, 7, 7, 7, 
    7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 8, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 10, 
    10, 10, 10, 11, 11, 11, 11, 11, 11, 11, 11, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 13, 13, 13, 13, 
    13, 13, 13, 13}, {{7}, {46}, {50}, {58}, {50}, {46}, {46}, {79}, {79}, 
    {46}, {50}, {58}, {79}}}, {-4, -2, -2, 8, 2, 2, 4, -6, -6, -4, -4, -4, 
    -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 4, 4, 4, 5, 5, 5, 6, 6, 6, 6, 6, 7, 8, 9, 9, 9, 9, 
    9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 10, 10, 11, 11, 11, 11, 11, 11, 11, 
    12, 12, 12, 12, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 14, 14, 
    14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 
    14, 14, 14, 14, 15, 15, 15}, {{6}, {44}, {48}, {60}, {44}, {48}, {48}, 
    {48}, {44}, {84}, {84}, {44}, {48}, {60}, {84}}}, 
   {-4, -2, -2, 8, -1, 4, 2, 4, 2, -6, -6, -4, -4, -4, -2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 3, 6, 12, 12, 12, 30, 48, 53, 70, 73, 75, 91, 91, 94, 94, 94, 94, 
    94, 95, 109, 109, 109, 110, 111, 112, 113, 114, 115, 116, 117, 131, 132, 
    146, 147, 148, 148, 148, 148, 151, 154, 154, 154, 160, 165, 171, 176, 
    176, 179, 179, 182, 182, 182, 182, 182, 182, 182, 183, 187, 188, 192, 
    193, 194, 195, 195, 195, 198, 198, 198, 200, 202, 202, 202, 202, 202, 
    203, 206, 207, 209, 209, 209, 210, 210, 210, 210, 210, 210}, {{1}, {13}, 
    {32}, {2}, {13}, {34}, {3}, {66}, {73}, {78}, {81}, {83}, {6}, {7}, {16}, 
    {17}, {18}, {19}, {20}, {43}, {44}, {48}, {49}, {50}, {58}, {60}, {67}, 
    {70}, {81}, {86}, {6}, {7}, {16}, {17}, {18}, {19}, {20}, {43}, {44}, 
    {48}, {49}, {50}, {58}, {60}, {67}, {70}, {81}, {86}, {8}, {57}, {59}, 
    {75}, {77}, {9}, {11}, {20}, {23}, {25}, {35}, {43}, {46}, {61}, {62}, 
    {63}, {70}, {76}, {79}, {81}, {83}, {84}, {10}, {24}, {26}, {11}, {81}, 
    {31}, {40}, {48}, {54}, {64}, {66}, {67}, {72}, {73}, {78}, {79}, {80}, 
    {81}, {83}, {84}, {85}, {66}, {73}, {78}, {19}, {19}, {20}, {35}, {43}, 
    {44}, {45}, {46}, {69}, {70}, {79}, {81}, {83}, {84}, {86}, {23}, {24}, 
    {25}, {26}, {27}, {28}, {29}, {30}, {31}, {39}, {48}, {54}, {64}, {66}, 
    {67}, {72}, {73}, {78}, {80}, {81}, {83}, {84}, {32}, {33}, {40}, {50}, 
    {52}, {65}, {66}, {68}, {71}, {73}, {78}, {79}, {81}, {83}, {85}, {34}, 
    {81}, {39}, {80}, {84}, {40}, {79}, {85}, {43}, {44}, {69}, {83}, {84}, 
    {86}, {43}, {44}, {69}, {83}, {86}, {45}, {46}, {70}, {79}, {83}, {86}, 
    {45}, {46}, {70}, {83}, {86}, {78}, {81}, {83}, {78}, {81}, {83}, {57}, 
    {58}, {68}, {70}, {74}, {59}, {60}, {67}, {69}, {74}, {61}, {62}, {63}, 
    {66}, {73}, {78}, {69}, {84}, {70}, {79}, {75}, {76}, {83}, {86}, {77}, 
    {78}, {83}, {81}}}, {-1, -1/2, 1, -1, -1/2, 1, -1, -12, -3, 4, 2, -1, 
    1/2, 1/2, -1, -1/2, 1, -1/2, -1, 1/2, 1, 2, -1/2, 1, -2, -2, 1/2, -1/2, 
    1/2, -1/2, 1/2, 1/2, -1, -1/2, 1, -1/2, -1, 1/2, 1, 2, -1/2, 1, -2, -2, 
    1/2, -1/2, 1/2, -1/2, -2, -2, -2, -4, -2, -2, 1, 1/2, -1/2, 1/2, -1/12, 
    -1/4, 1/2, 1, 1, -4, 1/4, -1, -1/2, 3/4, -1/2, -1/2, -3, 1, 1, -1, 2, -1, 
    3, -2, 2, -12, -12, 3, -3, -3, 4, 3, -3, -1, -1, 3, -3, -16, -4, 4, -4, 
    -1, -1, 1/6, -1/4, -1/2, -3/4, -3/2, -1/4, -3/4, 3/2, -3/2, -1/2, 3/2, 
    -1/2, -1, -1, -1, -1, -1, -1, -1, -1, -1/2, 3/2, -1, 1, -6, -6, 3/2, 
    -3/2, -3/2, 2, -3, -1/2, -1/2, 3, -3/2, -1/2, 3/2, -1, 1, -6, -6, 3/2, 
    -3/2, -3/2, 2, 3, -1/2, -1/2, -3, -3/2, 6, -2, 2, -2, -2, -2, 2, -3/2, 
    -1, -1/2, 1/2, 1, -1/2, 3/4, 1/2, 3/4, 3/4, -3/4, -3/2, -1, -1/2, 1, 1/2, 
    -1/2, 3/4, 1/2, 3/4, 3/4, -3/4, -1, 1, 1, -1, 1, 1, -3/2, 1/2, -3/8, 3/8, 
    3/8, -3/2, 1/2, -3/8, 3/8, 3/8, -1, -1, -1, -2, -1/2, 1/2, -1, -1, -1, 
    -1, -1, -1, -1/2, -1/2, -3/2, -1/2, 1/2, -2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 2, 4, 4, 4, 4, 4, 4, 4, 27, 29, 55, 63, 65, 102, 103, 103, 103, 
    103, 103, 103, 103, 103, 103, 103, 113, 114, 114, 114, 114, 114, 120, 
    121, 121, 121, 121, 126, 126, 126, 127, 127, 127, 127, 127, 127, 127, 
    127, 127, 127, 127, 127, 127, 127, 127, 127, 127, 127, 127, 127, 127, 
    127, 130, 130, 130, 130, 133, 133, 133, 133, 133, 133, 133, 133, 133, 
    133, 133, 133, 133, 133, 133, 133, 133, 133, 133, 133, 133, 133}, {{10}, 
    {24}, {13}, {34}, {9}, {11}, {20}, {25}, {35}, {38}, {39}, {41}, {43}, 
    {44}, {46}, {61}, {62}, {63}, {69}, {70}, {79}, {80}, {81}, {83}, {84}, 
    {85}, {86}, {10}, {24}, {9}, {11}, {20}, {25}, {35}, {36}, {37}, {39}, 
    {40}, {41}, {42}, {43}, {44}, {45}, {46}, {62}, {63}, {69}, {70}, {79}, 
    {80}, {81}, {83}, {84}, {85}, {86}, {35}, {37}, {38}, {40}, {79}, {80}, 
    {81}, {82}, {13}, {34}, {12}, {14}, {17}, {18}, {21}, {22}, {33}, {35}, 
    {36}, {37}, {38}, {39}, {40}, {47}, {48}, {49}, {50}, {51}, {52}, {53}, 
    {54}, {65}, {66}, {67}, {68}, {71}, {72}, {73}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {86}, {15}, {25}, {36}, {42}, {45}, {62}, {63}, 
    {79}, {82}, {85}, {86}, {26}, {31}, {39}, {47}, {53}, {64}, {66}, {32}, 
    {36}, {79}, {82}, {85}, {86}, {39}, {61}, {69}, {80}, {65}, {68}, {71}}}, 
   {1/2, -1, 1/2, -1, 2, -1, 1/2, -1/2, 1/6, 3/4, -3/4, -3/4, -1/4, -1/2, 
    1/2, 2, -1, 1, 3/4, 1/4, -1/2, 3/4, 1/2, 3/4, -1/2, -3/4, 1/2, 1/2, -1, 
    1, -1/2, 1/4, -1, -1/24, -1/8, 1/8, -15/8, 3/8, -3/8, 3/8, -1/8, -1/4, 
    -3/8, 1/4, -2, 2, -1/8, 1/8, 1/2, 1/4, -1/8, 3/8, -1/4, -3/4, -1/8, 1, 
    -1, 3, -3, -3, -3, 3, 3, 1/2, -1, -1/2, 3/2, 1, -5/2, -1, 5, 1, 5/12, 
    1/4, -5/4, 15/4, 3/4, -3/4, 3/4, -5/2, 5/4, 1/2, 5/4, -1/2, -3/4, 5/2, 4, 
    -12, -5/4, 1/4, -1/4, 5/4, -3, 4, -2, -15/4, 1/4, 1, -1, 5/2, 3/4, 1/4, 
    2, 3/2, 1/4, -3/4, 3/4, 3, -3, -3/4, -3/4, 3/4, 3/4, 1/2, 3/2, -3/2, 
    -3/2, 3/2, 6, -6, 1/2, 2, -6, -6, 6, 6, 2, 1, 1/2, 1/2, 1, -1/2, 1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 2, 4, 4, 4, 4, 4, 4, 4, 12, 14, 39, 59, 61, 83, 84, 84, 84, 84, 
    84, 84, 84, 84, 94, 95, 95, 95, 95, 95, 95, 95, 95, 95, 101, 102, 102, 
    102, 107, 107, 107, 108, 108, 108, 108, 108, 108, 108, 108, 108, 108, 
    108, 108, 108, 108, 108, 108, 108, 108, 108, 108, 108, 108, 111, 111, 
    114, 114, 114, 114, 114, 114, 114, 114, 114, 114, 114, 114, 114, 114, 
    114, 114, 114, 114, 114, 114, 114, 114, 114}, {{13}, {32}, {10}, {26}, 
    {35}, {36}, {38}, {39}, {81}, {82}, {84}, {85}, {10}, {26}, {9}, {11}, 
    {19}, {20}, {25}, {35}, {36}, {37}, {39}, {40}, {41}, {42}, {43}, {46}, 
    {62}, {63}, {70}, {76}, {79}, {80}, {81}, {83}, {84}, {85}, {86}, {12}, 
    {14}, {18}, {22}, {33}, {35}, {37}, {49}, {51}, {64}, {65}, {66}, {67}, 
    {72}, {79}, {80}, {81}, {82}, {84}, {86}, {13}, {32}, {12}, {14}, {18}, 
    {22}, {33}, {35}, {36}, {37}, {38}, {39}, {40}, {49}, {51}, {65}, {66}, 
    {79}, {80}, {81}, {82}, {84}, {85}, {86}, {15}, {23}, {37}, {41}, {43}, 
    {61}, {63}, {80}, {82}, {84}, {86}, {24}, {33}, {40}, {49}, {51}, {65}, 
    {66}, {34}, {37}, {80}, {82}, {84}, {86}, {40}, {62}, {70}, {85}, {64}, 
    {67}, {72}}}, {1/2, -1, 1/2, -1, -1/4, 1/4, -3/4, 3/4, -3/4, -3/4, 3/4, 
    3/4, 1/2, -1, -1, 3/2, -1/2, 5/4, 1, -5/24, 1/8, -1/8, 15/8, -3/8, 3/8, 
    -3/8, -1, 1, 2, -6, 1/2, -2, 1/4, -9/4, -13/8, -5/8, 1, -5/4, -1/8, 2, 
    -2, -2, 4, -1, -2/3, 1, 1, 1, 8, -4, 4, -4, 4, 2, 3, -2, -3, -1, 1, 1/2, 
    -1, 1/2, -1/2, -1/2, 1, -1, 1/12, -1/4, 5/4, 3/4, -3/4, 3/4, 1, 1, -4, 4, 
    1/2, 15/4, 1/4, -3, -4, -3/4, 13/4, 2, 3/2, -1/4, 3/4, -3/4, -3, 3, -3/4, 
    3/4, 3/4, -3/4, 1/2, 3/2, -3/2, -3/2, -3/2, 6, -6, 1/2, 2, 6, -6, -6, 6, 
    2, 1, 1/2, 1/2, 1, -1/2, 1/2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 8, 8, 37, 44, 57, 57, 57, 57, 64, 66, 92, 107, 107, 107, 107, 107, 
    107, 107, 107, 107, 112, 125, 138, 139, 149, 150, 159, 160, 160, 160, 
    171, 172, 172, 172, 172, 172, 173, 176, 179, 179, 182, 183, 183, 183, 
    183, 183, 183, 183, 183, 183, 189, 195, 198, 199, 202, 205, 205, 205, 
    205, 205, 208, 208, 208, 208, 208, 208, 208, 208, 208, 208, 208, 208, 
    208, 208, 208, 208, 208, 208, 208, 209, 209, 209, 209, 209, 209, 209}, 
    {{1}, {2}, {13}, {24}, {26}, {28}, {30}, {34}, {3}, {4}, {6}, {9}, {12}, 
    {23}, {27}, {31}, {37}, {39}, {41}, {44}, {48}, {54}, {56}, {60}, {63}, 
    {66}, {72}, {73}, {74}, {76}, {78}, {80}, {81}, {82}, {83}, {84}, {86}, 
    {4}, {41}, {56}, {72}, {74}, {82}, {83}, {4}, {5}, {16}, {21}, {22}, 
    {41}, {51}, {54}, {56}, {72}, {74}, {82}, {83}, {9}, {38}, {39}, {81}, 
    {82}, {84}, {85}, {10}, {26}, {9}, {11}, {20}, {25}, {35}, {36}, {37}, 
    {39}, {40}, {41}, {42}, {43}, {44}, {45}, {46}, {62}, {63}, {69}, {70}, 
    {79}, {80}, {81}, {83}, {84}, {85}, {86}, {31}, {38}, {48}, {54}, {64}, 
    {66}, {67}, {72}, {73}, {78}, {81}, {82}, {83}, {84}, {85}, {21}, {22}, 
    {51}, {72}, {82}, {21}, {22}, {38}, {51}, {52}, {53}, {54}, {71}, {72}, 
    {73}, {82}, {83}, {85}, {23}, {37}, {41}, {44}, {61}, {63}, {69}, {76}, 
    {80}, {82}, {83}, {84}, {86}, {24}, {25}, {36}, {42}, {45}, {62}, {63}, 
    {79}, {82}, {85}, {86}, {26}, {27}, {56}, {60}, {61}, {64}, {67}, {69}, 
    {74}, {84}, {28}, {31}, {39}, {48}, {53}, {64}, {66}, {67}, {78}, {81}, 
    {83}, {84}, {32}, {80}, {38}, {82}, {85}, {39}, {81}, {84}, {41}, {82}, 
    {83}, {42}, {51}, {52}, {71}, {73}, {83}, {85}, {51}, {52}, {71}, {73}, 
    {83}, {85}, {53}, {72}, {73}, {54}, {55}, {71}, {74}, {56}, {72}, {74}, 
    {61}, {69}, {84}, {80}}}, {-3/2, 1/2, -1/2, -1, 1, 2, -2, 1, -1/2, 1, 
    -1/2, -1, 1/4, 1, -2, -1/2, 1/2, 3/2, -3/2, -1, -1, 1, 3, 2, 6, 6, -3/2, 
    3/2, 3/2, 2, -2, -3/2, -5/2, -3/2, 3, 3/2, 1, -2, 3/2, -3, 3/2, -3/2, 
    3/2, -3/2, 2, 1, -2, -1, 4, -3, 1, 4, 6, -2, 3, -4, 3, -2, -3/4, 3/4, 
    -3/4, -3/4, 3/4, 3/4, -3/2, 1, -1, -1/2, -1/4, -1, 1/24, 1/8, -1/8, 15/8, 
    -3/8, 3/8, -3/8, 1/8, 1/4, 3/8, -1/4, -2, 2, 1/8, -1/8, -1/2, -9/4, 
    -15/8, -3/8, 9/4, 3/4, 1/8, -1, -3, -2, -2, -12, 12, 3, -3, 3, -4, -2, 
    -3, 1, 3, 3, 2, -4, -1, -1, 1, 1/2, -1, 3/4, -1/8, 1/4, 3/8, 3/4, 1/8, 
    -5/8, 1/2, 1, -1/4, -1, -1/2, -1/4, 3/4, 1/2, -3, -3, -3/4, -1, -3/4, 
    3/4, -5/4, -3/4, -1/2, -3/2, 3/2, -1/4, 3/4, -3/4, 3, -3, 3/4, 3/4, -3/4, 
    -3/4, 1/2, -1/2, 3/4, 1/2, -3/2, 3/2, -3/8, -3/8, 3/8, -3/4, -3/2, -1/2, 
    3/2, -1, -3/2, -6, 6, 3/2, -2, -5/2, 1/2, 3, -3/2, 6, -2, -2, 2, -2, 2, 
    -2, -2, -2, 2, 2, -1/2, -1, -1/2, -1/2, 1, 1, 3/4, 3/2, 3/4, 3/4, -3/2, 
    -3/2, -2, 2, -2, -2, 1, -1, 1, -2, 1, -1, -2, -1/2, -1/2, -2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 8, 59, 74, 81, 81, 81, 81, 100, 102, 129, 135, 135, 135, 135, 
    135, 135, 135, 135, 135, 142, 154, 164, 165, 178, 179, 179, 179, 188, 
    189, 189, 189, 200, 201, 201, 202, 202, 205, 205, 208, 209, 212, 212, 
    212, 212, 212, 212, 212, 212, 212, 215, 216, 222, 228, 231, 234, 234, 
    234, 234, 234, 234, 237, 237, 237, 237, 237, 237, 237, 237, 237, 237, 
    237, 237, 237, 237, 237, 237, 237, 237, 237, 237, 237, 237, 237, 238, 
    238}, {{1}, {2}, {13}, {24}, {26}, {28}, {30}, {32}, {3}, {5}, {7}, {9}, 
    {11}, {12}, {14}, {17}, {18}, {19}, {20}, {21}, {22}, {23}, {25}, {29}, 
    {31}, {35}, {37}, {38}, {39}, {42}, {43}, {46}, {48}, {49}, {50}, {51}, 
    {52}, {54}, {55}, {58}, {61}, {62}, {63}, {64}, {65}, {66}, {67}, {70}, 
    {71}, {72}, {74}, {76}, {79}, {81}, {82}, {83}, {84}, {85}, {86}, {4}, 
    {5}, {16}, {21}, {22}, {42}, {51}, {52}, {54}, {55}, {71}, {72}, {74}, 
    {82}, {83}, {5}, {42}, {55}, {71}, {74}, {82}, {83}, {11}, {20}, {23}, 
    {25}, {35}, {38}, {39}, {43}, {46}, {61}, {62}, {63}, {70}, {76}, {79}, 
    {82}, {83}, {84}, {85}, {10}, {24}, {9}, {11}, {19}, {20}, {23}, {25}, 
    {35}, {36}, {37}, {39}, {40}, {41}, {42}, {43}, {46}, {61}, {62}, {63}, 
    {70}, {76}, {79}, {80}, {81}, {83}, {84}, {85}, {86}, {38}, {40}, {79}, 
    {80}, {81}, {82}, {21}, {22}, {51}, {52}, {54}, {72}, {82}, {21}, {22}, 
    {38}, {51}, {52}, {53}, {54}, {71}, {72}, {73}, {82}, {83}, {23}, {37}, 
    {41}, {43}, {61}, {63}, {80}, {82}, {84}, {86}, {24}, {25}, {36}, {42}, 
    {46}, {62}, {63}, {70}, {76}, {79}, {82}, {83}, {85}, {86}, {26}, {29}, 
    {55}, {58}, {62}, {65}, {68}, {70}, {74}, {79}, {30}, {33}, {40}, {50}, 
    {51}, {65}, {66}, {68}, {78}, {79}, {81}, {83}, {34}, {85}, {38}, {80}, 
    {82}, {40}, {79}, {81}, {41}, {42}, {82}, {83}, {51}, {71}, {73}, {52}, 
    {53}, {54}, {72}, {73}, {80}, {83}, {53}, {54}, {72}, {73}, {80}, {83}, 
    {55}, {71}, {74}, {56}, {72}, {74}, {62}, {70}, {79}, {85}}}, 
   {1/2, -3/2, -1/2, 1, -1, -2, 2, 1, -1/2, -1/2, -1/2, 1, -2, -1/4, 1, 1/2, 
    -1, 1/2, -1, -1/2, 2, 1, -2, -2, 1/2, 1/3, -1/2, 3/2, -3/2, -3/2, 1/2, 
    -2, -1, 1/2, -1, 1/2, 1, 1, 3, 2, -2, -2, 14, 2, 2, -2, -1/2, -1/2, -3/2, 
    1/2, 3/2, 4, 2, -1, 1/2, 7/2, 1/2, -3/2, -1/2, 1, 1/2, 1, 1/2, -2, 3/2, 
    -1/2, -1, -1, -3, 3/2, -1/2, -3/2, 2, -3/2, -2, -3, 6, -3, 3, -3, 3, -1, 
    -1/2, 1/2, -1/2, 1/12, 3/4, -3/4, 1/4, -1/2, -1, -1, 4, -1/4, 1, 1/2, 
    3/4, 1/2, -1/4, -3/4, -3/2, 1, 1, -5/2, 1/2, -5/4, 2, -1, 5/24, -1/8, 
    1/8, -15/8, 3/8, -3/8, 3/8, 1, -1, -4, -2, 10, -1/2, 2, 7/4, 9/4, -3/8, 
    5/8, -1, -3/4, 1/8, -3, 3, 3, 3, -3, -3, 2, -4, -1, 2, -2, -1, 1, 1/2, 
    -1, 3/4, -1/8, 1/4, 3/8, -5/4, 1/8, -5/8, -1/2, 1, 3/4, 3/2, 1/4, -3/4, 
    3/4, -3, 3, 3/4, -3/4, -3/4, 3/4, 1/2, -1/2, 1/4, -3/4, -1/2, 3, 3, 3/4, 
    1, 3/4, -3/4, 5/4, 3/4, 1/2, -3/2, -1/2, 3/4, 1/2, -3/2, 3/2, -3/8, -3/8, 
    3/8, -3/4, -3/2, -1/2, 3/2, -1, 3/2, -6, 6, 3/2, -2, 3, -5/2, 1/2, -3/2, 
    6, -2, 2, -2, -2, -2, 2, 2, -2, -2, 2, -2, -2, 2, -2, -1/2, 1, 1/2, 1/2, 
    -1, -1, -3/4, 3/2, 3/4, 3/4, -3/2, -3/2, -2, 1, -1, 1, -1, 1, -2, -1/2, 
    -1/2, -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 8, 16, 51, 52, 53, 54, 55, 58, 79, 82, 87, 106, 109, 115, 116, 
    117, 118, 132, 133, 147, 148, 160, 170, 171, 181, 182, 186, 187, 191, 
    192, 198, 199, 205, 206, 211, 211, 211, 212, 212, 212, 215, 218, 221, 
    222, 225, 226, 229, 230, 233, 234, 237, 238, 241, 242, 245, 248, 249, 
    250, 251, 252, 252, 252, 252, 252, 252, 252, 252, 252, 252, 252, 252, 
    252, 252, 253, 254, 256, 257, 259, 259, 259, 259, 259, 260, 260, 260, 
    260}, {{1}, {2}, {10}, {13}, {26}, {28}, {30}, {34}, {1}, {2}, {10}, 
    {13}, {24}, {28}, {30}, {32}, {4}, {5}, {11}, {14}, {16}, {21}, {22}, 
    {27}, {29}, {38}, {41}, {42}, {51}, {52}, {54}, {55}, {56}, {61}, {62}, 
    {63}, {64}, {65}, {66}, {71}, {72}, {73}, {74}, {76}, {78}, {80}, {81}, 
    {82}, {83}, {85}, {86}, {4}, {5}, {6}, {7}, {8}, {75}, {77}, {11}, {20}, 
    {25}, {35}, {36}, {41}, {43}, {44}, {46}, {61}, {62}, {63}, {69}, {70}, 
    {79}, {80}, {81}, {82}, {83}, {84}, {86}, {10}, {24}, {26}, {11}, {61}, 
    {62}, {63}, {81}, {14}, {18}, {22}, {33}, {35}, {38}, {40}, {49}, {51}, 
    {64}, {65}, {66}, {67}, {72}, {79}, {81}, {82}, {84}, {86}, {13}, {32}, 
    {34}, {14}, {64}, {65}, {66}, {82}, {86}, {15}, {16}, {17}, {17}, {18}, 
    {35}, {47}, {48}, {49}, {50}, {67}, {68}, {79}, {81}, {83}, {84}, {86}, 
    {19}, {19}, {20}, {35}, {43}, {44}, {45}, {46}, {69}, {70}, {79}, {81}, 
    {83}, {84}, {86}, {21}, {21}, {22}, {38}, {51}, {52}, {53}, {54}, {71}, 
    {72}, {73}, {82}, {83}, {23}, {37}, {41}, {43}, {61}, {63}, {80}, {82}, 
    {84}, {86}, {24}, {25}, {36}, {42}, {45}, {62}, {63}, {79}, {82}, {85}, 
    {86}, {26}, {27}, {56}, {61}, {64}, {28}, {29}, {55}, {62}, {65}, {30}, 
    {31}, {39}, {47}, {53}, {64}, {66}, {32}, {33}, {40}, {49}, {51}, {65}, 
    {66}, {34}, {35}, {79}, {81}, {84}, {86}, {38}, {41}, {80}, {82}, {42}, 
    {82}, {85}, {43}, {69}, {76}, {44}, {45}, {70}, {76}, {46}, {47}, {67}, 
    {78}, {48}, {49}, {68}, {78}, {50}, {51}, {71}, {73}, {52}, {53}, {72}, 
    {73}, {54}, {55}, {71}, {85}, {56}, {72}, {80}, {57}, {58}, {59}, {60}, 
    {74}, {75}, {76}, {86}, {77}, {78}, {81}, {83}}}, 
   {-3/2, -1/2, 1/2, 1/2, -1, -2, 2, -1, -1/2, -3/2, 1/2, 1/2, -1, 2, -2, -1, 
    1, -1/2, 2, 1, -1, -1/2, 2, 2, 2, 3/2, -3/2, -3/2, 1/2, 1, 2, 3, 3, 2, 2, 
    -8, 2, 2, -8, -3/2, -1, -3/2, 3, -2, 2, -3/2, 2, -1, 3/2, -3/2, -2, -2, 
    -2, -2, -2, -2, -2, -2, 1, 1/2, -1/2, -1/12, 1/4, -3/4, -1/4, -1/2, 1/2, 
    4, 1, -1, 3/4, 1/4, -1/2, 3/4, 3/4, -3/4, 3/4, 1/4, 1/2, -1, -1, -1, 1, 
    4, 4, -4, 2, 2, -2, 4, -1, 1/3, 3, -3, 1, 1, 16, 4, -4, -4, 4, -1, 1, 4, 
    -1, -3, -1, -1, -1, 1, 8, 8, -8, 4, -4, 2, -2, -2, -1, 1, 1/6, -3/4, 5/2, 
    -9/4, -1/2, 5/4, -1/4, -1/2, 3/2, -1/2, -1/2, -3/2, -2, -1, 1, 1/6, -9/4, 
    -1/2, -3/4, 5/2, -1/4, 5/4, -1/2, -3/2, -1/2, -1/2, 3/2, -2, -1/2, 1, 
    -3/4, 9/8, -1/4, -3/8, 5/4, -1/8, 5/8, 1/2, -1, -3/4, -1/2, -1/4, 3/4, 
    -3/4, 3, -3, -3/4, 3/4, 3/4, -3/4, -3/2, -1/2, 1/4, -3/4, 3/4, -3, 3, 
    -3/4, -3/4, 3/4, 3/4, -3/2, -1/2, 3/4, 3/2, 3/2, -3/2, -1/2, 3/4, 3/2, 
    3/2, -3/2, -1/2, -3/2, -3/2, 3/2, -6, 6, -3/2, -1/2, -3/2, -3/2, -3/2, 
    -6, 6, -3/2, 2, -6, 6, -6, 6, 2, -2, 2, -2, -2, -2, 2, -2, -2, 2, -2, -2, 
    -2, 2, -2, -2, -2, 2, -2, -2, -2, 2, -2, -2, 2, -2, -2, -2, -2, 2, -2, 
    -2, 1, 1, -2, 1, 1, -2, -2, -2, -2, -2, -3/2, -1/2, 1/2, -3/2, -1/2, 1/2, 
    -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 6, 6, 6, 6, 6, 6, 6, 6, 8, 14, 14, 20, 20, 20, 20, 20, 20, 
    20, 20, 20, 20, 20, 20, 20, 21, 21, 22, 22, 24, 24, 26, 26, 26, 28, 30, 
    30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 
    30, 30, 30, 30, 30, 30, 30, 32, 33, 34, 35, 35, 35, 35, 35, 35, 35, 35, 
    35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35}, {{14}, {64}, {65}, 
    {66}, {82}, {86}, {82}, {86}, {14}, {64}, {65}, {66}, {82}, {86}, {14}, 
    {64}, {65}, {66}, {82}, {86}, {64}, {65}, {64}, {66}, {65}, {66}, {82}, 
    {86}, {82}, {86}, {82}, {86}, {64}, {65}, {66}}}, 
   {2, 4, 4, -4, 2, -2, -2, 2, 4, 8, 8, -8, 4, -4, 2, 8, 8, -8, 8, -8, 3, 3, 
    -12, 12, -12, 12, 6, -6, 6, -6, -1/2, 1/2, 1, 1, 1}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 20, 22, 
    22, 24, 24, 24, 24, 24, 31, 31, 31, 31, 31, 31, 31, 31, 31, 31, 33, 35, 
    35, 35, 35, 35, 35, 35, 35, 35, 42, 49, 50, 50, 50, 52, 52, 52, 52, 52, 
    52, 52, 52, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 56, 56, 56, 56, 56, 
    56, 56, 56, 56, 56, 56, 56, 56, 56, 56, 56, 56, 56, 56}, {{18}, {35}, 
    {48}, {49}, {50}, {67}, {79}, {81}, {84}, {86}, {18}, {35}, {48}, {49}, 
    {50}, {67}, {79}, {81}, {84}, {86}, {79}, {86}, {79}, {86}, {45}, {46}, 
    {70}, {76}, {79}, {83}, {86}, {79}, {86}, {79}, {86}, {45}, {46}, {70}, 
    {76}, {79}, {83}, {86}, {45}, {46}, {70}, {76}, {79}, {83}, {86}, {47}, 
    {68}, {79}, {68}, {79}, {68}, {79}}}, {2, 2/3, 2, -1, -2, 1, -2, 2, -2, 
    1, 2, 2/3, 2, -1, -2, 1, -2, 2, -2, 1, -2, 2, -2, 2, -3/4, -1/2, 3/4, -1, 
    3/2, 1/4, -5/4, 6, -6, 6, -6, -3/2, -1, 3/2, -2, 1, 1/2, -1/2, 3/4, 1/2, 
    -3/4, 1, 3/2, -1/4, -7/4, 4, -3/2, 3/2, -3/4, 3/4, -1, 1}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 8, 8, 8, 8, 8, 8, 16, 16, 16, 16, 16, 24, 28, 28, 
    28, 28, 28, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 37, 37, 39, 
    39, 39, 39, 39, 39, 46, 53, 53, 53, 53, 55, 56, 56, 56, 56, 56, 56, 56, 
    56, 56, 56, 56, 58, 58, 58, 58, 58, 58, 58, 60, 60, 60, 60, 60, 60, 60, 
    60, 60, 60, 60, 60, 60, 60, 60, 60, 60, 60, 60, 60}, {{18}, {35}, {49}, 
    {67}, {79}, {81}, {84}, {86}, {18}, {35}, {49}, {67}, {79}, {81}, {84}, 
    {86}, {18}, {35}, {49}, {67}, {79}, {81}, {84}, {86}, {49}, {67}, {84}, 
    {86}, {43}, {44}, {69}, {76}, {83}, {84}, {86}, {84}, {86}, {84}, {86}, 
    {43}, {44}, {69}, {76}, {83}, {84}, {86}, {43}, {44}, {69}, {76}, {83}, 
    {84}, {86}, {67}, {84}, {49}, {67}, {84}, {67}, {84}}}, 
   {2, 2/3, -1, 1, -2, 2, -2, 1, 4, 4/3, -2, 2, -4, 4, -4, 2, 2, 2/3, -1, 1, 
    -2, 2, -2, 1, 2, 2, -4, 2, 3/4, 1/2, -3/4, 1, -1/4, -3/2, 5/4, 6, -6, 6, 
    -6, -3/2, -1, 3/2, -2, 1/2, 1, -1/2, 3/4, 1/2, -3/4, 1, -1/4, 3/2, -7/4, 
    -3/2, 3/2, 4, -3/4, 3/4, -1, 1}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 6, 6, 8, 8, 8, 8, 8, 8, 8, 8, 
    8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 10, 10, 10, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12}, 
    {{80}, {84}, {80}, {84}, {80}, {84}, {80}, {84}, {80}, {84}, {80}, 
    {84}}}, {2, -2, -4, 4, -6, 6, -2, 2, -1/2, 1/2, 1/2, -1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 6, 6, 6, 6, 8, 8, 8, 8, 8, 8, 8, 
    8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 10, 10, 10, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12}, 
    {{79}, {85}, {79}, {85}, {79}, {85}, {79}, {85}, {79}, {85}, {79}, 
    {85}}}, {-2, 2, 4, -4, 6, -6, 2, -2, 1/2, -1/2, -1/2, 1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 20, 40, 60, 60, 60, 60, 60, 60, 62, 62, 62, 62, 62, 62, 62, 
    62, 62, 62, 62, 62, 62, 62, 62, 62, 63, 63, 64, 64, 64, 64, 64, 64, 64, 
    64, 64, 64, 64, 64, 66, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 70, 70, 
    72, 73, 74, 74, 74, 74, 74, 74, 74, 76, 76, 76, 76, 76, 76, 76, 76, 76, 
    76, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78}, {{4}, {5}, 
    {16}, {21}, {22}, {38}, {41}, {42}, {51}, {52}, {54}, {55}, {56}, {71}, 
    {72}, {74}, {80}, {82}, {83}, {85}, {4}, {5}, {16}, {21}, {22}, {38}, 
    {41}, {42}, {51}, {52}, {54}, {55}, {56}, {71}, {72}, {74}, {80}, {82}, 
    {83}, {85}, {4}, {5}, {16}, {21}, {22}, {38}, {41}, {42}, {51}, {52}, 
    {54}, {55}, {56}, {71}, {72}, {74}, {80}, {82}, {83}, {85}, {82}, {83}, 
    {56}, {55}, {82}, {83}, {82}, {83}, {73}, {83}, {73}, {83}, {55}, {56}, 
    {82}, {83}, {73}, {83}}}, {-2, 1, 2, 1, -4, -3, 3, 3, -1, -2, -4, -6, -6, 
    3, 2, -6, 3, 4, -6, 3, 1, -1/2, -1, -1/2, 2, 3/2, -3/2, -3/2, 1/2, 1, 2, 
    3, 3, -3/2, -1, 3, -3/2, -2, 3, -3/2, -2, 1, 2, 1, -4, -3, 3, 3, -1, -2, 
    -4, -6, -6, 3, 2, -6, 3, 4, -6, 3, -2, 2, -3/2, -3/2, 2, -2, 2, -2, -3/2, 
    3/2, -3/2, 3/2, 1, 1, -1/2, 1/2, -1, 1}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 10, 10, 10, 20, 20, 20, 20, 20, 20, 20, 20, 20, 22, 
    32, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 41, 41, 41, 41, 43, 43, 
    43, 43, 45, 45, 45, 45, 45, 47, 48, 48, 55, 62, 62, 62, 62, 62, 62, 62, 
    62, 62, 62, 62, 62, 64, 64, 64, 64, 64, 64, 64, 64, 64, 66, 66, 66, 66, 
    66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66}, {{20}, {35}, 
    {43}, {44}, {46}, {70}, {79}, {81}, {84}, {86}, {20}, {35}, {43}, {44}, 
    {46}, {70}, {79}, {81}, {84}, {86}, {81}, {84}, {20}, {35}, {43}, {44}, 
    {46}, {70}, {79}, {81}, {84}, {86}, {81}, {84}, {47}, {48}, {67}, {78}, 
    {81}, {83}, {84}, {81}, {84}, {81}, {84}, {69}, {84}, {45}, {47}, {48}, 
    {67}, {78}, {81}, {83}, {84}, {47}, {48}, {67}, {78}, {81}, {83}, {84}, 
    {69}, {84}, {69}, {84}}}, {2, 2/3, -1, -2, 2, 1, -2, 1, -2, 2, -1, -1/3, 
    1/2, 1, -1, -1/2, 1, -1/2, 1, -1, 2, -2, 2, 2/3, -1, -2, 2, 1, -2, 1, -2, 
    2, 2, -2, 3/2, 1, -3/2, 2, 5/2, -1/2, -3, -6, 6, -2, 2, -3/2, 3/2, 4, 
    -3/2, -1, 3/2, -2, -1/2, 1/2, 1, 3/4, 1/2, -3/4, 1, -7/4, -1/4, 3/2, 
    -3/4, 3/4, -1, 1}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 1, 1, 7, 7, 7, 7, 8, 8, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 15, 
    15, 15, 15, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 18, 18, 20, 20, 
    20, 20, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 24, 25, 25, 25, 25, 25, 
    25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 27, 27, 27, 27, 27, 
    27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27}, {{25}, {22}, {51}, {52}, 
    {54}, {72}, {82}, {25}, {25}, {22}, {51}, {52}, {54}, {72}, {82}, {25}, 
    {82}, {85}, {82}, {85}, {82}, {85}, {71}, {85}, {53}, {71}, {85}}}, 
   {2, -4, -1, 2, -2, -1, 1, 1, 2, 4, 1, -2, 2, 1, -1, -2, 6, -6, 2, -2, 2, 
    -2, -3/2, 3/2, 4, -1, 1}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 16, 20, 20, 
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 27, 27, 29, 29, 29, 29, 29, 
    31, 31, 31, 32, 32, 32, 34, 34, 34, 41, 48, 48, 48, 48, 48, 48, 48, 48, 
    50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 52, 52, 52, 52, 52, 52, 
    52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 52}, {{20}, {35}, {43}, {70}, 
    {79}, {81}, {84}, {86}, {20}, {35}, {43}, {70}, {79}, {81}, {84}, {86}, 
    {43}, {70}, {79}, {81}, {49}, {50}, {68}, {78}, {79}, {81}, {83}, {79}, 
    {81}, {79}, {81}, {43}, {70}, {79}, {49}, {50}, {68}, {78}, {79}, {81}, 
    {83}, {49}, {50}, {68}, {78}, {79}, {81}, {83}, {70}, {79}, {70}, {79}}}, 
   {2, 2/3, -1, 1, -2, 1, -2, 2, 2, 2/3, -1, 1, -2, 1, -2, 2, 2, 2, -4, 2, 
    3/2, 1, -3/2, 2, -3, 5/2, -1/2, 6, -6, 2, -2, 4, -3/2, 3/2, -3/2, -1, 
    3/2, -2, 1, -1/2, 1/2, 3/4, 1/2, -3/4, 1, 3/2, -7/4, -1/4, -3/4, 3/4, -1, 
    1}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 1, 5, 5, 5, 5, 5, 6, 6, 7, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 15, 18, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 21, 
    23, 23, 23, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 26, 26, 26, 28, 28, 
    28, 28, 28, 28, 28, 28, 28, 28, 28, 28, 28, 28, 28, 28, 28, 28, 30, 30, 
    30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30}, {{23}, {22}, {51}, 
    {72}, {82}, {23}, {23}, {22}, {51}, {72}, {82}, {22}, {51}, {72}, {82}, 
    {51}, {72}, {80}, {23}, {80}, {82}, {80}, {82}, {80}, {82}, {51}, {72}, 
    {80}, {72}, {80}}}, {-2, 2, 1/2, 1/2, -1/2, -1, -2, -8, -2, -2, 2, 4, 1, 
    1, -1, -1, 1, -1, -2, -6, 6, -2, 2, -2, 2, 4, -3/2, 3/2, -1, 1}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 8, 8, 36, 36, 36, 36, 36, 36, 48, 48, 48, 50, 52, 73, 73, 73, 73, 
    73, 73, 73, 73, 73, 86, 87, 87, 87, 96, 97, 97, 97, 111, 112, 118, 119, 
    119, 119, 120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 
    120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 
    120, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 
    125, 125, 125, 125, 125, 125, 125, 125, 125, 125}, {{1}, {2}, {10}, {26}, 
    {28}, {30}, {32}, {34}, {3}, {4}, {6}, {9}, {12}, {23}, {27}, {31}, {37}, 
    {39}, {41}, {44}, {48}, {54}, {56}, {60}, {63}, {66}, {72}, {73}, {74}, 
    {76}, {78}, {80}, {81}, {82}, {84}, {86}, {23}, {41}, {44}, {61}, {63}, 
    {69}, {76}, {80}, {82}, {83}, {84}, {86}, {12}, {37}, {13}, {34}, {12}, 
    {14}, {18}, {22}, {33}, {35}, {36}, {37}, {38}, {39}, {40}, {49}, {51}, 
    {65}, {66}, {79}, {80}, {81}, {82}, {85}, {86}, {23}, {37}, {41}, {44}, 
    {61}, {63}, {69}, {76}, {80}, {82}, {83}, {84}, {86}, {24}, {27}, {56}, 
    {60}, {61}, {64}, {67}, {69}, {74}, {84}, {28}, {31}, {39}, {48}, {54}, 
    {64}, {66}, {67}, {72}, {73}, {78}, {80}, {81}, {83}, {84}, {32}, {33}, 
    {40}, {49}, {51}, {65}, {66}, {34}, {37}, {64}, {67}, {72}, {80}, {84}}}, 
   {-3/2, 1/2, -1/2, 1, 2, -2, -1, 1, -1/2, -1, 1/2, 1, -1/4, 1, -2, -1/2, 
    -1/2, -3/2, 3/2, 1, 1, -1, -3, -2, 6, 6, 3/2, 3/2, -3/2, 2, -2, 3/2, 1/2, 
    3/2, -3/2, 1, 1/2, 3/4, 1/2, -3, 3, -3/4, 1, -3/4, 3/4, -1/4, -3/4, 1/2, 
    -2, -1, -3/2, 1, -1/2, -1/2, 1/2, -1, -1, -1/12, 1/4, -5/4, -3/4, 3/4, 
    -3/4, -1, -1, -4, 4, -1/2, 1/4, -1/4, -1, 3/4, 3/4, -1/2, 1/4, -3/4, 
    -1/2, 3, -3, 3/4, -1, 3/4, -3/4, 1/4, 3/4, -1/2, -3/2, -1/2, -3/4, -1/2, 
    3/2, -3/2, 3/8, 3/8, -3/8, 3/4, -3/2, -1/2, -3/2, 1, -1, 6, 6, -3/2, 3/2, 
    3/2, -2, 3, 1/2, 1/2, -3, -3/2, 3/2, 3/2, 3/2, 3/2, 6, -6, 1/2, -2, -2, 
    1/2, -1/2, -1/2, 1/2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 8, 60, 60, 60, 60, 60, 60, 61, 61, 61, 87, 89, 128, 128, 128, 
    128, 128, 128, 128, 128, 128, 128, 128, 141, 142, 142, 142, 151, 152, 
    158, 159, 173, 174, 174, 175, 175, 175, 175, 175, 175, 175, 175, 175, 
    175, 175, 175, 175, 175, 175, 175, 175, 175, 175, 175, 175, 175, 175, 
    175, 175, 175, 175, 175, 175, 180, 180, 180, 180, 180, 180, 180, 180, 
    180, 180, 180, 180, 180, 180, 180, 180, 180, 180, 180, 180, 180, 180}, 
    {{1}, {2}, {10}, {24}, {28}, {30}, {32}, {34}, {3}, {5}, {7}, {9}, {11}, 
    {12}, {14}, {17}, {18}, {19}, {20}, {21}, {22}, {23}, {29}, {31}, {33}, 
    {35}, {37}, {38}, {39}, {42}, {43}, {46}, {48}, {49}, {50}, {51}, {52}, 
    {54}, {55}, {58}, {61}, {62}, {63}, {64}, {65}, {66}, {67}, {70}, {71}, 
    {72}, {73}, {74}, {78}, {79}, {81}, {82}, {83}, {84}, {85}, {86}, {36}, 
    {14}, {18}, {22}, {31}, {33}, {35}, {37}, {38}, {48}, {49}, {51}, {54}, 
    {64}, {65}, {66}, {67}, {72}, {73}, {78}, {79}, {80}, {82}, {83}, {84}, 
    {85}, {86}, {13}, {32}, {12}, {14}, {17}, {18}, {21}, {22}, {31}, {33}, 
    {35}, {36}, {37}, {38}, {39}, {40}, {47}, {48}, {49}, {50}, {51}, {52}, 
    {53}, {54}, {64}, {65}, {66}, {67}, {68}, {71}, {72}, {73}, {78}, {79}, 
    {80}, {81}, {82}, {83}, {84}, {85}, {86}, {25}, {36}, {42}, {46}, {62}, 
    {63}, {70}, {76}, {79}, {82}, {83}, {85}, {86}, {26}, {29}, {55}, {58}, 
    {62}, {65}, {68}, {70}, {74}, {79}, {30}, {31}, {39}, {47}, {53}, {64}, 
    {66}, {32}, {33}, {40}, {50}, {52}, {65}, {66}, {68}, {71}, {73}, {78}, 
    {79}, {81}, {83}, {85}, {34}, {36}, {65}, {68}, {71}, {79}, {85}}}, 
   {1/2, -3/2, -1/2, 1, -2, 2, 1, -1, -1/2, 1/2, 1/2, -1, 2, 1/4, -1, -1/2, 
    1, -1/2, 1, 1/2, -2, -1, -2, -1/2, -1, -1/3, 1/2, -3/2, 3/2, 3/2, -1/2, 
    2, 1, -1/2, 1, -1/2, -1, -1, -3, -2, 2, 2, -2, -2, -2, 14, 1/2, 1/2, 3/2, 
    -1/2, 3, -3/2, -4, -2, -1, -1/2, -1/2, -1/2, 3/2, 5/2, -1/4, -2, 2, -4, 
    -1, -1, -1/3, 1, -3, 2, -1, -1, -2, -4, -4, 16, 1, -1, 3, -4, -2, 3, -4, 
    1, -2, 3, 3, -3/2, 1, 1/2, -5/2, -1, 5/2, 1, -5, -2, -1, -5/12, -1/4, 
    5/4, -15/4, -3/4, 3/4, -3/4, 5/2, -5/4, -1/2, -5/4, 1/2, 3/4, -5/2, -8, 
    -4, 20, 5/4, -1/4, 1/4, -5/4, 3, -4, -2, 15/4, -1/4, -5, 1, -5/2, 13/4, 
    15/4, -1/2, -1/4, 3/4, 1/2, -3, 3, -3/4, 1, -3/4, 3/4, -1/4, -3/4, 1/2, 
    -3/2, -1/2, -3/4, -1/2, 3/2, -3/2, 3/8, 3/8, -3/8, 3/4, -3/2, 3/2, 3/2, 
    3/2, -3/2, 6, -6, 1/2, -1/2, -3/2, 1, -1, 6, 6, -3/2, 3/2, 3/2, -2, -3, 
    1/2, 1/2, 3, -3/2, -2, -2, 1/2, -1/2, 1/2, -1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 8, 16, 50, 50, 50, 50, 50, 50, 50, 50, 53, 53, 53, 56, 56, 56, 56, 
    56, 56, 56, 56, 56, 56, 56, 56, 56, 60, 61, 65, 66, 66, 66, 66, 66, 66, 
    66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 
    66, 66, 66, 66, 66, 66, 66, 66, 66, 69, 69, 69, 72, 72, 72, 72, 72, 72, 
    72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72}, {{1}, {2}, 
    {24}, {26}, {28}, {30}, {32}, {34}, {1}, {2}, {24}, {26}, {28}, {30}, 
    {32}, {34}, {3}, {4}, {5}, {11}, {14}, {16}, {21}, {22}, {27}, {29}, 
    {38}, {41}, {42}, {51}, {52}, {54}, {55}, {56}, {61}, {62}, {63}, {64}, 
    {65}, {66}, {71}, {72}, {73}, {74}, {76}, {78}, {80}, {82}, {83}, {85}, 
    {63}, {76}, {82}, {66}, {73}, {78}, {27}, {56}, {61}, {64}, {28}, {29}, 
    {55}, {62}, {65}, {30}, {63}, {76}, {82}, {66}, {73}, {78}}}, 
   {1/2, -1/2, 1, -1, -2, 2, 1, -1, -1/2, 1/2, -1, 1, 2, -2, -1, 1, 2, 1, 
    -1/2, -2, -1, -1, -1/2, 2, 2, 2, 3/2, -3/2, -3/2, 1/2, 1, 2, 3, 3, -2, 
    -2, -4, -2, -2, -4, -3/2, -1, -3/2, 3, -2, 2, -3/2, -3, 3/2, -3/2, 4, 2, 
    2, 8, 4, -4, 3/2, 3/4, -3/2, -3/2, 1/2, 3/2, 3/4, -3/2, -3/2, 1/2, 1, 
    1/2, 1/2, 1, 1/2, -1/2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 21, 42, 47, 48, 48, 48, 49, 49, 49, 49, 49, 59, 73, 
    83, 97, 97, 97, 97, 97, 97, 97, 97, 97, 97, 97, 97, 97, 97, 97, 98, 98, 
    98, 98, 98, 98, 98, 98, 104, 110, 116, 122, 128, 134, 140, 146, 146, 146, 
    146, 146, 146, 146, 147, 152, 153, 158, 158, 158, 158, 158, 158, 158, 
    158, 158, 158, 158, 158, 158, 158, 158, 158, 158, 158, 158, 158, 158, 
    158, 158, 158, 158, 158, 158}, {{6}, {7}, {16}, {17}, {18}, {19}, {20}, 
    {35}, {43}, {44}, {46}, {49}, {50}, {58}, {60}, {67}, {70}, {79}, {81}, 
    {84}, {86}, {6}, {7}, {16}, {17}, {18}, {19}, {20}, {35}, {43}, {44}, 
    {48}, {49}, {50}, {58}, {60}, {67}, {70}, {79}, {81}, {84}, {86}, {8}, 
    {57}, {59}, {75}, {77}, {35}, {35}, {17}, {18}, {35}, {48}, {49}, {67}, 
    {79}, {81}, {84}, {86}, {17}, {18}, {35}, {47}, {48}, {49}, {50}, {67}, 
    {68}, {79}, {81}, {83}, {84}, {86}, {19}, {20}, {35}, {43}, {46}, {70}, 
    {79}, {81}, {84}, {86}, {19}, {20}, {35}, {43}, {44}, {45}, {46}, {69}, 
    {70}, {79}, {81}, {83}, {84}, {86}, {35}, {43}, {44}, {69}, {83}, {84}, 
    {86}, {43}, {44}, {69}, {83}, {84}, {86}, {45}, {46}, {70}, {79}, {83}, 
    {86}, {45}, {46}, {70}, {79}, {83}, {86}, {47}, {48}, {67}, {81}, {83}, 
    {84}, {47}, {48}, {67}, {81}, {83}, {84}, {49}, {50}, {68}, {79}, {81}, 
    {83}, {49}, {50}, {68}, {79}, {81}, {83}, {57}, {58}, {68}, {70}, {74}, 
    {79}, {59}, {60}, {67}, {69}, {74}, {84}}}, {3/2, -1/2, 1, 1/2, -1, 1/2, 
    -1, -2/3, 1/2, 1, -2, 1/2, -1, 2, -2, -1/2, -1/2, 2, -3/2, 2, -3/2, -1/2, 
    3/2, 1, 1/2, -1, 1/2, -1, -2/3, 1/2, -1, -2, 1/2, 1, -2, 2, -1/2, -1/2, 
    2, -3/2, 2, -3/2, -1, -2, -2, -4, -4, 1/4, -1, 2, -2, -2/3, -2, 1, -1, 2, 
    -2, 2, -1, 1, -1, -1/6, 3/4, -5/2, 1/4, 1/2, -5/4, 1/4, 1/2, -3/2, 1/2, 
    5/2, -1/2, 2, -2, -2/3, 1, -2, -1, 2, -1, 2, -2, 1, -1, -1/6, 1/4, 1/2, 
    3/4, -5/2, 1/4, -5/4, 5/2, -1/2, 1/2, 1/2, -3/2, -2, -1/2, 1, 1/2, -1/2, 
    -1, 1/2, -3/4, 3/2, 3/4, -3/4, -3/2, 3/4, -1/2, 1, 1/2, -1, -1/2, 1/2, 
    -3/4, 3/2, 3/4, -3/2, -3/4, 3/4, -1/2, 1, 1/2, 1/2, -1/2, -1, -3/4, 3/2, 
    3/4, 3/4, -3/4, -3/2, -1/2, 1, 1/2, -1, 1/2, -1/2, -3/4, 3/2, 3/4, -3/2, 
    3/4, -3/4, -1/2, 3/2, 3/8, 3/8, -3/8, -3/4, -1/2, 3/2, 3/8, 3/8, -3/8, 
    -3/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{31}, {31}, {31}, 
    {31}}}, {1, 2, 2, -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{33}, {33}, {33}, 
    {33}}}, {1, 2, 2, -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 5, 5, 5, 5, 5, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 24, 
    24, 25, 25, 25, 25, 25, 25, 25, 26, 26, 27, 27, 27, 27, 27, 27, 27, 27, 
    27, 27, 27, 27, 27, 27, 28, 28, 29, 29, 30, 30, 31, 31, 31, 31, 31, 31, 
    31, 31, 33, 33, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 
    35, 35, 37, 38, 40, 41, 41, 41, 41, 41, 41, 41, 41, 41}, {{8}, {57}, 
    {59}, {75}, {77}, {17}, {18}, {19}, {20}, {43}, {44}, {45}, {46}, {47}, 
    {48}, {49}, {50}, {67}, {68}, {69}, {70}, {81}, {86}, {77}, {75}, {59}, 
    {57}, {75}, {75}, {77}, {77}, {68}, {70}, {67}, {69}, {76}, {86}, {75}, 
    {78}, {81}, {77}}}, {-1, -1, -1, -1, -1, -1, 3, 1, -3, 9/4, 1/2, 3/4, 
    -5/2, -3/4, 5/2, -9/4, -1/2, 5/4, -1/4, 1/4, -5/4, 3, -3, -2, 2, -3/4, 
    -3/4, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 3/4, -1, 1, -3/4}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 5, 10, 34, 34, 34, 34, 34, 34, 35, 35, 35, 35, 35, 
    35, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 
    36, 36, 36, 36, 36, 36, 37, 38, 39, 40, 40, 41, 41, 42, 42, 42, 42, 42, 
    42, 42, 47, 48, 53, 54, 54, 54, 54, 54, 54, 55, 55, 55, 55, 55, 55, 55, 
    55, 55, 57, 57, 59, 60, 60, 60, 60, 60, 60, 60, 60, 60}, {{8}, {57}, 
    {59}, {75}, {77}, {8}, {57}, {59}, {75}, {77}, {6}, {7}, {16}, {17}, 
    {18}, {20}, {35}, {43}, {44}, {45}, {46}, {48}, {49}, {50}, {58}, {60}, 
    {67}, {69}, {70}, {79}, {81}, {83}, {84}, {86}, {77}, {75}, {75}, {75}, 
    {75}, {75}, {77}, {77}, {58}, {68}, {70}, {74}, {79}, {57}, {60}, {67}, 
    {69}, {74}, {84}, {59}, {77}, {83}, {86}, {78}, {83}, {77}}}, 
   {-1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, -2, -1, 2, -1, -1/6, 5/4, 
    5/2, 3/4, 3/2, 4, -1, 2, -4, -4, 1, 1/4, -1/4, -3/2, 5/2, 1/2, -3/2, 
    -1/2, -2, 2, 1, -3/2, 1, -3/2, -3/2, -3/2, -1, 3/4, -1/4, -3/4, 1/2, 3/4, 
    -1, 3/4, -1/4, -3/4, 1/2, 3/4, -1/4, 1, -1, -1, 1, -3/4}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
    7, 7, 7, 7, 8, 8, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 
    9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 10, 10, 10, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11}, 
    {{8}, {57}, {59}, {75}, {77}, {75}, {77}, {59}, {57}, {75}, {77}}}, 
   {-1, -1, -1, -1, -1, 1, 2, -3/4, -3/4, 1/4, 1/4}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 5, 10, 28, 28, 28, 28, 28, 28, 28, 28, 28, 28, 29, 
    29, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 
    30, 30, 30, 30, 30, 30, 31, 32, 33, 34, 35, 36, 37, 38, 38, 38, 38, 38, 
    38, 38, 43, 44, 49, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 
    50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50}, {{8}, {57}, 
    {59}, {75}, {77}, {8}, {57}, {59}, {75}, {77}, {6}, {7}, {43}, {44}, 
    {45}, {46}, {47}, {48}, {49}, {50}, {58}, {60}, {67}, {68}, {69}, {70}, 
    {79}, {84}, {77}, {75}, {75}, {75}, {75}, {75}, {77}, {77}, {77}, {77}, 
    {58}, {68}, {70}, {74}, {79}, {57}, {60}, {67}, {69}, {74}, {84}, {59}}}, 
   {-1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -3/4, 5/2, 3/4, -5/2, -3/4, 
    5/2, 3/4, -5/2, 4, -4, 1/4, -1/4, 1/4, -1/4, 2, -2, 2, -2, -1, -3/2, 1, 
    3/2, -1, -3/2, 1, 3/2, 1, 1/4, 1/4, -1/4, -1/2, -3/4, -1, -1/4, -1/4, 
    1/4, 1/2, 3/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 45, 56, 56, 56, 56, 56, 56, 56, 56, 56, 60, 90, 94, 95, 95, 95, 
    95, 95, 95, 95, 95, 95, 95, 96, 109, 109, 109, 110, 121, 122, 128, 129, 
    143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 
    143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 
    143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 
    143, 143, 143, 143, 143, 143, 143, 143, 143, 143, 143}, {{3}, {5}, {7}, 
    {9}, {11}, {14}, {18}, {19}, {20}, {22}, {23}, {25}, {35}, {36}, {37}, 
    {38}, {39}, {40}, {43}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {53}, 
    {54}, {61}, {62}, {63}, {67}, {68}, {70}, {71}, {72}, {76}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {1}, {2}, {10}, {13}, {15}, {24}, 
    {26}, {28}, {30}, {32}, {34}, {13}, {15}, {32}, {34}, {12}, {14}, {17}, 
    {18}, {21}, {22}, {35}, {36}, {37}, {38}, {39}, {40}, {47}, {48}, {49}, 
    {50}, {51}, {52}, {53}, {54}, {67}, {68}, {71}, {72}, {80}, {81}, {82}, 
    {84}, {85}, {86}, {13}, {15}, {32}, {34}, {36}, {26}, {25}, {36}, {42}, 
    {46}, {62}, {63}, {70}, {76}, {79}, {82}, {83}, {85}, {86}, {30}, {29}, 
    {55}, {58}, {62}, {65}, {68}, {70}, {71}, {74}, {79}, {85}, {32}, {31}, 
    {39}, {47}, {53}, {64}, {66}, {34}, {33}, {40}, {50}, {52}, {65}, {66}, 
    {68}, {71}, {73}, {78}, {79}, {81}, {83}, {85}}}, 
   {1/4, -1/4, -1/4, 1/2, -1, -1/8, 1/8, 1/4, -1/2, -1/4, 1/2, -1/2, 1/16, 
    1/48, 1/16, -3/16, -11/16, -9/16, 1/4, -1/2, 1/16, 1/8, -1/16, -1/8, 
    -1/16, 1/8, -1/16, -1/8, -1, -1, 4, 1/16, -1/16, -1/4, 1/16, -1/16, 1, 
    -1/4, 15/16, 11/16, -1/4, 1/2, -3/8, 13/16, 3/16, -1, 3, 1, 1, -2/3, -2, 
    6, 4, -16, -2, 6, 8, -4/3, -4, -4, 1/8, -1/8, -1/4, 1/8, 1/4, -1/4, 
    -1/48, 1/48, 1/16, -3/16, 1/16, 3/16, 1/16, 1/8, -1/16, -1/8, -1/16, 1/8, 
    -1/16, -1/8, 1/16, -1/16, 1/16, -1/16, 3/16, -1/16, -1/4, -1/8, 1/16, 
    3/16, 2, -4/3, -4, -4, 1/2, 3, 1/4, -1/24, -3/8, -1/4, 3/2, -3/2, 3/8, 
    -1/2, 3/8, -3/8, 1/8, 3/8, -1/4, -3, -1/4, -3/8, -1/4, 3/4, 1/4, -1/16, 
    3/16, 1/4, -3/16, 1/8, 1/4, 6, 1/8, 1/8, 1/8, -1/8, 1/2, -1/2, 6, 1/8, 
    3/8, -1/4, 1/4, 1/2, -3/2, -1/8, 1/8, -3/8, 1/2, 1/4, -1/8, -1/8, 
    -1/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 39, 100, 111, 111, 111, 111, 111, 111, 115, 147, 151, 155, 186, 
    190, 201, 201, 201, 201, 201, 201, 201, 201, 202, 215, 216, 228, 228, 
    236, 237, 245, 245, 257, 258, 268, 268, 268, 268, 268, 268, 268, 268, 
    268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 
    268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 
    268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 268, 
    268, 268, 268}, {{4}, {5}, {6}, {12}, {14}, {16}, {18}, {20}, {21}, {22}, 
    {35}, {36}, {37}, {38}, {39}, {40}, {42}, {43}, {44}, {45}, {46}, {51}, 
    {52}, {54}, {55}, {56}, {69}, {70}, {71}, {72}, {73}, {74}, {79}, {80}, 
    {81}, {82}, {84}, {85}, {86}, {3}, {4}, {5}, {9}, {11}, {12}, {14}, {16}, 
    {17}, {18}, {19}, {20}, {21}, {22}, {23}, {25}, {31}, {33}, {35}, {36}, 
    {37}, {38}, {39}, {40}, {41}, {42}, {43}, {46}, {47}, {48}, {49}, {50}, 
    {51}, {52}, {53}, {54}, {55}, {56}, {61}, {62}, {63}, {64}, {65}, {66}, 
    {67}, {68}, {70}, {71}, {72}, {73}, {74}, {76}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {86}, {1}, {2}, {10}, {13}, {15}, {24}, {26}, 
    {28}, {30}, {32}, {34}, {10}, {15}, {24}, {26}, {9}, {11}, {19}, {20}, 
    {23}, {25}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, {44}, 
    {45}, {46}, {61}, {62}, {63}, {69}, {70}, {76}, {79}, {80}, {81}, {82}, 
    {83}, {84}, {85}, {86}, {10}, {15}, {24}, {26}, {13}, {15}, {32}, {34}, 
    {12}, {14}, {17}, {18}, {21}, {22}, {35}, {36}, {37}, {38}, {39}, {40}, 
    {47}, {48}, {49}, {50}, {51}, {52}, {53}, {54}, {67}, {68}, {71}, {72}, 
    {79}, {80}, {81}, {82}, {84}, {85}, {86}, {13}, {15}, {32}, {34}, {35}, 
    {36}, {38}, {39}, {40}, {79}, {80}, {81}, {82}, {84}, {85}, {24}, {23}, 
    {37}, {41}, {43}, {44}, {61}, {63}, {69}, {80}, {82}, {83}, {84}, {86}, 
    {26}, {25}, {36}, {42}, {45}, {62}, {63}, {70}, {76}, {79}, {82}, {85}, 
    {86}, {56}, {60}, {64}, {67}, {69}, {72}, {74}, {84}, {30}, {29}, {55}, 
    {62}, {65}, {68}, {70}, {71}, {85}, {47}, {48}, {53}, {54}, {64}, {67}, 
    {72}, {73}, {80}, {81}, {83}, {84}, {34}, {33}, {40}, {49}, {51}, {65}, 
    {66}, {68}, {71}, {73}, {78}}}, {3/8, 1/16, -1/4, 1/8, -1/8, 1/8, 0, 1/8, 
    1/16, -1/4, -1/48, 1/48, 1/16, -3/16, 1/16, 3/16, 1/8, -1/16, -1/8, 1/16, 
    1/8, -1/16, -1/8, -1/4, -1/4, -1/4, -1/16, 1/16, 3/16, 1/8, -1/16, -3/8, 
    0, 5/16, -1/16, -1/8, -1/8, 1/16, 3/16, 1/4, 1/8, -1/16, 1/2, -1, 1/8, 
    -1/2, -1/8, -1/4, 5/8, 1/4, -5/8, 3/16, -1, 1/2, -1/2, -1/4, -1/4, 0, 
    5/24, 7/24, -3/4, -7/8, -5/8, -1/8, 0, 1/4, -1/2, 1/16, 5/8, -5/16, -1/8, 
    -1/4, 1/4, -1/16, -3/8, 1/4, 1/4, -1, -1, 4, -1, -1, 4, 5/16, -1/16, 
    -1/4, -1/8, -7/16, 13/16, 3/8, 1, -1, -5/8, 13/8, 3/4, -9/8, 3/4, -7/8, 
    5/4, 3/4, -1, 3, 1, 1, -2/3, -2, 6, 4, -16, -2, 6, 2, 2/3, -1, -1, 1, -1, 
    1/4, -1/2, 1/2, -1/2, 1/12, -1/24, 1/24, 0, -7/8, -5/8, -1/8, 1/8, 3/16, 
    -1/8, 1/16, -3/8, -1, -1, 4, -1/16, -3/16, 1, -1/8, 1, 3/4, 0, 1/2, -3/8, 
    1/2, 0, 0, 0, 0, 0, 8, -4/3, -16, -4, 1/8, -1/8, -1/4, 1/8, 1/4, -1/4, 
    -1/48, 1/48, 1/16, -3/16, 1/16, 3/16, 1/16, 1/8, -1/16, -1/8, -1/16, 1/8, 
    -1/16, -1/8, 1/16, -1/16, 1/16, -1/16, 0, 3/16, -1/16, -1/4, -1/8, 1/16, 
    3/16, 2, -4/3, -4, -4, 0, 1/2, 0, 3/2, -3/2, -3/2, -3/2, 0, 0, 3/2, 3/2, 
    0, 0, 1/12, -1/4, -1/8, -1/4, 0, 0, -1/8, 1/4, -1/4, 1/8, 0, 1/8, 3, 1/4, 
    -1/8, -1/8, 1/8, 3/2, -3/2, 1/2, -1/2, 3/8, -1/8, 1/8, -3/8, -1/4, -1/4, 
    -1/2, 3/16, -1/16, 0, -3/16, 1/8, -3, -1/4, -1/8, 3/4, 3/4, -1/4, 1/4, 
    1/4, 1/4, 1/8, -1/4, -1/8, 1/4, -1, 3/8, -3/8, 1/8, -1/4, -1/8, -1/8, 
    1/4, 12, 1/4, 1/2, 0, 0, 2, -2, -1/2, 1/2, -1/2, 1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 43, 96, 104, 104, 104, 104, 104, 104, 105, 137, 141, 145, 170, 
    174, 182, 182, 182, 182, 182, 182, 182, 182, 183, 197, 197, 208, 209, 
    219, 220, 230, 230, 241, 242, 255, 255, 255, 255, 255, 255, 255, 255, 
    255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 
    255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 
    255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 
    255, 255, 255}, {{3}, {4}, {5}, {6}, {11}, {12}, {14}, {16}, {18}, {20}, 
    {21}, {22}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, {44}, 
    {45}, {46}, {51}, {52}, {54}, {55}, {56}, {69}, {70}, {71}, {72}, {73}, 
    {74}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, {3}, {4}, {5}, {7}, 
    {9}, {11}, {14}, {16}, {18}, {19}, {20}, {21}, {22}, {23}, {25}, {35}, 
    {36}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, {46}, {47}, {48}, {49}, 
    {50}, {51}, {52}, {54}, {55}, {56}, {61}, {62}, {63}, {67}, {68}, {70}, 
    {71}, {72}, {73}, {74}, {76}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, 
    {86}, {1}, {2}, {24}, {26}, {28}, {30}, {32}, {34}, {15}, {9}, {11}, 
    {19}, {20}, {23}, {25}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, 
    {43}, {44}, {45}, {46}, {61}, {62}, {63}, {69}, {70}, {76}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {10}, {15}, {24}, {26}, {13}, {15}, 
    {32}, {34}, {12}, {14}, {17}, {18}, {22}, {35}, {36}, {37}, {38}, {39}, 
    {40}, {47}, {48}, {49}, {50}, {67}, {68}, {79}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {86}, {13}, {15}, {32}, {34}, {35}, {36}, {38}, {39}, {81}, 
    {82}, {84}, {85}, {24}, {23}, {37}, {41}, {43}, {44}, {61}, {63}, {69}, 
    {76}, {80}, {82}, {83}, {84}, {86}, {45}, {46}, {62}, {63}, {70}, {76}, 
    {79}, {82}, {83}, {85}, {86}, {28}, {27}, {56}, {60}, {61}, {64}, {67}, 
    {69}, {72}, {74}, {84}, {30}, {29}, {55}, {58}, {62}, {65}, {68}, {70}, 
    {74}, {79}, {85}, {47}, {48}, {64}, {66}, {67}, {72}, {73}, {78}, {81}, 
    {83}, {84}, {34}, {33}, {40}, {49}, {50}, {51}, {65}, {66}, {68}, {73}, 
    {78}, {79}, {81}, {83}}}, {-1/4, -1/8, 1/16, -1/4, 1/4, 1/8, 0, -1/8, 0, 
    1/8, 1/16, 0, -1/48, 1/48, 1/16, -1/4, 1/16, 3/16, 3/16, 3/16, -1/16, 
    -1/8, 1/16, 1/8, -1/16, -1/8, -1/4, -1/4, -1/4, -1/16, 1/16, 3/16, 1/8, 
    -1/16, -3/8, 0, 3/8, -1/16, -1/8, -1/16, -1/8, 1/4, 3/16, 1/4, 1/8, 
    -1/16, -1/4, 1/2, -1, -1/8, -3/8, 1/8, 1/4, -1/2, -1/16, 1/4, 1/2, -1/2, 
    1/16, 1/48, 1/16, -1/16, -11/16, -9/16, -1/8, 0, 1/4, -1/2, 1/16, 1/8, 
    -1/16, -1/8, 1/16, 1/8, 1/4, 1/4, 1/4, -1, -1, 4, 1/16, -1/16, -1/4, 
    -3/16, -1/8, 1/16, 3/8, 1, -1/4, 15/16, 11/16, -3/8, 5/8, -3/8, 11/16, 
    3/16, -4, 4, -8, 8, 20, -20, -8, 8, 1, 1/2, -3/4, 0, -3/8, 1/2, -1/2, 
    1/16, 1/48, 1/16, -1/4, -11/16, -9/16, 1/16, 3/16, 3/16, -1/8, 1/16, 
    -3/8, -1, -1, 4, -1/16, -3/16, 1, -1/4, 9/8, 11/16, -1/4, 7/16, -3/8, 
    7/8, 3/16, -1, 2/3, 2, 2, 8, -4/3, -16, -4, 1/8, -1/8, -1/4, 1/8, 1/4, 
    -1/48, 1/48, 1/16, -1/16, 1/16, 3/16, 1/16, 1/8, -1/16, -1/8, 1/16, 
    -1/16, 0, 3/16, -1/16, -1/4, 1/8, -1/8, 1/16, 3/16, 2, -4/3, -4, -4, 0, 
    1/2, -3/2, 3/2, -3/2, -3/2, 3/2, 3/2, 3, 1/4, 1/8, 1/8, 0, -1/4, -1/2, 
    3/2, -1/8, 1/2, 3/8, 1/8, 1/8, -1/8, 1/4, 1/8, -1/4, 1, -1, 3/8, -1/2, 
    1/4, -1/2, 1/8, 1/2, -1/8, 3, 1/4, 1/8, -1/4, -1/4, -3/4, 3/16, -1/16, 
    -1/4, 1/16, 1/8, -3, -1/4, -1/8, -1/4, 3/4, 1/4, -1/16, 3/16, 1/16, 1/8, 
    1/4, 1/8, -1/4, -1, 1, 3/8, -1/2, 1/2, -1/2, -1/8, 1/8, 1/4, 6, 1/8, 3/8, 
    0, -1/4, -1/8, 1/2, -3/2, -1/8, -1/2, 1/2, 1/4, -1/8, 1/8}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 40, 101, 109, 109, 109, 109, 109, 109, 113, 145, 149, 153, 192, 
    196, 208, 208, 208, 208, 208, 208, 208, 208, 209, 221, 222, 234, 235, 
    243, 244, 252, 253, 263, 264, 274, 274, 274, 274, 274, 274, 274, 274, 
    274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 
    274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 
    274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 274, 
    274, 274, 274}, {{3}, {4}, {5}, {9}, {12}, {14}, {16}, {18}, {20}, {21}, 
    {22}, {35}, {36}, {37}, {38}, {39}, {40}, {42}, {43}, {44}, {45}, {46}, 
    {51}, {52}, {54}, {55}, {56}, {69}, {70}, {71}, {72}, {73}, {74}, {79}, 
    {80}, {81}, {82}, {84}, {85}, {86}, {3}, {4}, {5}, {9}, {11}, {12}, {14}, 
    {16}, {17}, {18}, {19}, {20}, {21}, {22}, {23}, {25}, {31}, {33}, {35}, 
    {36}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, {46}, {47}, {48}, {49}, 
    {50}, {51}, {52}, {53}, {54}, {55}, {56}, {61}, {62}, {63}, {64}, {65}, 
    {66}, {67}, {68}, {70}, {71}, {72}, {73}, {74}, {76}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {1}, {2}, {24}, {26}, {28}, {30}, 
    {32}, {34}, {10}, {15}, {24}, {26}, {9}, {11}, {19}, {20}, {23}, {25}, 
    {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, {44}, {45}, {46}, 
    {61}, {62}, {63}, {69}, {70}, {76}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {86}, {10}, {15}, {24}, {26}, {13}, {15}, {32}, {34}, {12}, {14}, 
    {17}, {18}, {21}, {22}, {31}, {33}, {35}, {36}, {37}, {38}, {39}, {40}, 
    {47}, {48}, {49}, {50}, {51}, {52}, {53}, {54}, {64}, {65}, {66}, {67}, 
    {68}, {71}, {72}, {73}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, 
    {86}, {13}, {15}, {32}, {34}, {35}, {36}, {37}, {38}, {39}, {40}, {79}, 
    {80}, {81}, {82}, {84}, {85}, {24}, {23}, {37}, {41}, {43}, {61}, {63}, 
    {69}, {76}, {80}, {82}, {84}, {86}, {26}, {25}, {36}, {42}, {45}, {62}, 
    {63}, {70}, {76}, {79}, {82}, {85}, {86}, {28}, {27}, {56}, {61}, {64}, 
    {67}, {69}, {72}, {80}, {30}, {29}, {55}, {62}, {65}, {68}, {70}, {71}, 
    {85}, {32}, {31}, {39}, {47}, {53}, {64}, {66}, {67}, {72}, {73}, {78}, 
    {34}, {33}, {40}, {49}, {51}, {65}, {66}, {68}, {71}, {73}, {78}}}, 
   {-1/4, -1/8, 1/16, 1/2, 1/8, 0, 1/8, -1/8, 1/8, 1/16, 0, 0, -1/24, 1/24, 
    0, -1/8, 1/8, 1/8, -1/16, -1/8, 1/16, 1/8, -1/16, -1/8, -1/4, -1/4, -1/4, 
    -1/16, 1/16, 3/16, 1/8, -1/16, -3/8, 1/8, 1/4, 0, 1/8, -1/8, -1/8, 0, 
    1/4, 1/8, -1/16, 1/2, -1, 1/8, -1/2, -1/8, -1/4, 5/8, 1/4, -5/8, 3/16, 
    -1, 1/2, -1/2, -1/4, -1/4, 0, 5/24, 7/24, -3/4, -7/8, -5/8, -1/8, 0, 1/4, 
    -1/2, 1/16, 5/8, -5/16, -1/8, -1/4, 1/4, -1/16, -3/8, 1/4, 1/4, -1, -1, 
    4, -1, -1, 4, 5/16, -1/16, -1/4, -1/8, -7/16, 13/16, 3/8, 1, -1, -5/8, 
    13/8, 3/4, -9/8, 3/4, -7/8, 5/4, 3/4, -4, 4, -8, 8, 20, -20, -8, 8, 2, 
    2/3, -4, -1, 1, -1, 1/4, -1/2, 1/2, -1/2, 1/12, -1/24, 1/24, 0, -7/8, 
    -5/8, -1/8, 1/8, 3/16, -1/8, 1/16, -3/8, -1, -1, 4, -1/16, -3/16, 1, 
    -1/8, 1, 3/4, 0, 1/2, -3/8, 1/2, 0, 0, 0, 0, 0, 8, 8/3, -16, -4, 1/4, 
    -1/2, -1/4, 1/2, 1/4, -1, -1/4, -1/4, -1/12, 5/24, 7/24, -3/4, -1/8, 1/8, 
    1/16, 5/8, -5/16, -1/8, -5/16, 1/8, -1/16, -5/8, -1, -1, 4, 5/16, -1/16, 
    1/16, -5/16, 3/4, -1, -3/8, 7/8, 0, -1, 1/4, -5/8, 5/8, 3/4, 0, 0, 0, 0, 
    0, 1/2, -1/2, 0, 3/2, -3/2, -3/2, -3/2, 0, 0, 3/2, 3/2, 3, 1/4, 1/8, 1/8, 
    -1/8, -3/2, 3/2, -1/2, 1/2, -1/8, 1/8, -3/8, 3/8, 3, 1/4, -1/8, -1/8, 
    1/8, 3/2, -3/2, 1/2, -1/2, 3/8, -1/8, 1/8, -3/8, 3, 1/4, 1/8, -3/4, -3/4, 
    1/4, -1/4, -1/4, -1/4, -3, -1/4, -1/8, 3/4, 3/4, -1/4, 1/4, 1/4, 1/4, -6, 
    -1/8, -3/8, 1/8, -1/8, -3/2, 3/2, 1/2, -1/2, 1/2, -1/2, 6, 1/8, 3/8, 
    -1/8, -1/8, 3/2, -3/2, -1/2, 1/2, -1/2, 1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 27, 65, 65, 65, 65, 65, 65, 65, 66, 98, 102, 106, 131, 135, 143, 
    143, 143, 143, 143, 143, 143, 143, 144, 157, 157, 165, 165, 172, 172, 
    179, 179, 187, 188, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 
    199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 
    199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 
    199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 199, 
    199}, {{6}, {12}, {14}, {16}, {18}, {20}, {22}, {35}, {36}, {37}, {38}, 
    {39}, {40}, {43}, {44}, {45}, {46}, {69}, {70}, {79}, {80}, {81}, {82}, 
    {83}, {84}, {85}, {86}, {7}, {9}, {11}, {16}, {18}, {19}, {20}, {23}, 
    {25}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, {46}, {47}, 
    {48}, {49}, {50}, {61}, {62}, {63}, {67}, {68}, {70}, {76}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {15}, {9}, {11}, {19}, {20}, {23}, 
    {25}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, {43}, {44}, {45}, 
    {46}, {61}, {62}, {63}, {69}, {70}, {76}, {79}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {86}, {10}, {15}, {24}, {26}, {13}, {15}, {32}, {34}, {12}, 
    {14}, {17}, {18}, {22}, {35}, {36}, {37}, {38}, {39}, {40}, {47}, {48}, 
    {49}, {50}, {67}, {68}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, 
    {13}, {15}, {32}, {34}, {35}, {36}, {38}, {39}, {81}, {82}, {84}, {85}, 
    {24}, {23}, {37}, {41}, {43}, {44}, {61}, {63}, {69}, {80}, {82}, {83}, 
    {84}, {86}, {45}, {46}, {62}, {70}, {79}, {83}, {85}, {86}, {60}, {64}, 
    {67}, {69}, {72}, {74}, {84}, {58}, {62}, {68}, {70}, {74}, {79}, {85}, 
    {47}, {48}, {64}, {67}, {72}, {81}, {83}, {84}, {34}, {33}, {40}, {49}, 
    {50}, {51}, {65}, {66}, {68}, {79}, {81}, {83}}}, 
   {-1/4, 1/8, -1/8, -1/4, 0, 1/8, 1/4, -1/48, 1/48, 1/16, -1/16, 1/16, 3/16, 
    -1/16, -1/8, 1/16, 1/8, -1/16, 1/16, 0, 3/16, -1/16, -1/4, 1/8, -1/8, 
    1/16, 3/16, -1/4, 1/2, -3/4, -1/4, 1/8, 1/4, -1/2, 1/2, -1/2, 1/16, 1/48, 
    1/16, -1/4, -11/16, -9/16, 1/16, 3/16, 1/4, -1/2, 1/16, 1/8, -1/16, -1/8, 
    -1, -1, 4, 1/16, -1/16, -1/4, 1, -1/4, 9/8, 11/16, -1/4, 7/16, -3/8, 7/8, 
    3/16, 1, 1/2, -3/4, 0, -3/8, 1/2, -1/2, 1/16, 1/48, 1/16, -1/4, -11/16, 
    -9/16, 1/16, 3/16, 3/16, -1/8, 1/16, -3/8, -1, -1, 4, -1/16, -3/16, 1, 
    -1/4, 9/8, 11/16, -1/4, 7/16, -3/8, 7/8, 3/16, -1, 2/3, 2, 2, 8, -4/3, 
    -16, -4, 1/8, -1/8, -1/4, 1/8, 1/4, -1/48, 1/48, 1/16, -1/16, 1/16, 3/16, 
    1/16, 1/8, -1/16, -1/8, 1/16, -1/16, 0, 3/16, -1/16, -1/4, 1/8, -1/8, 
    1/16, 3/16, 2, -4/3, -4, -4, 0, 1/2, -3/2, 3/2, -3/2, -3/2, 3/2, 3/2, 3, 
    1/4, 1/8, 1/8, 0, -1/4, -1/2, 1/2, -1/8, 3/8, -3/8, 1/8, -1/8, 1/4, 1/8, 
    -1/4, 1, 3/8, 1/4, 1/8, 1/2, -1/8, -1/4, -1/2, 3/16, -1/16, -1/4, 1/16, 
    1/8, -1/4, 1/2, -1/16, 3/16, 1/16, 1/8, 1/4, 1/8, -1/4, -1, 3/8, -1/2, 
    -1/8, 1/8, 1/4, 6, 1/8, 3/8, 0, -1/4, -1/8, 1/2, -1/2, -1/8, 1/4, -1/8, 
    1/8}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 16, 32, 32, 32, 32, 32, 32, 32, 32, 46, 46, 46, 60, 60, 61, 61, 
    61, 61, 61, 61, 61, 61, 61, 67, 67, 73, 73, 78, 78, 83, 83, 89, 89, 95, 
    95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 
    95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 
    95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95, 95}, {{6}, 
    {16}, {18}, {20}, {35}, {43}, {44}, {45}, {46}, {69}, {70}, {79}, {81}, 
    {83}, {84}, {86}, {7}, {16}, {18}, {20}, {35}, {47}, {48}, {49}, {50}, 
    {67}, {68}, {79}, {81}, {83}, {84}, {86}, {19}, {20}, {35}, {43}, {44}, 
    {45}, {46}, {69}, {70}, {79}, {81}, {83}, {84}, {86}, {17}, {18}, {35}, 
    {47}, {48}, {49}, {50}, {67}, {68}, {79}, {81}, {83}, {84}, {86}, {35}, 
    {43}, {44}, {69}, {83}, {84}, {86}, {45}, {46}, {70}, {79}, {83}, {86}, 
    {60}, {67}, {69}, {74}, {84}, {58}, {68}, {70}, {74}, {79}, {47}, {48}, 
    {67}, {81}, {83}, {84}, {49}, {50}, {68}, {79}, {81}, {83}}}, 
   {1/4, 1/4, -1/8, -1/8, -1/24, 1/16, 1/8, -1/16, -1/8, 1/16, -1/16, 1/8, 
    -1/8, -1/8, 1/8, -1/8, 1/4, 1/4, -1/8, -1/8, -1/24, -1/16, -1/8, 1/16, 
    1/8, -1/16, 1/16, 1/8, -1/8, -1/8, 1/8, -1/8, 1/4, -1/4, -1/24, 1/16, 
    1/8, -1/16, -1/8, 1/16, -1/16, 1/8, -1/8, -1/8, 1/8, -1/8, 1/4, -1/4, 
    -1/24, -1/16, -1/8, 1/16, 1/8, -1/16, 1/16, 1/8, -1/8, -1/8, 1/8, -1/8, 
    -1/2, -1/8, 1/4, 1/8, -1/8, -1/4, 1/8, -1/8, 1/4, 1/8, -1/4, -1/8, 1/8, 
    1/4, 1/16, 1/16, -1/16, -1/8, 1/4, 1/16, 1/16, -1/16, -1/8, -1/8, 1/4, 
    1/8, 1/8, -1/8, -1/4, -1/8, 1/4, 1/8, -1/4, 1/8, -1/8}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 3, 3, 4, 4, 5, 5, 6, 6, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
    8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
    8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8}, {{8}, {8}, {75}, {75}, 
    {59}, {57}, {77}, {77}}}, {-1/8, 1/8, -1/4, 1/4, 1/8, -1/8, -1/4, 1/4}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
    7, 7, 7, 7, 8, 8, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9}, {{8}, {57}, {59}, {75}, 
    {77}, {57}, {59}, {75}, {77}}}, {6, 8, 8, 16, 16, 4, 4, 2, 2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 4, 4, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 6, 6, 7, 7, 8, 8, 9, 9, 10, 10, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11}, {{1}, {2}, {10}, {13}, {15}, {24}, {26}, 
    {28}, {30}, {32}, {34}}}, {2, 2, 2, 2, -4, 2, 2, 2, 2, 2, 2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}]}


==> anc/mzz/mzz_graphs.m <==
{{Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12}, 
   {Null, SparseArray[Automatic, {12, 12}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 23, 26}, {{6}, {7}, {8}, {9}, 
       {10}, {1}, {7}, {11}, {2}, {6}, {8}, {3}, {7}, {12}, {4}, {11}, {12}, 
       {5}, {11}, {12}, {6}, {9}, {10}, {8}, {9}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[8, 12] -> Thickness[Large], 
      UndirectedEdge[10, 11] -> Thickness[Large], UndirectedEdge[10, 12] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large], UndirectedEdge[9, 12] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^4*Mu11*sqrtDelta5*(2*prop[1] - prop[10]), 
   -4*ep^4*Mu11*sqrtDelta5*(s45 + prop[1] - prop[4] - prop[10]), 
   -8*ep^4*s12*s23*(2*prop[1]^2 + prop[10]*(-s45 + prop[4] + prop[10]) - 
     prop[1]*(-2*s45 + prop[4] + 3*prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{11}, {11}, {6}, {7}, 
       {8}, {3}, {10}, {11}, {4}, {9}, {10}, {5}, {9}, {10}, {7}, {8}, {11}, 
       {6}, {7}, {8}, {1}, {2}, {6}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[1, 11] -> Thickness[0.022], UndirectedEdge[2, 11] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^4*s34*s45*(2*prop[1] - prop[10]), -8*ep^4*s45*(-s12 + s34 + s45)*
    (s45 + prop[1] - prop[4] - prop[10])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {11}, {11}, {7}, 
       {8}, {1}, {10}, {11}, {4}, {9}, {10}, {5}, {9}, {10}, {7}, {8}, {11}, 
       {6}, {7}, {8}, {2}, {3}, {6}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[2, 11] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[3, 11] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s15*s45*(2*prop[1] - prop[10]), -8*ep^4*(p1s - s15 + s23 - s45)*s45*
    (s45 + prop[1] - prop[4] - prop[10]), 
   -16*ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]*
    (2*prop[1]^2 + prop[10]*(-s45 + prop[4] + prop[10]) - 
     prop[1]*(-2*s45 + prop[4] + 3*prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{11}, {6}, {7}, {8}, 
       {9}, {2}, {7}, {11}, {3}, {6}, {10}, {4}, {10}, {11}, {5}, {10}, {11}, 
       {7}, {8}, {9}, {1}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 11] -> 
       Thickness[0.022], UndirectedEdge[8, 11] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {2*ep^4*(4*s23*s34*prop[1] - (s12*(-s15 + s23) + p1s*s34 + s23*s34 + 
       s15*s45 - s34*s45)*prop[4] - 2*s23*s34*prop[10]), 
   4*ep^4*Mu11*sqrtDelta5, -8*ep^4*s23*(2*prop[1]^2 + 
     prop[10]*(-s45 + prop[4] + prop[10]) - 
     prop[1]*(-2*s45 + prop[4] + 3*prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {11}, {8}, 
       {9}, {1}, {7}, {10}, {2}, {6}, {11}, {4}, {10}, {11}, {5}, {10}, {11}, 
       {6}, {8}, {9}, {3}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[8, 11] -> Thickness[Large], UndirectedEdge[3, 11] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*((s23*s34 + (s15 - s34)*s45)*prop[1] + 
     p1s*s34*(-3*prop[1] + 2*prop[10]) + s12*(3*s15*prop[1] - s23*prop[1] - 
       2*s15*prop[10])), 4*ep^4*Mu11*sqrtDelta5, 
   -16*ep^4*(-p1s + s12)*(2*prop[1]^2 + prop[10]*(-s45 + prop[4] + 
       prop[10]) - prop[1]*(-2*s45 + prop[4] + 3*prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {6}, {10}, {7}, {8}, 
       {2}, {9}, {10}, {4}, {9}, {10}, {5}, {9}, {10}, {1}, {6}, {7}, {8}, 
       {3}, {6}, {7}, {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[3, 10] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {4*ep^4*sqrtDelta5}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 22}, {{10}, {10}, {10}, {6}, {7}, 
       {4}, {8}, {9}, {5}, {8}, {9}, {6}, {7}, {10}, {6}, {7}, {10}, {1}, 
       {2}, {3}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[3, 10] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 10] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[1, 10] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {4*ep^4*s45^2}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 22}, {{6}, {10}, {10}, {7}, {8}, 
       {1}, {9}, {10}, {4}, {9}, {10}, {5}, {9}, {10}, {6}, {7}, {8}, {2}, 
       {3}, {6}, {7}, {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[3, 10] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 10] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*p1s*s45, -16*ep^4*(s45*prop[1] + p1s*(prop[1] - prop[10]) + 
     s15*(-prop[1] + prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {10}, {10}, {6}, {7}, 
       {4}, {8}, {9}, {5}, {8}, {9}, {6}, {7}, {10}, {1}, {6}, {7}, {10}, 
       {2}, {3}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[3, 10] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[2, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s23*s45, -16*ep^4*(p1s*(s45 + prop[1] - prop[10]) - 
     s15*(s45 + prop[1] - prop[10]) + s45*(-s45 - prop[1] + prop[4] + 
       prop[10]))}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {9}, {10}, {6}, {7}, 
       {4}, {8}, {10}, {5}, {8}, {10}, {6}, {7}, {9}, {1}, {2}, {8}, {10}, 
       {3}, {6}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[3, 10] -> 
       Thickness[Large], UndirectedEdge[2, 9] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s12*s45, 8*ep^4*(-s12 + s34)*(prop[1] - prop[10])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {6}, {7}, {10}, {8}, 
       {2}, {7}, {9}, {3}, {6}, {10}, {5}, {9}, {10}, {1}, {6}, {8}, {10}, 
       {4}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[7, 10] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s23*(s12 - s34), (-2*ep^3*Mu11*sqrtDelta5)/prop[7]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {6}, {7}, {8}, {10}, 
       {2}, {7}, {9}, {3}, {6}, {10}, {4}, {9}, {10}, {1}, {6}, {8}, {10}, 
       {5}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^4*s23*(s34 + s45), (-2*ep^3*Mu11*sqrtDelta5)/prop[6]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{6}, {7}, {8}, {9}, {10}, 
       {7}, {10}, {8}, {9}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s12*s23, (-2*ep^3*Mu11*sqrtDelta5)/prop[7]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{6}, {7}, {8}, {9}, {10}, 
       {7}, {9}, {8}, {10}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s12*s23, (-2*ep^3*Mu11*sqrtDelta5)/prop[6]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {9}, {8}, {10}, 
       {1}, {7}, {10}, {2}, {6}, {9}, {4}, {9}, {10}, {3}, {7}, {8}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(s12*(-s15 + s23) + p1s*s34), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[5]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {9}, {10}, {8}, 
       {1}, {7}, {10}, {2}, {6}, {9}, {5}, {9}, {10}, {3}, {7}, {8}, {10}, 
       {4}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-(s12*(s15 + s45)) + p1s*(s34 + s45)), 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{8}, {9}, {9}, {6}, {7}, {4}, 
       {8}, {9}, {5}, {8}, {9}, {1}, {6}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[1, 8] -> Thickness[0.022], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(-8*ep^3*(p1s*(s15 - s23) - s15*(s15 - s23 + s45)))/prop[2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{8}, {6}, {9}, {7}, {9}, {2}, 
       {8}, {9}, {4}, {8}, {9}, {1}, {6}, {7}, {9}, {3}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep^3*(s12*(s15 - s23 + s45) - p1s*(s34 + s45)))/prop[6]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{8}, {6}, {9}, {9}, {7}, {2}, 
       {8}, {9}, {5}, {8}, {9}, {1}, {6}, {7}, {9}, {3}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[1, 8] -> Thickness[0.022], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep^3*(-(s12*s15) + p1s*s34))/prop[7]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {9}, {8}, {6}, {7}, {4}, 
       {8}, {9}, {5}, {8}, {9}, {3}, {6}, {7}, {9}, {1}, {2}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {-16*ep^4*s45}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {6}, {8}, {7}, {9}, {2}, 
       {8}, {9}, {4}, {8}, {9}, {3}, {6}, {7}, {9}, {1}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-s15 + s23 + s34)}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {6}, {8}, {9}, {7}, {2}, 
       {8}, {9}, {5}, {8}, {9}, {3}, {6}, {7}, {9}, {1}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(p1s - s12 - s15 + s34)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {9}, {6}, {8}, {7}, {3}, 
       {8}, {9}, {5}, {8}, {9}, {4}, {6}, {7}, {9}, {1}, {2}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-s12 + s34 + s45)}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {9}, {6}, {7}, {8}, {3}, 
       {8}, {9}, {4}, {8}, {9}, {5}, {6}, {7}, {9}, {1}, {2}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {-16*ep^4*s34}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {8}, {9}, {6}, {5}, 
       {7}, {9}, {1}, {6}, {8}, {9}, {2}, {3}, {7}, {9}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(p1s - s15 - s45), (-4*ep^3*s15*s45)/prop[7]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {8}, {6}, {9}, {4}, 
       {7}, {9}, {1}, {6}, {8}, {9}, {2}, {3}, {7}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-s15 + s23), (-4*ep^3*(p1s - s15 + s23 - s45)*s45)/prop[6]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {7}, {8}, {1}, 
       {8}, {9}, {4}, {8}, {9}, {5}, {6}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s15 - s23 + s45), (-4*ep^3*s15*s45)/prop[5]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {8}, {7}, {1}, 
       {8}, {9}, {5}, {8}, {9}, {4}, {6}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(-p1s + s15), (-4*ep^3*(p1s - s15 + s23 - s45)*s45)/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {7}, {8}, {9}, {6}, {5}, 
       {8}, {9}, {1}, {2}, {8}, {9}, {3}, {6}, {7}, {9}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-s12 + s34), (4*ep^3*s45*(-s12 + s34 + s45))/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {7}, {8}, {6}, {9}, {4}, 
       {8}, {9}, {1}, {2}, {8}, {9}, {3}, {6}, {7}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s34 + s45), (-4*ep^3*s34*s45)/prop[5]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {7}, {6}, {8}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^3*(-1 + 2*ep)*(s12 - s45)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {7}, {6}, {8}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^3*(-1 + 2*ep)*(s12 - s45)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {7}, {8}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*(1 - 2*ep)*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)], 
   (-4*ep^3*(p1s - s15 + s23 - s45)*s45)/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {7}, {8}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*(1 - 2*ep)*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)], 
   (-4*ep^3*s15*s45)/prop[7]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {6}, {7}, {8}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s23}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {6}, {7}, {9}, {8}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s23}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{8}, {6}, {7}, {9}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s23}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {9}, {9}, {8}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {9}, {8}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {8}, {9}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {6}, {6}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {6}, {6}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {6}, {8}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {6}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {6}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {8}, {8}, {6}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 2, 1, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(-8*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[7], 
   4*ep^2*(2 + 12*ep^2 - (ep*(p1s - s23 + s45 + 10*prop[7]))/prop[7])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(-8*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8], 
   4*ep^2*(2 + 12*ep^2 + (ep*(p1s - s23 - s45 - 10*prop[8]))/prop[8])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {6}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(p1s - s15 + s23 - s45)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {6}, {6}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s34}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {6}, {6}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s23}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {6}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s12}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {7}, {6}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s45}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s15}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {6}, {7}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[2, 7] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(s12 - s34 - s45)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/p1s}}}


==> anc/mzz/mzz_input.m <==
(* ::Package:: *)

Internal={l1,l2};
External={p1,p2,p3,p4};
Propagators={ l1^2, (l1+p1)^2, (l1+p1+p2)^2, (l1+p1+p2+p3)^2, (l1+l2+p1+p2+p3+p4)^2, (l1+l2)^2, l2^2,(l2+p4)^2, (l2+p1)^2,(l1+p4)^2,(l2+p1+p2)^2};
Replacements={p1^2->q2,p2^2->0,p3^2->0,p4^2->0,p1 p2->1/2 (-q2+s12),p2 p3->s23/2,p3 p4->s34/2,p1 p3->1/2 (-s12-s23+s45),p2 p4->1/2 (s15-s23-s34),p1 p4->1/2 (-s15+s23-s45)}/.q2->p12;


==> anc/mzz/mzz_numerics.m <==
{{{p1s -> 137/50, s12 -> -22/5, s23 -> 241/25, s34 -> -377/100, s45 -> 13/50, 
   s15 -> 249/50}, {{0, 0, 8, -1/2, 1, -2, -2, 0, 9/2, 0, 8, 0, 0, 0, 0, 4, 
    2, 0, 2, 0, 2, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 2, 0, 2, 0, 2, 0, 2, 0, 4, 0, 4, 0, 0, 0, 1, 0, 1, -4, -4, -4, 
    0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4}, 
   {0``105., 0``105., -27.527862458027162366920716416257320597073748148715307\
0587205487667684154440421873574535952729501197869962999946799452`106.59028748\
751356 - 25.13274122871834590770114706623602307357735519500084656779955673846\
25312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    3.87002754901112848015336014678654502795414135766031443928597134171883152\
19009156278676989001295179411867217743592829`105.73822905441186 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 
    3.80881544370471043904483117248595787125268105707930577130020359670866940\
1660618874231628010211925464810313336010615`105.73130492724735 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    -3.3315089200575458096645996159355847583262536225850269828729750619060325\
992204990326492392766270127565851798197015205`105.67315597825367 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.4492458375380941146292785117360982607584561385500701383234996628556850\
0990841948975863071938860443431752207418482`104.80299905970068 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -6.7241461997719222320083639856290284906442135193144856565880084660631280\
338850658589407183062828212388571080672055745`105.97815214535136 - 
     9.4247779607693797153879301498385086525915081981253174629248337769234492\
188586269958841044760263512039464442595398469`106.12478612524579*I, 0``105., 
    -4.8984369469005639553712787159185088315294238913854007470923078953438139\
381551975213148706597648214787608856038140875`105.69005752214517, 6.016012080\
80703026586533707098117760310156954436135976819922817859692746649945070237504\
31669968573406469209836974199`105.77930869969505, 0``105., 0``105., 0``105., 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    9.30033923861269329179688423502331263081034851433748240813829993146627384\
17455031573000905608044317578094980861124096`106.11901378797417 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 4.779775\
76509266159644421865787224613690934752353136405497891004436742323395772180773\
63488563830609132434914224683314`105.67940752291607, 
    -0.7633662671671098247507422624897026694266492803180198057961659059332841\
983474553672342108536113822149834888164558381`105.0332479625794 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -2.4016666581676898250680867354412826657598527870891813144060803939817872\
168231571739073440007943447372818377345832159`105.38051272889348, 
    -3.9312396543175465212618891210871321846556016582413231072717390867289936\
421412123815037697900471104175631302127079509`105.74504451770784 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.6181181578571843347105592065544657330961110104149978566101590671147521\
162708644473193471553068982137017147806145442`104.79107150162669, 
    -1.2362363157143686694211184131089314661922220208299957132203181342295042\
325417288946386943106137964274034295612290885`105.09210149729067, 0``105., 12\
.7851068574413360687726698791679793933531857932299303630924644143758366780041\
790246057201210847577745871864459582693`106.10670436219444, 0``105., 
    32.1990089972020031452174005426076130751046697753303328560301307835745755\
363426164129190156200746228681835446751969101`106.65835750326478 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    26.4245737263385194455416248095780891115241878891303655310940576435014093\
136113913479355027148391421945916662328323196`106.57252298795366 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., -7.1343273207749153141283957672928904\
13448484209326548221718488951156908051403693901487014566766148527884961063655\
3466`105.85335303075863, -61.341437115160348080756628923719136083490992402388\
7537878625495733808225038219411256980326041186810302950068418299039`106.78775\
394647323, -18.04803624242109079759601121294353280930470863308407930459768453\
57907823994983521071251295009905720219407629510922596`106.25642995441473, 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    3.33150892005754580966459961593558475832625362258502698287297506190603259\
92204990326492392766270127565851798197015205`105.67315597825367 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0.44924583753809411462927851173609826075845613855007013832349966285568500\
990841948975863071938860443431752207418482`104.80299905970068 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    3.33150892005754580966459961593558475832625362258502698287297506190603259\
92204990326492392766270127565851798197015205`105.67315597825367 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0.44924583753809411462927851173609826075845613855007013832349966285568500\
990841948975863071938860443431752207418482`104.80299905970068 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    18.9439707219619477644426799292706258835873902908072102248617687895231903\
042676621808425949726890911414515420277297254`106.42798601167021 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    7.39510018023498036509112846321157795642642651840727557498962250937685785\
88052120508755691622181297942677851430005446`106.01945905952238 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.629425511126598411549437700338811765544324257329906311628240871424601\
5058869898361387246131852983082354143908658577`106.50518852657619 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.629425511126598411549437700338811765544324257329906311628240871424601\
5058869898361387246131852983082354143908658577`106.50518852657619 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0.22462291876904705731463925586804913037922806927503506916174983142784250\
495420974487931535969430221715876103709241`104.5019690640367 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    1.66575446002877290483229980796779237916312681129251349143648753095301629\
96102495163246196383135063782925899098507603`105.3721259825897 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    18.9897097595417574507147735879269884525918144351378593389268040336166968\
766095232461619901320730582403130428732434698`106.42903332482321 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    13.2152744886782737510389978548974644890113325489378920139907308935435306\
538782981811784772268375775667211644308788794`106.27159118593387 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    19.6078279173989417854253327944814541856879254455528571955369631007314489\
928803876934813372873799564540147576538580141`106.44294448462905 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.6854547891646506471067577710681858819569339665226960867664720819014112\
016193276552961296404962071667838723631361323`105.5664910879176, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -71.107243852417407957929234421216722397320618630970091650409621853607592\
3407878070728812843075941184501937873978682183`107.00242884335618 - 
     131.12466077906634692238999702762643447345121374802887842915985536741521\
67135534976464356380836409684753601332668300332`107.26819937551048*I, 
    73.8800149716165613471003801788846782215659919869794620514992190161515180\
754411092340873815194085373454494772365433494`107.019041972609 + 
     26.480440446375163357987132020908815455676391002953119049279249617432016\
2504042394141117820709709785466784739045141366`106.57344020223408*I, 
    -94.991598696085219323759681210854400705712625835208207795388221310395942\
958647956308144376825091455007897255826972843`107.12820019468639 + 
     19.602812809547706226354379567758417003114224564794395840986136971079883\
3207406236023994137123717323618541977473323003`106.44283339061798*I, 
    77.5844277849758589568395060076506917962110689340952932624939855646642518\
173717114685109263911945636037528506585506215`107.04028955922273 - 
     20.932487897243303375562332390453073198836258931930616541917612489872838\
0722045948230381806467957887241212368512715312`106.4713358466118*I, 
    93.1025288492338722949514870621026345304114514306160279500520272492059742\
747592566338509441815140964214659274138876625`107.11947647527253 - 
     2.8226948457309404710586725631594073475908958111416092467431874013239732\
179565838147957596628526110147928952021796156`105.6011789280588*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    8.06354822483526695365047968205173911043258706213667821356123815189329237\
73416541346452197265806742213981101676074988`106.05704118546552 - 
     19.165716316050952494546328374604539350340399440463335236856158270030493\
9422821041587355600150563259839419757186555326`106.43304005342313*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -26.320094130004798925647554969939266153393687842029095943367617212903490\
7827436727149293841116757564119573007492899721`106.570802435968 + 
     1.8500996899777588276130681321202251340822377679597656534543694972958057\
237185802869526844163505529727012273637864119`105.417710128203*I, 
    23.6807263985046108784677607389226970336576594029562211264662734425927182\
628773570593547214339707444066200313786267088`106.5249100179278 + 
     37.799718713941623683521487692293303325162747858530706629942854205234716\
5119524313554055465295811413799959943384383295`106.72800356588516*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    2.06824852001997922767246008116250302585918018237467091443190193189953442\
98127524456555108029400021243923136762449206`105.4661177200627 + 
     2.0713745188397194084207632399928118365474286861063623678735549117834063\
255192375962142349998224723393668779969369767`105.46677362727122*I, 
    0``105.15051499783199 - 0.61725034102425520442384280724732286335187498522\
14074695094331574950482401612376792998991102332669630615282857142731`104.9409\
7633637912*I, -113.6938023003600829740705648897817584887530675309392649998137\
857894035634559219880991182564148525636161834200706672622`107.20625178881598 \
+ 38.697282942475194668177875982016423196287941682681727341137646064595354171\
2848415387782229238392850765428158867925681`106.73819547074459*I, 
    1.33095454473488617386005385897729082496093611069445365737477404209489481\
03464796225513897662399114432342812535139961`105.27467822136985 + 
     58.435754855837056712788104193018839456848231596202525501903463448259484\
3292177301041935012679247176579169869662332982`106.91719365633229*I, 
    33.6073416747561745116861642062526853906876218265791954759977480191911056\
190040132486463275842435467822175202495155456`106.6769491591666 + 
     30.032216858843277926447336288363794933081579194467158183747427871687374\
8164513038306831793140334862649814081982910575`106.62810238910617*I, 
    -58.031602511245320870210190568787481475844550807861662444456332807031795\
6300594877184260320232363786503823433224102376`106.91417956136881 - 
     4.7963717138609112230533571825984736106995029739112966082889712102655872\
768092256644709957298945472437454872460993102`105.8314278309375*I, 
    -10.237114316966019194272099167060144175917482595456185938275317145393862\
3640144089269910764149132104936860275710716473`106.1606925508746 - 
     15.090116659342327104890465259959852283220792254857656631270581698288831\
9353276409297388966998426009273527243649496374`106.32920759508359*I, 
    -65.870862351747134506917469271947826400362274403241728420092557789574189\
7008401579795727077577078377037187813832695667`106.96920834689904 - 
     24.700707235009764894149535217709320751170701108073001745398921404221622\
5206332579706447446807848573043487509749312753`106.54322438606596*I, 
    -0.2608646144549518113886194942948223705902685473510157772909666559316665\
206340442424047615772323977371587202613976502`104.56693017011274 - 
     3.8837509275491728785370757019647541960405843320317742230977131667736708\
477505637623611836077738275575072930700736361`105.7397663678168*I, 
    10.7254594057893613276150036426589740792615887156404680527853642223007415\
338702307858866807263298816641705767983660601`106.18093090131124 + 
     3.8837509275491728785370757019647541960405843320317742230977131667736708\
47750563762361183607773827557507293070073637`105.7397663678168*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -84.486028793278464490964604209650240343480865221111532952192072288953413\
7646400730197672919042447311098740051683588964`107.07729989471483 - 
     40.165597778698189349701397506752778153274087617382091192870031269745628\
7585251149776726725349306722851128658482539234`106.75436923272056*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -117.97179476456712465686277607093056309718593706395836016944420375963585\
37232127588179670995160064472905431453769181769`107.22229318444057 + 
     43.753332937402636311477944898916829306789500184530129491804320886121056\
0258940991513926306770305799291302480825783531`106.79152613910324*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -90.538641716475634820273259747110987125090257955345516048353272166508737\
5450835158072540924221057038836874313992423167`107.10734897264481 + 
     61.894256362977144547060105801310841285406251827205287976690479937607034\
9812813747590483751406090022929330344716684963`106.9421653472463*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -36.748406837628987947337502417395109330324129353295564345766766149941713\
1510768300237185982032613777572496671922560197`106.71575351358896 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -22.0238952927017966898621102985266587043901117\
665712601890654981338310236431948200095128154958526184294759680516603353`106.\
49340913147381 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 17.39412903779258549929919592218824634629250245\
73499989172757699376721702720507616947927301498159631200580188945264867`106.3\
9091768538236 - 44.8263005985028524646706130852118279495823608188285046574305\
385201956286433709887028328478425726560128860515000242584`106.80204789694874*
      I, 187.8498757568823717367200441784127790246724558857547797257076540588\
513146963746343992938558221627186888343264575950131`107.42432590999096 - 
     126.71170692210213121249489420914899416129759334805821460232071225852691\
41936726110444897573379588442191628702637623125`107.25333173913054*I, 
    69.5333290216403745834636447608024746960062206879450137719766661836562509\
747103002880478085594909320567096792851605096`106.99270802027267 - 
     59.433561629208064632397562363045998386444451387379242940065052774702323\
9735174657807985388988100952076021137830053964`106.92454675450051*I, 2.865285\
96486899584678288013705984712342995302847461882169158896848879392094809379294\
96954096969247343023506165858432`105.45716797246989, 
    2.50378397261704367994257483491947461259538659930085666432844068005076714\
1828488800360541475625114946964320281566927`105.54911185290248 - 
     4.8690870102350707225756497592780568122873635228502460942115047515022317\
767154923593218970187458130649053540943270462`105.83796253325842*I, 
    9.32842279338001991812427276703062374203211913131391210013715315611812040\
46127817728905697812073137371008963470074812`106.12032321928112 - 
     9.1853423896873966781044338806853895526597143889542293531222994908948969\
958525297723098821811855516927639312721541035`106.1136103473884*I, 
    -12.902618520918447569660285516074436722088906938849961403581059757059105\
916091422894110848639007501864219633045611111`106.26119285493608 - 
     10.653288804495964288897601156046139444437120775076495283586573286734850\
5819793266097821691318094442573992525024021719`106.17799869848501*I, 
    -92.983811178625019456060695720760120447225417263852586824775974017298999\
1361559469449743049351842912819359501488367469`107.11892234071074 - 
     83.216982506793997231226244765622187358904127345777129223131209492678766\
4035284290404051469861231337126103980587627452`107.07072696181946*I, 0``105., 
    -44.362666799430929123534764536330828015528626159077420768446541164391804\
5294596343523745677838275611987055851682554742`106.79753264309689 + 
     20.932487897243303375562332390453073198836258931930616541917612489872838\
072204594823038180646795788724121236851271531`106.4713358466118*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -58.756886738498407489250800000133314293471890466960498308203516258530026\
5868817438925335029463628739590742139070572061`106.9195737742608 + 
     2.8226948457309404710586725631594073475908958111416092467431874013239732\
179565838147957596628526110147928952021796163`105.6011789280588*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -39.354599372801578182841659997013971058405506420058209608292958026574391\
6208805742668448490206705003427447111909739409`106.74551049349786 + 
     20.932487897243303375562332390453073198836258931930616541917612489872838\
0722045948230381806467957887241212368512715311`106.4713358466118*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -52.798126912552978877903055726128962138233206487896951766490367925867064\
468606345464055626260535489925125183255136078`106.87313351343452 + 
     2.8226948457309404710586725631594073475908958111416092467431874013239732\
179565838147957596628526110147928952021796163`105.6011789280588*I, 0``105., 
    -31.766625385637215456532664226746134763303269826881926078805145807937424\
7827792353715615706938275624690893589612304356`106.65248607938126 + 
     121.19281871191978726644825830960945279210308100070561985492106881897724\
33531937208079184194308969715035570473549915884`107.23399188427788*I, 
    0``105., -80.848777572211894275956394056491537747901989607912294486789467\
202369432811216545462542927935252113111759359849271465`107.05818845562227 + 
     48.629125009621754324119614700033404877636074430004985915376432613033327\
5316446183772954415765832820483459017986310145`106.83741145315152*I, 
    57.0357871906431109560365931947733751244613151132003774407302919864246008\
543079617825534069205778097978247894177664833`106.90666243775742 - 
     80.305774195872193283790998364827516875740005355570291952703250810934737\
3730490560589807964169008519328480149161739406`107.05526177114614*I, 
    89.7038253983499477972020996627771114813882935602609943520759584615943771\
367463196698870771240640664260195524532336472`107.10332596165613 - 
     44.023927344723176812626676560039492918506502070219974982930932707962779\
462274504843669307489744007205242442137993654`106.79420378089395*I, 
    -47.837756815916214422290627626988637569038635626972769760503316460844300\
020367439440317698780832564581044889226878239`106.83028580457092 + 
     0``105.15051499783199*I, -23.6660512402729557368384748886849723744877226\
829793082381924847584322587697363219138930686415061213403060386457174138`106.\
52464079832033 + 1.4113474228654702355293362815797036737954479055708046233715\
937006619866089782919073978798314263055073964476010898083`105.30014893239482*
      I, -47.8377568159162144222906276269886375690386356269727697605033164608\
443000203674394403176987808325645810448892268782391`106.83028580457092 + 
     0``105.15051499783199*I, -17.5062280329925228755057498194522050627024317\
433787657329943131039876725458561541278782213354657365777880266219039998`106.\
39370757904248 + 10.466243948621651687781166195226536599418129465965308270958\
8062449364190361022974115190903233978943620606184256357662`106.17030585094781*
      I, -2.39249171549469786696655989856823224428894755983966717330303041024\
67246239569007944618152535080233305136118383848765`105.52936544044758 + 
     70.238549054272797593459082734490846144003689018323914433868087759923121\
0355771982264579454660107977889813328571492732`106.99709052942835*I, 
    14.0939298201659154229544757039943754881859298549272083902425630683400141\
056197390192683094918973312917222894230664615`106.29954710245667 + 
     69.159485209409716104576886704139012958910601301797918619140389075074954\
7307929388732109491754008631320166885626925089`106.99036674976261*I, 
    -4.5968428228090703479210228419937825985500806953875743099488432764655990\
032648435695121526326853585435857481547307792`105.81297465225585 + 
     68.404738379345388130836241297349555039359319863075298508951105261523348\
2175437108551186460248020481089656568800573501`106.98560118406569*I, 
    -49.814678171705286920016436503714601629322069200421400523202695933777441\
9316793118065559215630352012006333922710311311`106.8478723267307 - 
     42.395014934259395401760968361672152681035019796981417536589515855232793\
2163956305745604211420618155699882768422203778`106.77782979041945*I, 
    -55.201965763127828793930709016459501568164756730105740421330191056821952\
6243458875532398743162829407301109610725401909`106.89246954122927 - 
     41.315951089396313912878772331320319495941932080455421721861817170384626\
9116113712213134248514518809130236325477636134`106.76663275245858*I, 
    -58.375833887958272986865168399333510308754254888920077443562277301250178\
4339913971123954357449442669032047289987034043`106.91674809526658 - 
     43.612286686818163082404880801491666884106860677693979060142392043108351\
1605745036643908953967482688362146153658021393`106.7901238561044*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -75.124465092925762877820676458752484925274095500789392872181531076305847\
0897311378529350516293824516873904117309633871`107.02629639055637 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -16.393971851239927640266539261451062522161945231119961275662935549148461\
8340684991591552308856799019026666577551058477`106.3651991828914 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620696`107.3055826057877*I, 
    -18.641734101620997585058430442749975434676181608395275571265068729955462\
6339993704095173961412483420173555537881764667`106.42100130690875 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620696`107.3055826057877*I, 35.89204\
43513458779312240008314603821574515534479777621099001236280307461377535716232\
63912190670635571121465352463036`106.55499819573149, 28.519486230199428829189\
30219712127665181027673253706631064833297308057581015966748516585424606849749\
04580698363173818`106.45514169756837, 42.254758566345836801141426786382691513\
49844464828030088875391196110426285453341827976860635855296551564533171592486\
07`106.77639062242503 + 1.442893474698809265911724876058315526177976055506473\
4186955734765937544432390995425299009581308945711923331811274496`105.30974926\
720809*I, -67.635648428609742752842940223693053190622470297148908743218155367\
0433542846323636317766471974993198676712991397218209`106.98069065583167 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925681`106.73819547074459*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
203674394403176987808325645810448892268782391`106.83028580457092 + 
     0``105.15051499783199*I, -39.0492153845121335842302260282682209567481546\
619720892399071520996719604711495709122590099324339632102978659506810645`106.\
74212730985838 - 142.91164161366313054820599034862072069415105979807295191484\
19278955973579595121426325768394413945021104153427614620696`107.3055826057877*
      I, 47.83775681591621442229062762698863756903863562697276976050331646084\
43000203674394403176987808325645810448892268782391`106.83028580457092 + 
     0``105.15051499783199*I, -53.5841970313785432013101801750251556211292916\
059930587014701444565815954142459895630164409939043787443777612405966022`106.\
87955172495006 - 79.679515043965162612364528973003407626603325227959129804649\
4932370722863534851868639123424435752372087528685491294596`107.051861679995*
      I, -33.8046910174394235944276905623887027906635426343930362450729615233\
865731551707195867577315375934287286617284592369005`106.679491968572 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124316`107.25711899235651*I, 22.4308\
47268537845214170946476047264317037533650449723954433216709667294652896545148\
259132130508506037176041572659064`106.35084567826871, 
    -20.869157772392674268385539878400142169912258574172992492938737746910428\
5389575741276474493911599171707613764124726637`106.47001992019965 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620696`107.3055826057877*I, 27.33018\
88519381083087935418749966126709675425291804425629043404677886598784758716692\
774910603734907510829972192572772`106.4366426326832, 
    -80.795120963395554244622261556861254704374069506803296245102621202003414\
0478579706224456784024573895101033336914205184`107.05790013332623 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925681`106.73819547074459*I, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913084`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205169`107.19076806869042*I, 
    -4.8819141420208233017883845817234636706796185358021851591514808286655053\
749337167425739379519426636975385768844527158`105.68859013723306, 
    -65.434369111806582338452297346393947350032804508440016710428903427934888\
758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    61.8705848154343072522154994128666974719221217625103657688423876505707320\
908802304334700253988433805907217634666147676`106.9419992189258 - 
     467.19467923673687366098090428591248365441321443971166040531162730092279\
50455365540952584272063800652081538708299590883`107.82001288589335*I, 
    192.495024118724077372513417170258001065990219115121350704109638535062646\
3005688090531971036674338606779652589627914736`107.43493450556893 + 
     417.45432355885775781896614140963696148105322559375176067563161109765672\
1858293061091882608850540916168526829433142553`107.77112396121676*I, 
    -684.22860952980744808423662987222427310129463831617431537993195351982731\
75009002600516821656664397219405380699043359517`107.98571622713904 - 
     503.35481522271962686437160807200305503497456941963941063829882211163435\
18045948402656143539162727581132016825283236722`107.85238922537293*I, 
    276.755957793108411585851438136278759844216262088854373935729847998813936\
2540402548046897024831468123933427121679691666`107.5926119766468 + 
     322.11052776289694546161279552215779011025378340499579670141457871027699\
16666530352342644067825276792376250594628718535`107.65851991723292*I, 
    233.673420097958677304732196839027401569929969902260217242503242304880067\
150242015164917745880683520013840352951383379`107.51912431287168 + 
     419.61363236517079882334865773118829416698787853242023233679794371805221\
93796894898833581849231920607103836713899117429`107.77336458689784*I, 
    102.399798842156382307924824989695087925124729593892990442028186804524002\
6303673201861350672277126611619284674370520253`107.16081410132897 + 
     0``105.15051499783199*I, 37.70688979903975163723720631210207506107451363\
86919475477594651407804465666122185985354276847903990389800686339714236`106.7\
2693570953169 + 48.0269677950943124033638925044897304073172168133445751120117\
869267284675769345147783839414613285657669425525558002506`106.83200016595276*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    -45.875504720075772105752065688387500119803239178716777167097955201540220\
2825064367857695812914627783779308921617722614`106.81209585320522 + 
     9.8343954880211849809487401139526134284983424681005383550001323521157374\
92943250392684523709457199161633174871030025`106.14326266719306*I, 
    -59.170274416138099685360816711457118341377345234114532076173731042414437\
3605092408642586482596565554817526731850396714`106.92261858125703 + 
     262.25582695489185587132955997946962782329543628373263601202797674321683\
25907380842520216315838799588306445764002501388`107.56924014421614*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -31.810515044143958903278479695790084911970052229604821081925050309599564\
0362920011030750277408217220234839940794598717`106.65308569865954 + 
     54.704171061575863555129255709027530608324590354147967422650989667574592\
8097319353684924745666364230710230922508680063`106.88853543933844*I, 
    0.81502360317917402048153164502245640460264982471445666064076553103765590\
85982010704005959990900468963894254411462502`105.06168518397324 + 
     1.1660182705990353997635628907079798520484028263618056838261559841562075\
461753104110696745509033582779594891523175671`105.21722035336492*I, 
    -312.95078463959729931652824958917432131828713347865377906398996752956673\
51751918822858605775688038946655810905463230868`107.64599104259884 - 
     383.62561020780506168359540612159856913379420216813818554478447185108052\
16562880789979894365154743220153323685515549764`107.73442259007585*I, 
    -24.319332861451821282123925917623748196814443712570822199415069413059177\
2720647128057817280421875421316301188937858754`106.53646665484042 + 
     173.72944300160117339142525542818827831613247965114892010595611817413621\
37429781938333218936519941246232096162150195388`107.39038842508464*I, 
    25.2174899598766300414296318275364984391125777747467897257817549724418794\
907392064759307651479079248456405173736667147`106.55221685442176 + 
     211.16115542419219258954823478658979183285815739859210552778747856690155\
49648256759921312807984384433754330282588885286`107.47512902752472*I, 
    -58.372564383541704523341606637357236215949188807957299414072131249784720\
0416641951504008749786289096310565608786972777`106.91672377068915 - 
     199.25650328914355247365461441803933230647922205000926215731253944796804\
60092118267116781749772230287058656224653459079`107.44992750253753*I, 
    11.9258990127767318553464698002010695847858292817993138929260607866940531\
568477947681815594764975357298763557620700713`106.22700612529859 - 
     64.321686264278679913795772850607314733019449175141641100097814047427477\
074327889903775009690114328480883598494437034`106.95887241923272*I, 
    35.8120981720496335823918631642118975130680348940573743974805234529416301\
958621955958211046454099866913032114027582139`106.70454476419015 - 
     248.51202553814753647912362999834922085493759835940972551639260435277274\
34387411145836363385259440785541874533420373953`107.54586240699189*I, 
    9.64046109088731793605033889403235494255350125954743517952204558936293745\
74505713594150794296375757041924328871499738`106.13461280397954 - 
     14.283444351566740114753954534780148079468132777832398957187620882150095\
245866414435008593088350759086683007845655295`106.30534794494346*I, 
    -31.161168611195540793769072662679846630621713540623259746805925132492969\
5813452798350097663646429686176514317714266875`106.64412873411997 + 
     19.318430244476217874989910979818501503569272598754712736632346736985282\
3621882901707676560756639333029807371978560326`106.43648683192706*I, 
    -0.1772771190937245426223629265686011503758624736091619172791755849480531\
410143017674547262788473751095096667758168565`104.39916768327731 + 
     0.4095615067942467544174441763666932632765490040762173501343004099549677\
316268907591815163638628748940380185435858777`104.76283412994911*I, 
    158.014740705801125410691714772373668120431811034628094979370794127852181\
7976019937792615601912466402389269070056080212`107.34921260066349 - 
     204.46293403177991746269399082225148876541845525840007317862718231166126\
03333704579820418567883573847669066807148141949`107.461129586437*I, 
    -0.3332686593056113614939898529051438483678794724555002374852210873070502\
144828004182566797602343989913389084375330336`104.67330947221677 + 
     0.6095831173704494991453560301316315250134232656592962710995989646308011\
980017208735287529836666288164119724214046912`104.93554792838404*I, 
    5.60549486863338329888640811026260940090001100213443037314974910934981631\
00054586500827960123799959621315072905905346`105.89912895717684 - 
     301.55299048014745009148914549357317565672538054367199087758867426634278\
17090307740262322130996372124648015560830383182`107.62987863752865*I, 
    -0.0886385595468622713111814632843005751879312368045809586395877924740265\
705071508837273631394236875547548333879084248`104.09813768761333 + 
     0.2047807533971233772087220881833466316382745020381086750671502049774838\
658134453795907581819314374470190092717929428`104.46180413428513*I, 
    -11.503257787090496509179022694015675755511945903247415745946871447105464\
4157824610961955364661893018252649731078476483`106.21133585023713 - 
     235.98962754771320636648180340637648665732156672135263777734957584903105\
44782829025823182252945685580445502779786717418`107.52340791267588*I, 
    -0.1666343296528056807469949264525719241839397362277501187426105436535251\
072414002091283398801171994956694542187665225`104.37227947655279 + 
     0.3047915586852247495726780150658157625067116328296481355497994823154005\
99000860436764376491833314408205986210702346`104.63451793272006*I, 
    349.780703644394581343068413443577744480199508512993877684444327030868217\
0313403949865516894385683253209908130529211764`107.69431084490743 - 
     11.983679887921920052770798328559739048448964634243717350708154922187378\
6721651862755901430848434439384128323831734057`106.22910519732241*I, 
    -0.1772771190937245426223629265686011503758624736091619172791755849480531\
410143017674547262788473751095096667758168462`104.39916768327731 + 
     0.4095615067942467544174441763666932632765490040762173501343004099549677\
316268907591815163638628748940380185435858847`104.76283412994911*I, 
    173.666935609753950047025256038515175024622289326747343150607035979806369\
048776021646207639231159033963692729874267746`107.390232138967 + 
     17.479837709944965621512817575885771977733674447699350704047009525204837\
9618821289414903530168822068024464060630953995`106.3930523939792*I, 
    -0.3332686593056113614939898529051438483678794724555002374852210873070502\
144828004182566797602343989913389084375330412`104.67330947221677 + 
     0.6095831173704494991453560301316315250134232656592962710995989646308011\
980017208735287529836666288164119724214046914`104.93554792838404*I, 
    144.584468389998627428734623243280699694523187773829664670252865033883217\
3961900032772515616914016667661939913597074606`107.31063664034235 + 
     109.29053600144417127581896527844455948016741622728611696310396371803449\
42961808371823514561583256005943792612499531297`107.18909755374048*I, 
    174.174445340430329807012342643209816836904351165497888398629206279024264\
6877936845693275971659267558246819158700029604`107.39149943402742 + 
     520.73461399764529372410355788771897823587072146280847831728240346262275\
84981548718201340861966483705717038891058429818`107.86713144466178*I, 
    81.7550638329815771800035235115147082443710955225621441712662561462442526\
135823374796188867053169923998704967110120954`107.06302965979566 + 
     222.73699170308813898037934325928354148991209909898881441561996984089911\
79561373523221521102287000566481292112159696834`107.4983073475935*I, 
    -3.0706607408863704383308626869768135467865096565771942508340309674636165\
086724777720040542957517489340800040660284201`105.63774683430113 + 
     0``105.15051499783199*I, 8.061189209860684169023379851219110111734900184\
7923929157646256656782710296692142698322141589510004166342927741040083`106.05\
691411273672 + 24.77116847436853721888206570690582390000088526098140854546812\
20097742629802218708555105313939018966463813163151145556`106.54446149089347*
      I, 11.09301752827698898755724647261916725964497109312879005750581526771\
35723343210017746544085466766135045944324230939166`106.19556469705805 + 
     49.526779830934040901369179083885135697049386347111286868803819235082262\
0991957620643912736442674539056963805065814359`106.84535508945024*I, 
    31.9203944249943320991669600029066026789426393290063706417343133094245197\
049109396375712886545593871161701628485300494`106.65458324691234 - 
     38.865121070366466036092018795667349036439967120209627119535093755907340\
1547834495528603561031316702942361812582676966`106.74007502276454*I, 
    132.868549446830058298209528962353005602567975685604256306327514474958870\
7398755098143411036063125725037314087696177741`107.27393719158049 - 
     375.78883144886602703143674089181471562776711626815924391615130578231392\
42850390885620301178712530371866599510753687586`107.72545886643258*I, 
    -39.260724956605069050032228689792049327107905363354378639849904040262993\
1662321924007233348010848154691013896968959017`106.74447331249858 + 
     0``105.15051499783199*I, -124.314269416812046095899440387860544133358206\
8968819221498339767872438680900121945416330518468825451384398992888931167`107\
.24503597983887 - 113.3720472598890239319985279659857972510099260751196944550\
821466976811387759661533948045438538905397615062630814453667`107.2050209869812\
*I, -67.079000136073576793960684593844793796603905251521110832873223568406524\
7671703014744123940257718528094116273082914475`106.97710157832206 + 
     0``105.15051499783199*I, -111.706396318383044015792803906224665976642388\
7298651708734685403051925580246195768232128669851512219167379608986042834`107\
.19859303940102 - 203.8135984893492465279507389169046074985513607007341627917\
529397100665204407750995416551340113532591894443172063438238`107.459748154695\
06*I, 92.02173863275797394313245440569131302088502431048274960598454231812771\
61677312312305954731206269461290488177744330609`107.11440543227566 + 
     0``105.15051499783199*I, -90.2873875854140438643244853289673101657095304\
621154667838354107266169715232324413042357890254454831670225950470915695`107.\
1061420849714 - 81.9054315875268043811363329188334051662911135878815204237716\
218050954723806723453498392273339841663988692443469107886`107.06382770093884*
      I, 43.04915186589054157978126666525892038266377808009248765062081699727\
4413943960643004487000819972517558170134353499163`106.78447959744068 + 
     0``105.15051499783199*I, -72.7802989574841608874218577231015784600875026\
854318306335414174881924967515657886384027067548077863397478442162779592`107.\
0125288330245 - 166.373606301956939409327704122214815330526492393775006643067\
9717007359263027349772141165501512451069491528238547720397`107.37159942828075*
      I, 29.92195101956375479124739145635737818816057849453878754751720207544\
13663019738483189504807997076592469224348162292313`106.6265049055206 + 
     20.116959451819051349326172995077523484744200742351041671631088381102727\
7167765639453546785473007402921890256078493644`106.45407733837673*I, 
    -389.64720369367423861605352040350192849648878332846027887241568425160484\
32685131307109806821274625995382455536356099087`107.74118656170049 + 
     126.53759129201324844133827522624682767783461154449258702120817305732432\
61751313168814021481424123304021553429588981633`107.25273456101547*I, 
    -109.85974951894767622520605297578999715467929464433169195871313923234110\
36548066570548196225395525428614612209555293472`107.19135360232379 - 
     69.125047556685794192249561272299918762421566303439382202325020886565291\
7344033341627346398540137086842084827562532709`106.99015044093099*I, 
    -253.69256462102032490392177951780904405442790361703651998670144817491673\
8825531404867946373796972248179298569672322316`107.55482273666831 - 
     185.88207503405294113254475273128934127465385482291285951006107271635097\
59463109370190776329723525522942586982840009483`107.41975250977102*I, 
    135.815139082449756801368802959633384320663502049913707178907498010644931\
8604810815399596253148358553180387688805749983`107.28346318054167 - 
     66.188596035473370878557126149681983952789874929142027514706837459051660\
1998062843746015575354471899896011371966191176`106.9712981669469*I, 
    95.0144587771480105587515025284042760894196321489245730465311474626190007\
587360670017013257613938531701259917990214285`107.12830469669271 + 
     79.852188844442931159617149750335639522759035479410514319220410701183869\
8094969063028335574390094078517920868089066764`107.05280182300324*I, 
    -7.4254459250462115211848167223469239334243660670902215312148118755568165\
665236691814363516027024628307202225136926258`106.02123753756827 - 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649583`107.62846567292904*I, 
    -35.893957110762176330304925530811363968711306296382897253756657907582295\
1914717166773250081566759135641990365028102107`106.70553633737545 - 
     66.014780951042744452201957302151541518383815630125976422979111364271279\
3019708078672507394558081339661857133582254394`106.97015618438554*I, 
    -16.436770289072656266749968602725606841868863659500438875338123796949155\
8496314760763406282011388827445994643318754818`106.36633148357679 - 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649594`107.62846567292904*I, 
    -43.606382539210243630693436876002853845419543723204451118386131481620514\
9914803157237675562446695840723157272388461645`106.7900650581715 - 
     27.311470280234492320998097329516683340862456478084216962687222414145975\
3650532461862336720387784947134542025053655282`106.58686007832343*I, 
    -109.66829050169868175073959756274073757900976358025707726678342515757794\
63549700042343237340582593085896794578437096055`107.19059607161586 - 
     106.48272480082925277130960570166035124639229064274185724469448983602711\
0264767685466614650626256475536032536108630194`107.17779415366097*I, 
    -126.35068501351032908670882602418459531874773494250427012687521136496000\
78736533057548476254286716102757729649207326846`107.2520925986331 - 
     92.226820321458920715745944454657822084711611315443065921828304140892167\
307530526602141896432798107627462307416304304`107.1153722336773*I, 
    -95.521984840243425805570588100931831325882725036621405943831931150003373\
1062612003543029586006865218938078638149346534`107.1306183358657 - 
     98.696920367455591102114730851595117123499883758046577782176813351088432\
5066589846799175150154771353188125278787640208`107.14481859945516*I, 
    158.824251720389803890582848084847896021103926099473153037223215940961706\
8198030701318229430023580386908647551566058494`107.35143181572268 - 
     45.193066260644348214761645929419162386347975780465822375551281119582680\
0480771148484129519837764138687213298416162853`106.80558680618913*I, 
    179.947103686983414737804880352908541710090504628492855571304725234615022\
0627213738781698540027583724996357784023826572`107.40565985875212 - 
     62.834315568660057414286725064046368526141026170693632407727683055001675\
0830482820855581031811706492419889046957409576`106.94871188666288*I, 
    200.658278392626559496167495908475384816644163683953932613295368035221514\
7687413138048933079107381743788675346833636107`107.45297207959969 - 
     60.988036114272020523797231517553186545547860092564686144553151166683004\
2866364903062817577824319116667234229896355085`106.93575964662719*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
8762724266284178638020857027519730842036864485`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
31316889353577520062557639346079999076099621783`107.21203328557739*I, 
    245.375415584941850324561683841016182463874815205158355541946998606763375\
861555317264454729366846393714417198102535101`107.54034604599215 - 
     141.28731735839879910087677347083380113276782550059001146232621095180659\
07136365809273849169025708164529499724483194573`107.30061817703039*I, 
    284.326055780636992776201256380653722903432135754541592856988848023839434\
1070356618562422596915364785744472906073663404`107.60433165830766 + 
     227.72725486117164314310495962375665389686336875997097688837894605806994\
70466651229020913286967658410527639001593225455`107.50793000880492*I, 
    298.036652507706096562767457369467864826512516040467623017527093072627855\
6156029737421237383466912153113260983512224017`107.62478467467002 + 
     213.60414811554438161153765710753326627847804775635104229095380206729025\
49502101058976049527303625169631227845550396796`107.48012468011267*I, 
    -107.42124089075922667306141461514333229718569744230672614981257422923114\
3541966754507844676046433658822861946964463111`107.03109016487896, 
    -76.711021161739742750278426285808884839567591270236498873446457927888643\
4043237841359289841917913015147935665074021829`106.88485776402558, 
    -120.67166907656751950397737033625304482556826799036236807443733532642790\
14962430688156054757725332201249684507094144568`107.23212031757355 + 
     5.1076972719191600618448039002181063710834814155625230159574551016618795\
163945291022971562635165630625131658725889761`105.85874014698895*I, 
    -150.67798511265481502494145769001021481560268196769147979691455568048719\
25796246226584588188945610792084827918029707434`107.32856480195477 - 
     94.233694525006740045816465495318880579691508886543847066102116215554169\
0932748226473668935445140508803845635768798349`107.12472121622778*I, 
    14.1756675221802395602913367130442725620768674045724347851968616563888742\
369949068748313166083050905555376652131863719`106.30205851649914 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649587`107.62846567292904*I, 
    262.751129756145710856090212936563799918390647673405901357590109534563040\
329707833353651384004418528514496723743361981`107.57005958988071 + 
     85.380161562340377754489516340209792231705808312646147628805358967844736\
6383701437499689307853207499339906356285846305`107.08187197010322*I, 
    -15.913401018600467349337757635395513768064820076455021989150972685013902\
4784315916635881036113919102707000952268812678`106.35227800499351 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649586`107.62846567292904*I, 
    260.772179264994603601769765775112410137546259157975978760223660752374192\
0560789476871442107123210523521903137653208282`107.56677625423166 - 
     5.9458215613755958895251889148545125000737707466807923275063365251534832\
46085927807495186616458239075073654353553149`105.92472686938899*I, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840097`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
50570706138380944595210982919972215137641887509`107.22361896437425*I, 
    -63.058022781358284369066814752110108597061106876472776735855549260670707\
2383381252609800112871359776509884720045838928`106.79974034908541, 
    312.524381188479628858408159015679966444742585725232667661851593236026341\
5197490333398234816016281486454441606648402351`107.64539890176034 + 
     199.60883243448776215344839596441967699339500051437019603412119840152660\
39012216127566572257893458318152719202674891013`107.4506947521816*I, 
    -70.737732591327877655206531503540891383960972279134449922542339117676289\
4958375388848637978932752354742332943021705212`106.84965113494076, 
    -180.55629030559251747991270344618578822873557039015386635149923487839328\
07847172601723022122491310000845058601370221231`107.40712762101533 - 
     176.91709900580626051375330567425593445229227839557080091715421782570455\
55398500387475447629647884140617982221410727324`107.39828480725384*I, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
8522124805210015062544445472250481666760408976`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300523`106.66577023157562*I, 
    -45.746868290541995058891529999402708799456439216200702661438368065103754\
1201160631245063003846474064827739289182248446`106.66036136876991, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {0.41097825338678937475695088879483829309972759146222930889167004236419947\
74583280076765154651033047039232275943955307`104.76433383994167 - 
     0.5273691333597137390136470881119161970554359218673986926106599681667730\
660017303426911676194343892060204838019837498`104.87262970500377*I, 
    0.85879153742129359431066810954017684828460384767016237421603248486159244\
55884399030260571939305158923220466184430955`105.08440275405574 - 
     0.8578646684441892448032777474141901985146158257635437808197925908481620\
625385174867909985249630642502811352811148103`105.08393377940614*I, 
    1371.02317272415199759899399873224211120513201282877988887833029476490613\
84935349790782237246964636533403339999704351378`108.28755979303082 - 
     718.52015238586263059598049543937441735333671068508199546762032366292729\
16325809856599701311953357624968427506467626062`108.00695395116131*I, 
    -421.28573077223623583543371151369164763640938236236101911323558286074146\
56005769641512536200821847400577564597372122375`107.77509174736515 + 
     1568.2471916144188900155957296240962352000923554668833467475678556905649\
133298184840894183736655855394164950910482704025`108.34592951631623*I, 
    -1671.7650475658080779211188179818441949493160357179386346096639390971123\
959112442968497717840566469676104249791654664554`108.37369023880841 - 
     4049.7409709136891482415576746111570056680552920251002136672068580157663\
952181137928859612290291928288641785628565467708`108.75794224363915*I, 
    -259.98358410423461870888078102028315296161448557090089093471551750497566\
53284797901360261562245090773478376251765405215`107.5654609244258 + 
     1463.4484681115628903351506779306041105132779265260626659226641988775687\
826747312975283570283779530013546689199057041634`108.31589243221451*I, 
    -730.10804445390226285319055616465027761448351547264777313746134003755117\
25978280795728510236866354294366329828465273895`108.01390213142919 + 
     1431.0682245414192638702753425887187180259206188836676591378431121622371\
578745041915229431247089317137490298895559760475`108.3061753365782*I, 
    861.052994573034916431666627666402811337456861080518625460221732695147434\
9913881776443940102974350754601356267506716577`108.08554487930002 + 
     643.39691154318221262534893374233907074117762470333315778786554012622075\
38334153895468638118679363954582205413940864152`107.95899396968709*I, 
    -32.404994143710309287114773142741045157458243073525663428682238164199297\
8181723677359293599013782089693103194420050314`106.66112694513468 + 
     293.30260532245552216368952353872446600869756082196643868810086583339833\
61807159277989921843759024354684311257857501999`107.61783091854231*I, 
    0.95921959160634234617203773475558938541819489519567162167481295389247271\
49145203217487307541326358067800706252010945`105.1324330382727 - 
     1.9560822812080393714924713003720835839971971910362266884738850050069773\
236781252793364218905273927308868742453016321`105.4419021169559*I, 
    -56.539951117305551704357981770382179357406192938264873172290571641151974\
8030113464050264418635819418272162210412198132`106.90287042650807 + 
     139.12634942415671177115141641290739394701619151018670319951785488390655\
69708771862091454330563370823515249826489041219`107.29392438753503*I, 
    -508.88183282215833193375484822062727585338501204639834843697334925375813\
68653230692218081926064634974251230514207059282`107.85713194458677 + 
     203.32353923098712149355853894581537885504128020954187234749928731031625\
05946811499997106996210067516611912968319336969`107.4587026586458*I, 
    0.31055019920174062289558126357942575596613654393672006143288957333331920\
81322475889538419049011847894652035876375946`104.6426468099909 - 
     0.9955184404729662283632651475283348572376413737215520904626121918310554\
251307039698094747495887127856411343539990741`105.14856430691816*I, 
    -80.890960300401158405543640038084629121738793944382837438730216756511565\
3392637934273023902346942506127203558800682471`107.0584149890239 - 
     113.55660201379463147165294556795456676126608160947033627085165030172203\
60906804829881955638211733071103976869700821749`107.20572738636407*I, 
    -3.7108775922476204960108803023250597900392204575712311009185228511087504\
193640286962458800227068535427122771244900416`105.71999162669218 + 
     0.7135404840967826901323009503392616419374139580875310337770856039395131\
681158208088349448350979875152195310452371001`105.0039336165175*I, 
    503.182325696147635115287312777712946324684836429377035105933380561653695\
42674741757462133807243184923870659823765938`107.85224037592214 - 
     1457.0919398655029744778979478265417747665703980014394639570404407767651\
141297142694978193431830253560471097190089404492`108.31400195366274*I, 
    -75.990308573547794826159583522761753504935021159611914794881992266399045\
7177542037594696650847844586415777513161271846`107.03127320588368 + 
     616.18083615938059160985898288257697778478168575925608716589420514901468\
69862902046258645941629726030011656651781699781`107.94022318502996*I, 
    -255.38176401228232382805485842437253792413230979268027993450915105112338\
8054185253920952101462156029915710174587490444`107.55770488029896 + 
     553.65429531252511360267841323012551911509065216000010917417769729966597\
96349457371441606336673792092507105822961512959`107.89375367140202*I, 
    379.675800443500309899619894121365393174848112146474630027460376310502582\
8900506262746476817654572518715877313856245322`107.72992791504349 - 
     429.88336071223988601711033410832029569753003280992282210531029856586554\
0541374064564587075757362875464340247040404371`107.78386563324743*I, 
    148.209710002278415080739288368338393733231144915886974573907246203933207\
8956556312217166208630854095664648569134799537`107.32139165533677 - 
     123.64534227334287807078848041376626411766612601409480906767113388168916\
62619628418614384835477064345728871842728144773`107.24269275894109*I, 
    932.353256831966624604792177832294641765118891719629743997544201281458785\
4742033354628034703397190362315873105266157977`108.12009549004131 - 
     80.947765986581739064110176862314184959965415344031447653396772408802693\
4186609068741739840687541726589214865823117129`107.0587198653366*I, 
    57.3365043285021286986351621809276455870526977324899411520013015124465837\
820064673779400821442968428939973630546464149`106.90894620933886 + 
     8.1106361006206927884664226355316036207687616123424237355881604825468135\
409450557785620430131762829773408509415462653`106.05956991420791*I, 
    -24.157658969085713377116620370686871805134769754471401372029642158798727\
7751282888610161267772058223911605826362867033`106.53356984392063 - 
     66.560199071726855328019639173412117305234696659350636381918499706112792\
082942293492595926527216756266383878361166821`106.97372961002728*I, 
    -2.0406248541752324291476300661169319374019959977779014656522235899442282\
132210658898284659030890856046400075028473767`105.4602781697521 + 
     0.3568844236232736495893775638213719025984830745080944380527842978624100\
168850135829811087813069107737000047585414065`104.70304259122872*I, 
    309.509285210044642440981004448100238647515768927282869091327314141578985\
4371224604998511357658539885789653297787433808`107.6411886801219 + 
     191.23063766445325918472116604719573247831496230928681187471835228309112\
46147344632304279794395072447870231228370684291`107.43207247103712*I, 
    -3.3058346859540943135208242537985052848118784565545891970627791159936659\
786327455068497330370299493669830575898702503`105.6697961299552 + 
     0.9503758799222441366646429751764437843705411326021756782605296458422502\
525186491705261477922777705744551788006543687`105.12841040342619*I, 
    235.727134642577255470054251442077449245086828696175304718307127734440309\
9205021546236162360893292721358807522848186137`107.52292457504134 - 
     106.91767557173990996233153009026242442450092789127776423778351172922174\
59510549289493518002859111485803061804698594004`107.17956450630277*I, 
    -0.9334555925385589196606207681113741881191858758766033905883751008210248\
552216458149854671054741255182741157740565783`105.12060865983408 - 
     0.0076731437544598727236633758562160596728640711345963166140284647965347\
147531262636021239863204514273384082092804465`103.03548833250919*I, 
    116.361085951624250706126726053102784938494772084730032264331196959228616\
565926719194644034571714256225530463784722602`107.21632276352318 - 
     19.323313171290334600078846802318482647846348051232875652479480609139358\
4716723996469554869571168575556689944441311758`106.43659659033827*I, 
    -1.5401230800444187980663624295554831465453695842473689943046812382792249\
089260922413092558214523366151663897649976735`105.33807042701144 + 
     0.2633275242033193341809386870173997912218139933974099657174294469118289\
770685985735517989214384987000842347081822559`104.57101125376632*I, 
    28.6735833742362945666186536769090048505745355534206001979010316275296433\
849323612635328948304560982210059279638449326`106.60799696850471 + 
     1456.4192272570228941877146228938648345523531672064629401739648723966181\
367583863102559446344439631725233092452301884391`108.31380140157131*I, 
    -2.1427137380348989326400257435179936365263065635758126133595570755927060\
058868928635634923851745871304275216113670136`105.48147915193681 + 
     0.4439520323588865576772882080723977653712332237696549377569431898334959\
401339938532078675036490702335095020040871802`104.79785104630872*I, 
    90.4644607602686542412408073471715018774737218074972470208567511449315992\
842959806020463474368735252525110472738441813`107.10699299662777 + 
     795.61197622786076010093471779000583572528610942645601817679686096250089\
99079373448964424325916253955321032753492706622`108.05121630970336*I, 
    -3.5280804982967286716666568119855254004135970663861538294764073206247649\
393580548995121509795601733498529770001323407`105.69805348346617 + 
     1.1715167796165574599160562512694243710835416654502581089540304984176779\
767596952596860810486957154934846846564013962`105.21926351120261*I, 
    -314.52990281972470731922329486643728395805870530252625634112717104214900\
090913570521333800439416489012961935612004642`107.64817693859024 + 
     318.56053587235966623292296730213429632250801461430069579276742681249634\
78771075299972762015366233128869641919403076292`107.65370697107224*I, 
    -754.04906345650036273471327951628378197965861122643899820116985080925737\
24767905342858701217999633424094617459205019481`108.02791460271395 - 
     47.140304821633566049944667491731638757545226276541223839082410532144483\
6289696998199129688040115850881282537282870654`106.82390738429196*I, 
    -408.03818579715529288734083320729714943960809829118964948020909189346414\
17949707462065902189281574896456321985055851812`107.761215805787 + 
     67.930392727487875905486214252893230657277108728898186036134830431330340\
8635784532100687485861308920389667972560632017`106.98257912322632*I, 
    4.03663136116662068180689692206396123430016726985685934115785076537098622\
2368968703223310627291690282286646450446592`105.75653408781173 + 
     0``105.15051499783199*I, -66.2585288150579101503747759225828375340347447\
448177028239340092072803395240691215675606317675010725119997165164114609`106.\
97175678653768 - 23.312077964743124025931891231620846790747527929205558739796\
2861395769109153760130365108074221247782436505667489633245`106.51809598471164*
      I, -125.858385908266904537635164400171269492083647594450199158181950331\
7458987282304487635678445556178680769707491355186963`107.25039715559761 - 
     58.113982674198646185403056916921426497291767932232000282921254627311189\
2778578374098191405825408763265583192709281302`106.91479563741046*I, 
    94.2505784515364999350052555676954574302285572369476728265900641118318617\
952798139045760868829344803973079695285984023`107.12479902214791 - 
     5.7475783308926990214263409938258902342797522686419147833444229786144599\
964968734268271658495763858116681312914471335`105.90999989659763*I, 
    849.241848604035541363807099335855106238475866170114360873387204397190029\
9828410753845893612962547202763822937756088509`108.07954638484503 - 
     419.95308105861394813176565862560932645116025759624490743052796611616686\
77229702832639056923381193740247550290060688781`107.77371576971662*I, 
    -41.647171025437776507745554522512112138312039848586141394790523824628383\
1800999328091983047852025985644669369210143693`106.77010050418059 - 
     246.68241019655987773337233370245678725692630258865470508158125391151167\
42622902273798952253366762695141472880858732839`107.5426531808567*I, 
    12.7430430539150841019851950213873426980720644040564919106240298290195188\
818466033019851847627692268688814685651326219`106.25578814825779 - 
     505.62909150396841385914092640599836415498608729559016443206749371193777\
60634512507208054346496692825597835794181717716`107.85434705107346*I, 
    -56.813855652079997188853868334373442249848189775290667950929203020119844\
0550019162847477521689083183757677023415630663`106.90496926134973 - 
     421.46978807527497969285822504876827627394877859828051965350235526445919\
06716645283478514769830652937111185173908858098`107.77528144668018*I, 
    205.645216465199315062610763535743714237487254441968754071166839408664628\
188801029461238317949892207958401065328056897`107.4636336096255 - 
     664.72681276916640999235460148217511163739186924540440069543911322835381\
26955180460132456567260202096503401179921817435`107.97315819488934*I, 
    102.559767097053587970011219156157570525596562002729114526151679824716444\
2886019635447058074920864763316613553795830512`107.16149202376864 + 
     578.18963611846503060817525077067662712225252583343370984295797572078124\
01224029230885605738590978365963674809002784961`107.91258530063378*I, 
    53.3265206501240185934075705603165927145500565470251175417862312955770697\
930941810620466151309445115142995425397318152`106.87745824639869 - 
     291.83188753179246713970214047070675673091882212340008294473242148701379\
16443998210341015223521100776331904232772711861`107.61564774194349*I, 
    39.9972561777868604544605329308916705422625129786891656268650215466118458\
177852775459676984053963137021871076002726094`106.75254519746699 + 
     270.48579849030613084257114048214557557612705434686624651546167847821867\
64321640625582451692591807262057540062937591907`107.5826594657988*I, 
    241.401282074975721507026183029058330487043517844316224536148557313067135\
1436217861871267101326399486917850196775852803`107.53325457012443 - 
     420.14692976532447052196954420350122754640192458163390653737888741273103\
31102736430072282343209939559517020535877235063`107.77391619210456*I, 
    38.6875182262080779701431034923265460159506462397267193276814285577438998\
58269700638673819075958218329227686669183167`106.7380858687982 + 
     153.49500991485332495816213324660032644801028538119523473892248428046874\
09600566658417835537279387984382201744498750856`107.33660925906754*I, 
    -1187.0964384223815856522024597407779285141138355034502663624614680405265\
579155034152521966700107919829510908167588343108`108.22500099983073 - 
     850.02410826454335404518689978539768346820916809188807227136617828377531\
23724162249305243891744326394807883844801709557`108.07994624112015*I, 
    -20.869715262882666887592275208320557461042447621451705913846167097235478\
6261179060212757988295097917006713928482799032`106.47003152161702 - 
     467.12762877400819940759617939553619591524406325903030020825854430927560\
55630713382077462901249907055189603848091076579`107.8199505527011*I, 
    -33.954560284960418271898785099599785101454512735825263935415456119797775\
0521660733526074530135894778887442055018211153`106.68141310851307 - 
     937.88592861354210013612857593423871288302234316357568121820501248027547\
31460295200684569527643487752090278650927645999`108.1226650178888*I, 
    585.297118454631983052329964677866321011566135779925869995409606257672741\
9341472172929860036585344182642499759339872098`107.91789138382498 + 
     274.22013010970702721295307826058304171884500671161228237054260170955607\
6354265205881526041709657152533988722827531232`107.58861433039588*I, 
    241.272192262190977676574880181351092486725714097018884540553104933641176\
2504108657717876262048374549593595811264579034`107.53302226817424 + 
     441.26177775277632446601346811203019184046741992074556720205402651456943\
78308619055842281156645390109292107639057938468`107.7952113081707*I, 
    583.108402896378480705982443266503240387193627695456333892691775588667969\
5726710224704231330999287517169646712603084577`107.91626429770827 - 
     46.655452735506889199200835775823026159000886473655245726404480539208785\
61634850293513573003909427340947746731867693`106.81941740592639*I, 
    45.0191660406743713013915033883574295871984639142608639519081641244606724\
402100475488440478176576054868395547544434828`106.80391244346566 - 
     206.95579628663625502512058379815172520414300159966011553205081604236332\
44732554638323899546832791582152240729460397931`107.46639259218341*I, 
    565.358047325730587492679759438341399853086263413626860850186915056812023\
916981544548992686562017229519280348540962484`107.90283857614374 - 
     103.27527357778727817894966104771096855741826254819030181696878297255807\
70780086210910066604671921720052077871879119426`107.16451135193489*I, 
    -28.218489787086475969742763833018275643423435288108022578747316650161958\
6964712629254415675244954428729101314663644905`106.60104876505737 - 
     136.25673228536344346227277033487740367883006536052559488085895246851268\
65407475755263419897770090390895306421010666606`107.28487296729189*I, 
    219.138806950218450924774569215920677183261980282657076089834289322570483\
3318259041664853152743306714033212039987953827`107.4912342907371 + 
     33.658407438604106910723074686579259623458417243396299542083695974814946\
556196672838816973149227033171583580123837575`106.67760856113584*I, 
    270.399133520136325560100314504817876807797997275573333814843517446623539\
6777429938620470877765111940786396762500310537`107.5825202934299 - 
     24.821643306190356321093497644604318117776691197840005224118085326065026\
5804467367677924268150441867403126353189815712`106.5453455282254*I, 
    176.516999112595581510731839236536488221502985955079070786791586982534770\
1122430138133836072032992789773305478738335461`107.39730153342157 + 
     65.946314723484873394729524740934961400558161636234733258497674218365379\
1750279144488876307539673612173733391335564029`106.96970552872311*I, 
    -50.172260482267896761773250489112125651676703802944468103462674322349603\
2744187508529417656681038008466101555663510794`106.85097866618803 + 
     169.42810552246054007106361464856635772407055719789550267581644747643063\
89834950475745115005154411637809522792851260173`107.3795004525921*I, 
    -46.248117490543889865153719483341749111547242425007276895387787511899905\
0557122923157139403142781296920604091727156944`106.8156090574993 + 
     237.84459422055739982243018785115383796979659701359591065644136428397088\
87781060843714748418585268710083867668076293545`107.52680828296836*I, 
    -80.608594347958639399935621660972366776242885766749426823448950632601261\
1368674351646734455614304314685968684124470836`107.05689634582706 + 
     293.75993102120614727183432423719020828605934646158086508097708459466265\
8059802483870209228777892054222990077014007897`107.61850755537496*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748051`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118599`107.70504839574575*I, 
    168.168092923872179947329617264073852588483218404225310814414615919095379\
9628935166827512825596452555602341021139342504`107.37625859701336 + 
     493.19881614027911238645111487859891149439486141136498408721302890389831\
63774698306459265984899505231203963340338503887`107.84353702328943*I, 
    -592.94578495675695916930095904306153866910140197180781530827988392122326\
62601286248986971193635654260792135420570990209`107.92352998399474 - 
     94.168526586931133098837417886853006918961103092077478000616621026535799\
7808794209217759823822066355964842434133592825`107.1244207730922*I, 
    -588.29242067052501346399827851188025808292499790223499816416540685728643\
69792111274470888193283022593230344809827535321`107.92010825097522 - 
     8.0223066787460132506688919804351804980105209800167172922690124602909587\
4219369221316224063738145834536099091891954`106.05481425811304*I, 214.4873777\
04918661886240001414865698633934974932189936395215720039831723334860279041396\
7818338900868567597690490950053`107.33140173962379, 155.300002890022098963018\
88420547304480640206969393548896974572220625101711252168196090960799516694248\
13772224843687796`107.19117146381046, 221.19884334272259301912596116379909900\
33302089116876816308414510200546569363772628722655826976155728701762702337453\
464`107.495297849528 + 0.0590063506422713980254101893853374353222651697840624\
870999341068735521524345798139025551771236436088418084706627265`103.921413753\
54991*I, -63.5148248586700301898904344711101556991712823307971596141328787147\
111748718790884666120207887347796098559040390299959`106.95339010269682 - 
     437.50187012291940617507457146707343465457694233467403458338093400965033\
62603900435963361416387832649771679754292224661`107.79149491160707*I, 
    -620.96237839127862735524710411615089083251630785665420842986534603613078\
72079306090693905006176689915986614371884415883`107.94358028665268 + 
     89.068345894825735999335226099671626343755933339437013489787489129060854\
6090667441308652962482252459283965831677045291`107.10023838485726*I, 
    -275.67371578802148870376615219852669199092260055348426154020945462661198\
58565562796580481907461187418921546397870605567`107.59091035794432 - 
     229.72778478750124276353594641590402596956795810482610675061041287992330\
63659315094745471329682051859199925011929383514`107.51172852263149*I, 
    -675.25189909682812608920018625191832224628748045317097433927205578929197\
56367605777008177230589323695135351123774694707`107.97998081211482 - 
     99.986847467327121777521962711722399312631190493424755393380610648849180\
3730634674914388587089228993782664640096372525`107.15045787335163*I, 
    -168.96924288831995040451282828222048831299598870570722616318352189170684\
82461042916730156536204014003627156302629211572`107.37832265593953 + 
     589.93953547290287130805292040470487259201537913632704318366816456715013\
43606256590261673677309840222429697947064260647`107.921322499718*I, 
    -405.94795884434387964298287688385443428389172208654229008085660799709338\
33910060714926694274378268227773810104482277408`107.7589853598935 + 
     178.00207600154738439364616979357806994309926752405105301407726600329503\
67107747039121729897527876855161932600917314598`107.40094006525752*I, 120.987\
93664245865871362230505655980361621508877671240266219883139070831172269724536\
95390354333397156233358362305163377`107.08274207022728, 
    -589.03226752532979814155216890922538378321532053972942094161417213440956\
88575890750470941790996616560505671738578908212`107.92065408417147 + 
     83.006777302694538416220295999078824345768655790844096825670989664149545\
5654252090505260409529146249395598484261572178`107.06962855075025*I, 141.6243\
35358344372250478132530506696673439710144363875506467814776870985362038905501\
038481552838067990378478419819624`107.15113788473639, 
    148.520222895419927309880803864949865243631481127337095716093720477460528\
6234773719664631973941245536317095635028805879`107.32230059016486 - 
     625.23279831461311797258591438342321443968418229989880967072264699542105\
93994700990392098767725861379033208553115841135`107.94655674989417*I, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
05823950062855036644452697202506380205958351555`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
15769541853333115947838851313195351678671472855`107.51535129251587*I, 
    -17.110440156571427231565337709840208184308176190084717946046902012095814\
6453233792925869878121094122788951291910140383`106.23326118166919, 
    77.5130202481348448632307691921287321461221663992128631217753203692102337\
540557282714536530258124335909117439455220021`107.03988965707345 + 
     199.60942470097346249569588871417933285133394780201990592797419372906363\
4844746098238017791983656407364753886579818157`107.45069604079035*I}}}, 
 {{p1s -> 137/50, s12 -> -22/5, s23 -> -91/100, s34 -> -377/100, 
   s45 -> -9/10, s15 -> 249/50}, {{0, 0, 8, -1/2, 1, -2, -2, 0, 9/2, 0, 8, 0, 
    0, 0, 0, 4, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 2, 0, 4, 0, 4, 0, 0, 0, 1, 0, 1, 
    -4, -4, -4, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 
    4, 4, 4}, {0``105., 0``105., 1.490634660088074029894659786226396642443787\
471150545155425212839924744020499606327588191121423586236310934622269537`105.\
3238862130155 + 50.2654824574366918154022941324720461471547103900016931355991\
134769250625005793439780485572054738730877143693842125169`106.85178485318205*
      I, 8.690139192503343793887362001999281788356022023808256974956806118930\
9474680922691843241384869345106707535041805068765`106.08954173055821 + 
     9.4247779607693797153879301498385086525915081981253174629248337769234492\
188586269958841044760263512039464442595398469`106.12478612524579*I, 
    3.71098818654276592463346610127866119414642943410110877117945065328820561\
42669465279284791366681758189037731559466945`105.72000456966192 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    11.0762707615523685682545913525627791646386339116089712171162956088265359\
311322407661835927665194337507985780439973732`106.19490856144678 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    4.72027336299050622988706782156561086538967451429931738712722876205757318\
53341541637003358627842272597421653722003147`105.82448214828825 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    5.40132416197295409117373048657638492803399118966938388616107177912928337\
94008146406201984561358012486714127155673134`105.88301524019955 + 
     40.840704496667312100014363982633537494563202191876375672674279700001613\
28172071698216445272944752188376792512467267`106.76160822283296*I, 0``105., 
    14.1863551127444082707419985625178448558655955272499753953495253266637222\
718228720119045899403676501476931636606484461`106.30238582473707 + 
     50.265482457436691815402294132472046147154710390001693135599113476925062\
5005793439780485572054738730877143693842125169`106.85178485318205*I, 6.016012\
08080703026586533707098117760310156954436135976819922817859692746649945070237\
50431669968573406469209836974199`105.77930869969505, 0``105., 0``105., 
    0``105., -3.7748411939496524750320888739447170618883117036531962099346240\
095382696283002409955854509426369010299888297707154925`105.57689868575538, 
    -0.2856435311630958102555875445986965436592880269500609649829353837861929\
530914419912980050668029928472791297987879442`104.60633939107372 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 4.779775\
76509266159644421865787224613690934752353136405497891004436742323395772180773\
63488563830609132434914224683314`105.67940752291607, 
    8.53250526780666565833306897083765244991097304555195714935721173559376281\
2957354930011031810832851797842213673554647`106.0815915629079 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 7.241927\
16550056072666535164231142683123064919872372833932999031697841625420843212656\
21288302836990673084222230138639`105.85985415265716, 
    -13.669290198463921663141257902719902382565614613515405178734161584573689\
3219175918407197978372008455226032352050670586`106.28626096149318 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.6181181578571843347105592065544657330961110104149978566101590671147521\
162708644473193471553068982137017147806145442`104.79107150162669, 
    -1.2362363157143686694211184131089314661922220208299957132203181342295042\
325417288946386943106137964274034295612290885`105.09210149729067, 0``105., 
    22.3275028872638221818293085183861562370506955025476184343133810253796047\
829932137912154504211509935878142110781895361`106.49935515203087 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    17.7912293155920887672982095741092491521397822411363346560408601128420070\
059898766140861835769281763607997868114980164`106.40072095527697 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    7.24559602981736201109411452147063676671054550027752329549432866726695673\
07641341657978055216595777805943960530177925`105.8600741167656, 0``105., 
    0``105., 0``105., 0``105., 0``105., -36.065108791779666969328710900551018\
90441999016676527718292670108403751846449846180289543306000027994165574093644\
65859`106.55708724659398, -62.25384376138386431971801093578370222413325088630\
79859779096726689341958134585469894056271213965440300038694865824268`106.9446\
8116922745 - 150.796447372310075446206882397416138441464131170005079406797340\
4307751875017380319341456716164216192631431081526375507`107.32890610790172*I, 
    -18.048036242421090797596011212943532809304708633084079304597684535790782\
3994983521071251295009905720219407629510922596`106.25642995441473, 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 
    -11.076270761552368568254591352562779164638633911608971217116295608826535\
9311322407661835927665194337507985780439973732`106.19490856144678 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -4.7202733629905062298870678215656108653896745142993173871272287620575731\
853341541637003358627842272597421653722003147`105.82448214828825 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -11.076270761552368568254591352562779164638633911608971217116295608826535\
9311322407661835927665194337507985780439973732`106.19490856144678 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -4.7202733629905062298870678215656108653896745142993173871272287620575731\
853341541637003358627842272597421653722003147`105.82448214828825 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    18.5526616933141697067972196444414391751623837988944222243787570158413351\
546929727956299994785140925578253813074740437`106.41892122314663 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -2.5386048782352838056109704608357855956960896828232004967143058753087653\
95758512100946756632023104602585400209486404`105.40459511026495, 
    -12.695720452656334240847338776291448213421808056099430239924312486738978\
2513232656843163988189440639113822290383789092`106.10365735111247, 
    -12.695720452656334240847338776291448213421808056099430239924312486738978\
2513232656843163988189440639113822290383789092`106.10365735111247, 0``105., 
    -2.3601366814952531149435339107828054326948372571496586935636143810287865\
926670770818501679313921136298710826861001573`105.52345215262427 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    -5.5381353807761842841272956762813895823193169558044856085581478044132679\
655661203830917963832597168753992890219986866`105.8938785657828 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 9.5487826\
07166975158146632081452306305688185001559099174789497555226939973538645523240\
3209860472289313558776857880503`105.97994800606634, 
    -0.9968506786077515980574629711863060797410517392997121857570338903481103\
016870969250480570692213696488495130726921735`105.14914510668183 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 10.16690\
07650241594928571912880067720387842960119740970313996566223416920898095099705\
596681413541271450575924664025947`106.00718858460625, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 0``105., 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    5.85694124065783546594988086814999096174057574279499198445444452910235690\
33697071113136006595700286464431522690951345`105.91818586485364 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -210.35829034845602199986406333206644606536301489752002385537412752428483\
97661486539022900638276112377769375214663767792`107.47347463033257 + 
     80.021295249698428874923980247570166369009372671311834662739496565832257\
8116408894104566464493993801300975569159669508`107.0537205745581*I, 
    27.0850518354912885451112310507938748154940992641974572253845378634451137\
15475941499955751662297751881624684594113967`106.5832446689107 + 
     46.626492455851306554305983781293194741580402030798336902478154087225825\
3125933778972174133331720116362921929732106889`106.81914774409576*I, 
    -63.340434669573382295159061584183754720263185622992702850748892232399819\
9989862670607191696959856235724567952715555406`106.95219603719548 + 
     26.310363669808797191526762499745691975804680249257280264650974868934079\
5351091395800225433044056247969956959609394465`106.57064184890893*I, 
    51.1927990841281707136854624866995726604596066665959443357725578502550125\
687395983187706376382675043165112168851190526`106.85972387408192 - 
     24.279878340280748788760356518208064382877467303230209507481573967966190\
9434693949288389521112692139831827275296135372`106.53576150411178*I, 
    66.1278026527485083010819636100924794169567663360604348239528488639702030\
105316165337103266186462009301648124800601333`106.97089908969308 + 
     0.4746981177547137295908977552161192851709244136523988804964557096661504\
930511026358342750346813007338603079048489603`104.82693250751461*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -115.55298320126987864578854449417611549676307841250561651560606842875614\
05143693062367483679212267000192515528489491654`107.21329615985938 + 
     99.769280900069534673906435235326544840554681033251155721877750438217609\
9913993397275733738271921005867361128285870327`107.14951183982824*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -135.50768583778422719296469084253566124396388590250772571088096941869525\
46349518280438552748405065146446582348888064504`107.28247892641714 + 
     117.57189327369136013639987205656969555891576016684016996715022593848485\
01080611303624055819370396400540843710670125135`107.22081850957996*I, 
    95.0282858627749036305687713244178070905117882155720011309022988511889592\
164197258472482825495449772535531785013007988`107.12836789328577 + 
     139.29245506502282328098655391544239662428068325194126570830268381182814\
24327998894931242515540950627943386457627201295`107.29444259083623*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    20.8756853047837854774237005208765932168926045488121816371080413613563079\
073536691853899410682561377003188966287325095`106.47015573919487 + 
     84.437932376393433738435928904827167170629653440948844265786214664538347\
9571395936337345710080745257259184117043250008`107.07705258807022*I, 
    -16.842766942405373971125204819320675048851614085247106574820190542004398\
9634556608261277971999743746846992791163548654`106.3769284370804 + 
     7.8736762475270650501431895028974474149404473550876692314831606599779390\
991926189308586707015538688473373504677723519`106.0466925511865*I, 
    -37.697239349415029748653850752036907426002795678191518257382264702742353\
4112399803575145514809173440978220067874201331`106.57630954704359, 
    13.0342737205374436825374970341486526597652097764756500373210160078483746\
134893382495267880530883983436462520260945761`106.26560183479776 + 
     38.241991728145269014737943095651589743065101766152058078887681123809556\
2267738868962761991921434272309789629322264566`106.73305550104948*I, 
    9.14707266006574162400550439504748298896742640774301156863131737530334262\
41884326906921613296554070904530011114173914`106.11179712676291 + 
     21.697190139411797584677295629515200885000232620954349586049904698299396\
2005759723971959919243028534799334822316993607`106.4869184926961*I, 
    28.8918493175091758349222275585695845656455718697976926076398613008921341\
433019158879250732419906187073857637642443424`106.61129033900762 - 
     62.047171950671304073907401858643534840771644655729868705872799382109596\
6771921791892808762687313404803013825569910339`106.9432369894007*I, 
    39.9396518256578113637867360428613216513449481705295446271304536820622925\
957930285440301354989363240678461084445082378`106.75191927241639 - 
     53.837397081369312985616795051355740030788122084044968810732546129987415\
2668695961236878563906213995143038278230556345`106.8815990523814*I, 
    1.23058638594561482298871165048853395958143789512299342600709610844677237\
75138923861852630869912559911249146480493018`105.24062710398348 - 
     57.394691973709668227730751687274488470191614936456171532969744260417963\
0768380581781674855265202992211904912764132391`106.90938672728359*I, 
    2.74876831727900264760687980078924623212972358929608486144746911802555237\
69349982744262556174034348487940877108582126`105.58965313426785 + 
     3.8837509275491728785370757019647541960405843320317742230977131667736708\
477505637623611836077738275575072930700736361`105.7397663678168*I, 
    6.27260428798491627299284423316435734562020389407070316578890395134208275\
64052469897114677412753468930815007010610019`105.94796288843561 + 
     3.8837509275491728785370757019647541960405843320317742230977131667736708\
477505637623611836077738275575072930700736348`105.7397663678168*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -162.46356024619221648069972626727810681538757592745694560080113482575118\
59942525164008760041771243866023303230108565319`107.36127096401663 - 
     7.2492148707491732259503688505275407303095917207058651233944212416890443\
038445244478944295351662133595361628244862488`106.01080597050431*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -11.219493904656509320720540418504500844503806134732937210437939744257283\
8431317006431404722513384522888684592947195216`106.20048826479027 - 
     19.786287883428740547329211215848018606240471828073749867507842398204386\
2855439472408583933546160544602265557044436644`106.4468793214491*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    65.6963318420212231927164560285548423020808447931607329112829928541219317\
104421958071884651183741771009514560971944594`106.96805611921458 - 
     27.133587111823835659094283718036631584750360791505944458061747244674878\
5892960015027399423789209623018493154973436205`106.58402220994562*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    37.7734190169262730528830811781176635252852061532542256126861411303030390\
69486164292600923034259564210506277216590662`106.72770129409672 - 
     46.235578932497663415937218936365319675742257416409442321646721420652961\
0608099003636023059616054798949803172159381644`106.81549129778999*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    44.6607388655962514638108519227129511224304696391427037036021618611615258\
517037987969400906186574324422691594478600265`106.80044090157854 + 
     83.196827944250824579125013623291745650240960923734136277964072404823634\
0049005604745905377807712578395909398964824121`107.07062176603894*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    87.5919038454339475884762353783733358500257212644907628945720074931001740\
720126650217399672468380616507521664474544189`107.09297896384315 - 
     65.091570418235392754031886888545602655000697862863048758149714094898188\
6017279171915879757729085604398004466950980828`106.96403974741577*I, 
    183.356901403420198392530922648298358072051502193419518824650845546528288\
148437692398569321453559876146564229461431086`107.41381225892444 - 
     113.96814038944664943774342637587252563593277362552087796218985288132819\
09991443390279321375317432032024017117406431057`107.20729845981008*I, 
    69.5333290216403745834636447608024746960062206879450137719766661836562509\
747103002880478085594909320567096792851605096`106.99270802027267 - 
     59.433561629208064632397562363045998386444451387379242940065052774702323\
9735174657807985388988100952076021137830053964`106.92454675450051*I, 
    -12.905673483365085130181147965659518457007208007480591491084400645376053\
3175706295053001891984991772303920272224884631`106.26129567098754 - 
     10.761039076104617669471076120075912265580082890185485888723058144544879\
3843824760313223355133862606028300729257601993`106.1823692062656*I, 
    103.782281496842802048025120590797863769332122671335708617925534324567574\
983770330466605589746456766876444257164225701`107.16663821160465 + 
     136.19660556718549322356295381256696684698065496633233833652872136492221\
37578403647093254127510663970899410951840925331`107.28468128160691*I, 
    -47.952492972536125110673069234351940989271750091181296431192437124146042\
3515153786636951212006446693466809396762690859`106.83132618819315 - 
     51.198891405161364092221864671559957535859562935267124682130042019341060\
1849429122281402519578307828390791043149425038`106.85977555525639*I, 2.965609\
60666621588886706205257148433417143714640377865038449159622685360241458181995\
13162993267777413774702302158069`105.47211397985838, 
    -91.543508052323780699464661911501726481728796753396495533995066400860081\
9991541612823479863136793201516094191198158184`107.1121425489053 - 
     82.763101433195920043090780977559516648720128442124694879831468515919303\
9638713862754161892895161282747615067888209861`107.06835175471798*I, 0``105., 
    -6.5586459342299005169741735298561835031635083466714983138361065039512518\
525257455084507984331468625585899571673248841`105.96732918416005 + 
     0.8113433283783888059093604034494068185741773012625692125708322705647629\
513290888738557551072825581904898904859404439`105.05971966717011*I, 0``105., 
    -11.431269646848364304876563436658489291343913609303709569083389045815378\
5684323829324359843850509361578757216146650084`106.20860946707221 - 
     0.4746981177547137295908977552161192851709244136523988804964557096661504\
930511026358342750346813007338603079048489595`104.82693250751461*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    1.75202658923338565852272352309065247141486854541170208392518167530755548\
20399418934768583440097169336945991989833852`105.39405569068558 + 
     24.279878340280748788760356518208064382877467303230209507481573967966190\
9434693949288389521112692139831827275296135362`106.53576150411178*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -25.786780528350127792541862625775415854800169194484516161985221382236747\
8183039882095476676043814089970566511370882249`106.5619121218214 + 
     7.0585644717372455996823589631806850237240111310558724389419872687632596\
943072577155139128044004972648691433724508394`105.99923138367208*I, 0``105., 
    -33.582970040170469737695712977990465878068943524548219879876546174874046\
3727079638254356893656498646501764623786229705`106.67663409984898 + 
     118.81496427625984232203949888329548049059075575432346970897537509063634\
57380755582478073778962899966976262102109575926`107.22538613959951*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -17.520911150885117805716848697659114209785499850334842053139082228037229\
3427227546929589390861475849500179610432382081`106.3940716851385 + 
     0``105.15051499783199*I, -11.8297265369086785390322730772106913031650100\
405288406020472710643128720255654071224970288309827424541346033630015231`106.\
22348970316285 - 39.884782106094824065346928130706556387610607108001378718651\
9183524608831374950188844081104958387613934730100016040297`106.7513222216386*
      I, 21.64137651119722630104905930935522094676819375014011763662721305157\
61468513173142853144546592959867104566908078999771`106.33528488084326, 
    25.8290437528255514735871653350325179276786886569812662819157697676713026\
459856346271022803725116597117242268216865831`106.56262332578005 + 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -7.3424312311828283980106917823526164854690145037077740121777930666140159\
946184843619513481200836387159219222156740316`106.01635488546705 + 
     3.5292822358686227998411794815903425118620055655279362194709936343816298\
471536288577569564022002486324345716862254197`105.6982013880081*I, 
    25.8290437528255514735871653350325179276786886569812662819157697676713026\
459856346271022803725116597117242268216865829`106.56262332578005 + 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
498935104954100695546199493523088610955377975`107.04846505244956*I, 
    1.39578239960799142777454568378511719348012716282419549431090422623260379\
2610790294083663339874612742269787378561295`105.29533271553494 + 
     0.4056716641891944029546802017247034092870886506312846062854161352823814\
756645444369278775536412790952449452429702227`104.75868967150613*I, 
    11.5470279164142019151320763439584720389512360774065226880442812099096746\
009154106079619116601354505920598576926503449`106.21298521360987 + 
     10.580616379894013323039742338383084147441873739615444289221438643829125\
447319785122348156183779943479792436752350041`106.17502596634301*I, 
    35.5154384838617448215858018275962297702046327908085819508774840708805980\
777809276978947214440328234017435473468072208`106.70093217879828 - 
     31.199846425448086151579440710276271789087568668181410765420417768568478\
144447982606555653330074455607179063638005545`106.64466745413426*I, 
    7.60204733610588609685685621311874978744570933133006298140531064084863973\
07134585524836395389018128631329836060002418`106.03144556735396 + 
     6.0834835038426127881925006122302581816882243905977045434078128237456399\
837914660985633144596188327354269476496575749`105.93466733257637*I, 
    -49.814678171705286920016436503714601629322069200421400523202695933777441\
9316793118065559215630352012006333922710311311`106.8478723267307 - 
     42.395014934259395401760968361672152681035019796981417536589515855232793\
2163956305745604211420618155699882768422203778`106.77782979041945*I, 
    -13.602814516528049733073831733575972338957416881264268783652208254313659\
2934122931500655357223593092027928136187247757`106.28414377403564 - 
     27.904242410359803071580321880554687916820769906617446431827523465536123\
4971274265497422159004317050213760412455667627`106.59618523391362*I, 
    -14.425753043263018144789386061485719805667736994273916965549777070059788\
4183651881167542933678561184288957586758270404`106.30965349099408 - 
     19.904758275587437949854534642621740888225420409500693532869015869165480\
0421380144881296444446965862712480823501817856`106.4494719056895*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -45.767710945986185864383335757132258477092974502561952298000043418149522\
1533037661405068965924485065825298928663525204`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290572`107.12707606612636*I, 
    6.36623764705515197957746113143472348972605553040508497844098803279714363\
71577988691198394224489762169263716241530965`105.95439784431903 + 
     46.937070023804719965701992229517315128606580003935280589821483394802855\
9842806121099663940079733115853856740873461846`106.82203097375906*I, 
    -13.758522064948595619410761301746478446907453283259473487425028910904983\
8146129627127891666345002698118092906710488171`106.28908678249381 + 
     0``105.15051499783199*I, 42.30294201158852228327383179259196980982718989\
17682451641636278557350247340613176285040220622928172723602203404316943`106.7\
768855698162 + 1.496768610503135956198462358073201936749457113060968721263815\
9054987688444406742532999841489193027439077433928064633`105.32566966460867*I, 
    28.5194862301994288291893021971212766518102767325370663106483329730805758\
101596674851658542460684974904580698363173818`106.45514169756837, 35.85569537\
04130633944410692069157044502453206681134093983850814791903569698978427956837\
0865154578901769115411869877`106.55455814944561, 8.36091452233531047257377391\
40517978721278015555988379992133657196178557600496441098270577364358996506901\
141435253082`105.92225378345356, -25.8290437528255514735871653350325179276786\
88656981266281915769767671302645985634627102280372511659711724226821686583`10\
6.56262332578005 - 79.0587702424168159592943163575310189659050428967994096671\
980311432830284989351049541006955461994935230886109553779749`107.048465052449\
56*I, -4.66543891791669166781890490530487302660783732848856908268088024408738\
24266119310761340051569678248024155437436465072`105.81940750564921 - 
     0.1388563367485840449929864170194664360237745519031857069553908342919984\
840510339857727573155718478408846109138884774`104.29308070152322*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665638`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 8.835855\
63072296960085276618923150829955646094650769482800938969070443716390589400571\
47888159982417584642709611049168`105.94624861130843, 22.430847268537845214170\
94647604726431703753365044972395443321670966729465289654514825913213050850603\
7176041572659064`106.35084567826871, -4.7141584677654651181491245127743141929\
34772118775924714050224247847611919704530732168255111030076323815711811267191\
7`105.67340417736509, 27.3301888519381083087935418749966126709675425291804425\
629043404677886598784758716692774910603734907510829972192572772`106.436642632\
6832, -4.79855801245050101920554741911640364162379765405554950267110011534220\
40031759628808419734685221699917419204081733893`105.68111074960031, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913084`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205169`107.19076806869042*I, 
    -81.248601389042956579097376970621951588137687343948338629926157792929233\
5167065820148478368538877116650182738607001675`107.06033089161522 + 
     36.800247148315490257047949084772564810245355868729259189775814527466426\
1964245090990411806812335197948185751185398382`106.71636573321173*I, 
    -65.434369111806582338452297346393947350032804508440016710428903427934888\
758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -702.05081893809165070825855112876049616849691956997328634290494132255746\
14811373849257150958812189572800465594288691465`107.99688354811788 - 
     626.57863839204223543164379984477771566878069190720476994396610205771440\
44928554346936608994594440782907834045946433858`107.94749058246227*I, 
    -13.478978331516402649458364891540444224981866170987251316539812763222841\
0976254035479599174342865899488093681347847162`106.28017197298381 + 
     100.41529917997670384480578163847441586925062968685134623348844272416454\
64730949769679372295689319672483192407889854905`107.15231488437857*I, 
    -568.50555873076534348186526734530075175275601253443932653268118833999359\
5392724492342317453944499807541646978617552587`107.9052497133189 - 
     320.43198762358906075893097143856219110341381580044653014756736405320687\
15845181465259586437330107724381564735653148936`107.6562508615332*I, 
    -51.452286254681950381211964000520200276500384432789598478882169449080378\
6355544706762531524937148805388864925174203795`106.86191967500105 + 
     101.20458044231080766377446109942233832429652215137015796232311244097982\
55189969602298601360161369943267059366838896662`107.15571516661842*I, 
    87.2975312816346135472073757933938484806384885245920571357265876604396527\
961216660090391803450823560975165598881157185`107.09151696014098 - 
     276.73610696195578458365738879246697536118626998801961201398559800873702\
28184998525838082503375696410717402887124756962`107.59258082495742*I, 
    113.219932144373889620322618593289786425973792450433607407512708252231000\
5177103274438365657031119304142766761757829726`107.20443788809676 - 
     101.76436603728187412660085862506328884358048052011907742719646532463059\
59874502545217118554369827813241859175880762018`107.15811072924583*I, 
    -302.71694431427459309500913694064631758662239368064959060295940977685963\
3428966367214569871572419611163275385548485001`107.63155172871997 - 
     154.02958916372837505208750505330735677390972535008690483611489632750389\
50738864435275110874836878067603445674562665376`107.33811915487735*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -536.61350103263248708973250227109862075882290604570711283397077637239095\
07792850715246228785666298114789594568000293069`107.88017659302258 - 
     179.18125436883599158804236332574952839183959059807198335098145028053101\
66831042071582739656254094650832726036028872159`107.40380757040133*I, 
    -229.04378135949444542565068573230025652424779703244563326559046974922506\
23259914581437235028507191980206723887027402503`107.51043350281587 + 
     453.33052491915448778805084280510537522022017028497969038481117212580891\
29283403071180794488853574063733093079373280451`107.80692996100632*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -92.899722654419401114676492090518156220047131297024194898273371754386043\
9881855702715530536721817255742559173268337272`107.11852941527198 - 
     11.842339831466821563303500951888693559300048123058524925146792433995118\
0652709253607940847601068189816636329186799392`106.22395251740632*I, 
    -38.822109946467599327472386746643021574133073619488998792545495050833783\
9823836032609307428347912241693626849501323623`106.739594133037 - 
     2.3245734461969566157204188930354021874004683938851605176470768695407474\
633694881087600577767899283661808328102906869`105.51685827034471*I, 
    -96.331746775986530477416601716769112837836362055868298936803792005210734\
7848441672666333453836393279653994472773954621`106.98376943538524, 
    -2.9160035030686645503856177185220059727109525217223229682908151476676287\
730623116073156922554439220221189325398410595`105.61530303920718 + 
     130.64737730063632496957902049867710323162937827601509081461052407244099\
28747665254419065088540368734799000830848287011`107.26661569367648*I, 
    -89.693557596307559400780706794855472103797436726025621615231128333007480\
1265462381095324820817085599650338670328636878`107.10327624800148 + 
     34.474669255803030288211582292224648229123169795678773383151333317084715\
6865394998318289632201043001149241093944069687`106.68801510615143*I, 
    50.5928563031641394972834904684507736726590790569762507387378247062753465\
209021933229163811676821638862082417904226508`106.85460419674413 - 
     306.17890382028130188946194819172174026851912611266454486627300964019819\
01742694177958546231754695202249344351134147408`107.63649026169237*I, 
    11.1590775169649124482226624659670939472986525421391269476792984106433597\
234647951069480595923447728928757137781836604`106.19814329226772 - 
     32.363781155771529347039620767734696297041678069573863124832130669929487\
5051440562985258773329847353293147754115902829`106.66057425363859*I, 
    117.033466259752163273101017553922800939318679597035518893054422436883217\
9061817277670539696425331843557930860625900321`107.21882506584892 - 
     60.285233153860165410795835411843942228994833834040197418442546984907160\
7685504942790047840889807661379285629404157606`106.93072594272206*I, 
    -5.3226292589898912543325855103982008963930868507318148934651908277929141\
845839565607524033072953285185547453636995995`105.87664121482528 + 
     13.998997990684574116271445880189122378034115065557249059611217065323640\
3408490241821613334300929246118866851773794313`106.29661194903235*I, 
    1.41336304579892926198059738000549129420773651923468899978510791290842122\
70606285397871876439121356304200163820548858`105.30076872976937 - 
     11.205282646035612135175610623595164287502028316381081290365906770968767\
3246516605947456022126428348792416484530344094`106.19993781363974*I, 
    2.53171609155138498510206551533406420000588156796920827402330653812661762\
25263248914473763436639908573346323780991771`105.55392999981483 + 
     0.5713119949085648224882927259066094158784150753244401605230652380998672\
436786013829235323756922977131322981614463708`104.90738834016301*I, 
    -231.86612486576425964457562442748030895486788008024315600143441777590864\
86828702435226083459552980940285887310391365223`107.51575230162953 - 
     360.70967354855602885913383392586756902380849044534958806246204052005700\
25720331726372048648914802788284163696854557671`107.70767278725994*I, 
    9.30013732262659409894706799275904408291500570285931046965861025411537844\
41645605426293103997993941796313199549561689`106.11900435907611 - 
     7.5266849435382523685403452009119464975911662493355660112045377840836784\
158876119380725009000458008474942016484353722`106.02711873528962*I, 
    47.8674583272235421321242196238937283014099595027153086670016814076036960\
179043721624538079242761591863341504726462294`106.83055536569901 - 
     107.82309261550581128302380602454273128285310595065369546273810009280698\
48073227280255578346698040536383666166019193268`107.18322678207278*I, 
    1.26585804577569249255103275766703210000294078398460413701165326906330881\
12631624457236881718319954286673161890495875`105.25290000415085 + 
     0.2856559974542824112441463629533047079392075376622200802615326190499336\
218393006914617661878461488565661490807231858`104.60635834449903*I, 
    125.776637183219701450853788721397917250353685338727135207833169120267606\
7007688911779331239486876688394556036028311695`107.25011497690082 + 
     119.50003911555373068626308338521021023286049335404205393282787179862069\
75848215006048229006119430055563577897197534607`107.22788304527236*I, 
    4.65006866131329704947353399637952204145750285142965523482930512705768922\
20822802713146551998996970898156599774780867`105.81797436341213 - 
     3.7633424717691261842701726004559732487955831246677830056022688920418392\
079438059690362504500229004237471008242176873`105.72608873962564*I, 
    -152.74660787137462463029682173567618646214966135609875734093185222001774\
8877257736770852506331226454908640983521484135`107.33448657223528 + 
     292.43328510752761174602363400398830325238455275620719740443463349646521\
69446989992917736602188924599881105291258952769`107.61654180085046*I, 
    2.53171609155138498510206551533406420000588156796920827402330653812661762\
2526324891447376343663990857334632378099176`105.55392999981483 + 
     0.5713119949085648224882927259066094158784150753244401605230652380998672\
436786013829235323756922977131322981614463707`104.90738834016301*I, 
    -140.44892492486610949313241651179940820248799913128859087281061962142486\
89657931231672602081704407925728991746837848552`107.29803341704786 - 
     15.411511957198901608267989602448115736253395463574381601377484165254507\
9730566155792050064847645194986588639241414151`106.33836024540554*I, 
    9.30013732262659409894706799275904408291500570285931046965861025411537844\
41645605426293103997993941796313199549561719`106.11900435907611 - 
     7.5266849435382523685403452009119464975911662493355660112045377840836784\
15887611938072500900045800847494201648435373`106.02711873528962*I, 
    140.593654759299394886580349502911011434893818811544171288044748963605755\
2593001341109829531573573620486966040003377255`107.29848071847877 + 
     244.18354158858061765170780302612544855112083192647571800823708149499687\
85346016799012692546617392317422459109443421878`107.53823138619539*I, 
    424.686707534355929260260832375181075979111425043055689753828097265683473\
5809684237725818716555189971533380005079054209`107.77858366585158 + 
     724.74930064145371618328588652334553064610856531334393417919245236553282\
83489880569903769757837680449372613038548118816`108.01070280277975*I, 
    81.7550638329815771800035235115147082443710955225621441712662561462442526\
135823374796188867053169923998704967110120954`107.06302965979566 + 
     222.73699170308813898037934325928354148991209909898881441561996984089911\
79561373523221521102287000566481292112159696834`107.4983073475935*I, 
    32.7007748198598128239220068383595609721912964201531763657837435743295078\
697690199794936595199893969369560662381046073`106.66507304088994 - 
     38.458042506256185089342349917353034485568880479791714507855277054608913\
1821407725109743676336607719477809027780649677`106.73550217294074*I, 
    -240.95543202151129252554207115518763138242210451515166395040916829056281\
2005975092661018861923568360747324892993055696`107.53245171917426 - 
     85.711104266933544523845061433901727207829428467317826598436682109091012\
8021328070889725603213777210014420323565601951`107.08355208824354*I, 
    88.6090377971695278288227979293088610039068804983682238613148555118901782\
33808054819357837146128972172386297606941975`107.09799301842403 - 
     206.36073916949778348550306103504658783749691766819117538506908490569841\
90387044469605558325864380681221560912705987743`107.465142072648*I, 
    -3.2088231090165966167227249213782348254841070503287475475700399744165101\
129016756002785196257274186512357316435218728`105.65686077448018 + 
     0``105.15051499783199*I, 137.3257206672282304105938865835105532885014310\
670115048348253681631173592978609594125236774988244589480963545165924137`107.\
28826688465139 - 366.98842676786721201289274567208600017186024867178405867560\
33871079481968441109045345573112823866658943856337554956604`107.71516736652522\
*I, 6.40410777224051525285278115115092469792210105142991248043382925671633097\
35825484512958148790356780017303702386087355`105.95697362971379 + 
     58.781062289012140212894006786650236067734689891230155307208723045904642\
4698344930599504537185232287122795937813716391`106.91975242819206*I, 
    -1.4511316504066924197250000195427093042608129762858336418231139572850153\
845295014834572657803502258434833932794580734`105.31222181237281 + 
     41.895060065393821216508428546653000465532670159727530652010327397913647\
5689608028808632872703611592420414044525765919`106.77267781524175*I, 
    -290.42894138412066372321523176105412827188734833111318222008451581057879\
71924274840817400046470357064673247291233481551`107.61355488967115 - 
     172.47842478433037923450689074523959680936957984651401606069335642493113\
04998447177395121365508490302077429641924608681`107.38724977502024*I, 
    -39.367870712269691520803327363111725469156759957831233362353669766193489\
0725240482168952103648575696323310479366114691`106.74565692359711 + 
     57.874791102854975376067929635629368456498303269369659236958392060409766\
2402069105640232760118073281014543077729659399`106.91300443428926*I, 
    -104.68636785860925151899819443912028175167848168458825413234732666210565\
43771330244025919441722163333201380068801732304`107.17040512985241 + 
     135.86227863755229383562184720974872845412476189015782948846663543084152\
05322331259701324888935383702838505539221830208`107.28361389199232*I, 
    29.7358259191049905502474976798136319598784581354940882348659382780082436\
396406622624896007447817690365966426226374661`106.62379500345958 + 
     86.776488761123989012053050634546478050963013343438517847071133195822010\
1404059720812935529592155869338769866807242422`107.08891707111401*I, 
    -28.290946066402114445282973343411445327095960202431097150647287402559546\
8385571293042411134713713913981258684768653461`106.60216246860281 - 
     92.988975339582691038603027499608252585772281306371511557489004249475484\
0167576241370438041906729128037159754023689498`107.1189464600096*I, 
    -52.376943510000457332910284334471962293591893430847452631969920472213655\
8925011296711335473114233872624650950663813005`106.8696551491287 + 
     100.69780640999982132459203839881649258251354610325415802872009396085057\
41983655999457871472428902132163445062551800874`107.15353500786517*I, 
    29.5816427535966149277153191555506285168254866843700606382663290258820179\
517835848387052541861609548653378710131173728`106.62153728578267 + 
     20.038872525432160487166600694614554117895358249582803075282264378617009\
3678965440210592380476149489797353224153358768`106.45238828040853*I, 
    -386.67264415715703658602968804221461235097678579788428974476772423140276\
93555291627663742746774202534500561769172939657`107.73785844605753 + 
     114.91459366284620068654429013368281915733022942751385467311841400258918\
45062528374704996869036254465417469127965372532`107.210890183568*I, 
    -114.74170525745529550006338119324160873031294103288712432041002717119092\
56747350260930195964284115768957638667607385597`107.21023629778317 + 
     0``105.15051499783199*I, -65.5446996594238306158835723591149445157894010\
777786684134815355583111456171653012079603898040540860310612373678816503`106.\
96705257560127 + 0``105.15051499783199*I, 19.87620067539396313400928184222129\
11383397504958213179310234499126978205297806353521344655300573730883429910398\
386416`106.4488483706799 - 176.7639946021782543748284569685890444518297600165\
619279178247284541599531516702133416972124908564127511570582440908062`107.397\
90880523957*I, -31.0245509532916517390559112345546098931355785611967057696300\
32849541818997521250310271102789183926283789926124844456`106.64222050210691 + 
     0``105.15051499783199*I, -65.6229108715631061058855622506828716500758693\
869215609391308123085597122228670023207643630568494367479747070640729012`106.\
96757048854859 + 41.192082999708331339695600661167020481072603491016357696732\
4673830852822332974172702043701170098031234064676374169149`106.76532875173078*
      I, -21.9286180751152134579363653435703521547449147728602092350478702729\
928181380202457713295193357995385452119583578589555`106.49152626146291 + 
     15.471198968147291158251785875416030340350402145432138049646406684890186\
8081184833070522707250472335751443277159969699`106.34003896926073*I, 
    -234.49537589251921198002104713067199687522758862047898904957365606723246\
57425103231512076462103787369887615533140285699`107.52064928094211 + 
     50.894940029609621077663983629057092756565529684372216283917226383731593\
3130481917378400798786867853594875356584610612`106.85718960479637*I, 
    -15.853757712035700175266076184100935958954120320649705931531305911269250\
4595325871716474083121333496131094575721045521`106.3506472145549 + 
     50.322083382406930253255380926802715517408841639339395590859014633651417\
8074102319516002435233473547883196312616454487`106.85227361084856*I, 
    2.81017914470884270897992743140644498181622981774880488553782376218546174\
27820834266067076771899608267329076955372833`105.59924900424191 - 
     6.1940667141296311638337175559080936983211047511255245049289291246222846\
36434127527456467981931383226040202732116017`105.94249087651215*I, 
    140.064122214253304355141730268883698274982658262968486552494976862753463\
4845512570486314696573468271406491976768081811`107.29684190171288 + 
     54.717204800887446802844682065817077581919801441912516812012818468331734\
662324962555959369916668502459619733673671477`106.88863890140962*I, 
    5.45271551881636120971672686170156713101922181177903791732319931507230181\
962377773897703790216430328211000899383056`105.88712783793014 + 
     3.6489478849374575984783704335670899377961149727548422588779944666708323\
258829070310898013523804187411035776026836875`105.71268265855326*I, 
    158.824251720389803890582848084847896021103926099473153037223215940961706\
8198030701318229430023580386908647551566058494`107.35143181572268 - 
     45.193066260644348214761645929419162386347975780465822375551281119582680\
0480771148484129519837764138687213298416162853`106.80558680618913*I, 
    74.4449131847630270022800486027775718811366581096956678704602427199225251\
478506770910959641056414897788525590755471136`107.0223500256252 + 
     6.8744523153429072482992999712838141051877070552454926105906254143391943\
115975711987676560272991844021990051481577295`105.98775310165807*I, 
    84.3846009601329972054397456145055012557926765411305279978392488817584227\
952706799257886674818067685038344496713045338`107.07677819886271 + 
     5.8760320038417155932120210114124188312266877449950972341859168194577052\
445514104820538614352469263767715209226152457`105.91959915034403*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
8762724266284178638020857027519730842036864485`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
31316889353577520062557639346079999076099621783`107.21203328557739*I, 
    197.030244941257491797465420756169281450361026129866631455253403029150283\
5310958794266109643433188041164352454046446413`107.44504789507424 + 
     54.562896398635118752664341945363658756512709205023974090196512030346901\
4428111581418829366285129266480780591193344757`106.88741241403609*I, 
    -201.59405194229807621173276728744154091598131772619390805237169405530775\
3660333958258039385902964915325705470098579147`107.45499271188154 - 
     102.22456659579954646856740300617691428225743287435290711470413746240823\
57636391421621989810516000960237998110836919679`107.16007027577247*I, 
    -22.206334762596079003636768874653347504550775412431350485836466098356146\
8507521317403444830774290655300921950083188729`106.49699188039047 + 
     0``105.15051499783199*I, -120.935986454608046286088276062010536135904066\
6622345308696441813843043091448706571491289510421505045100112808745614134`107\
.23307054925638 + 5.185453586318664336480022474667836965877779660019706187142\
3630233300466109288023768646841910375809723737122491203896`105.8653017491876*
      I, -76.7110211617397427502784262858088848395675912702364988734464579278\
886434043237841359289841917913015147935665074021829`106.88485776402558, 
    -107.30508060166261032016807986027186975946751726154711915512332620990090\
32362076709952666633758321668181583915542316476`107.03062028510696, 
    -48.440976273946080561679318463397002292379510466041549414542492776036393\
1780632625842932485701149342004167521216697649`106.685212887281, 
    205.116900786209306156808306692700440282460793461472471044937773575077847\
6973183447821242140875295636139266300055711837`107.46251644374786 - 
     31.823049290117948301923394687914142053446305750483789088986214565768510\
5791185463190592115864147110363445862479309357`106.65325678930922*I, 
    -75.939688912376344518355787523320098724146135908563733150150004570658663\
7048801938684667647912790308488682483219992371`107.03098381154814 - 
     46.688267309173840637435750426740378696401090124644326355626158308534780\
2395418299461062530805455921508388364483270203`106.81972275456366*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279902`106.69237971190593*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749244`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168269`106.95693039771946*I, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363786`106.67473766483614, 
    -63.058022781358284369066814752110108597061106876472776735855549260670707\
2383381252609800112871359776509884720045838928`106.79974034908541, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487659`106.65833183726609, 
    -70.737732591327877655206531503540891383960972279134449922542339117676289\
4958375388848637978932752354742332943021705212`106.84965113494076, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
8522124805210015062544445472250481666760408976`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300523`106.66577023157562*I, 
    -174.44056373039600362601801321826211416523374680883473207390903115774097\
54463519223502492339662957013923610068197539434`107.3921624793223 - 
     179.76640055332756377644144683967401654944524212591311299111155808872780\
18144832677399809717245940678086607893212208611`107.40522352050245*I, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {-2.1810089451151039008771981852417483956124103740372668347647944829022674\
328457330743358076219698622912665323885017082`105.48917244461481 - 
     0.9224857772411170261767060761054642091016769932666991738514220566204837\
965348234712865048456786240424955181898305898`105.1154746768221*I, 
    -4.1878963693171859751283978037584760492393062999559547094031147681429427\
089705750635201413513203942839376797859729493`105.7725109242317 + 
     11.281088308754962737716602694917385266777094211599436068855595875721253\
5463638807248705455223255949562263825877294294`106.2028659967424*I, 
    112.011546570539343822479860959166914775828615158077978685998814411582298\
0818426451808489221408791336548800737542503302`107.19977779151468 - 
     2713.3852227517165012434533602263192741624906974527863622365679745267480\
446772077882830670910735653499899506865118020385`108.58402645331084*I, 
    -201.69854490232649253063590170294581901224215312318261577930587461005606\
34974693566983079272725639413929430942688028223`107.45521776296013 + 
     122.82104694707695953551801642386075667254412996100049843338415852331486\
03049247488623709807595733041194747998667729973`107.23978779289249*I, 
    -1829.5158547789953029154950418990812988902500902452277894694966275110669\
739877754395817943094204398345643863285724685859`108.4128511753131 - 
     3259.9878287484149342782710963546641251635653402944484824815210221140490\
117156179030031253305813905414184287054459680506`108.66373097645291*I, 
    -357.00906621217944259454261818752530921833636580167059673374435425214349\
85612743072817853802124664265146280135778297261`107.70319424295238 + 
     557.23995304532631266556796654720060547609849718125466899411992655146778\
36802632910170983626021718005984168133568003046`107.89655724478901*I, 
    -138.16918024429207330822066163658631378778283635189400728915646281860293\
13897627916763174068296984861638391142511828158`107.29092617876796 - 
     1084.5919642940879481378226437960974621669640351936634873265201924355393\
347202937246528881409447377762941127624605716836`108.18578138026993*I, 
    40.1503855588440633164041408113574350673184725404147736817420471077282683\
460908520290642649442235115680002232179852039`106.7542047179392 - 
     906.28195850013110835426334044924016763177095158736013001836442946577422\
24115421752097765491669877072972626023875840759`108.1077783323413*I, 
    243.547184220158751908421883416487214432607270322902872654312729002274294\
9820524680175187219835779592643455843181754928`107.53709811065697 - 
     899.26755458823736908866419542884375217601685772059558722683767098516559\
50356325867326008529050197014083077589164404594`108.10440392226127*I, 
    -40.349219540621432813169209265323719059297002493878681850333105738463146\
59641347086782539308453092253404825993079442`106.75635013658079 + 
     34.747457282011389531727991161650585447516910961414368913254001403070145\
5767607547179245223739000103135343838869090359`106.69143802751223*I, 
    -457.10086578785638922987852813004586374394466804978507437686494338752251\
61259720233940102022216591100901057547135648891`107.81052704171273 - 
     1503.4209362273019023539991259984051640484107489845191101044161509807392\
292715551600093642405483694196869421231403025969`108.32759559164992*I, 
    -735.05306278912033412204013989379883947891188196466408899649480554200669\
06324124199323760964776712729815894671407470755`108.01683368935795 + 
     416.89766174707379192586867597143413540803412648939344511161434749686444\
83108421608217994717422175563064132943372042008`107.7705444571387*I, 
    -6.6761889051208678000560399935040131512382679408168933497908451895197147\
810788281828682020744196801342561293974111277`105.97504361452869 - 
     0.0719537733480592858278176638764454800832900896070149828101782577503231\
225970474086466164789825240205990144688424929`104.00756857166084*I, 
    411.912620174071369168630201307485847020995241083078028584976150411432463\
7485485287778939844054290735793733288717591787`107.76532009590154 - 
     197.52983986482996111824478011143986786937442595170903134193305997826431\
58122100895899070205506818230548738479228144766`107.44614770948935*I, 
    -6.0643565417864015359123623827969754731506253508092884072172106785904713\
432083928898861849896522443966514707625969317`105.93329972468726 - 
     68.879543623861969601356306747615311055111947270599642643162360038757360\
1463293610095615274867076297694910907475565498`106.98860525877622*I, 
    -83.479000615972052291267850485363390876954744361142348928127845760817962\
9795696872253649193219142639183352272076722478`106.92157724118921, 
    -102.59413654883821024307430121085305432876387820560050786362140586561041\
52954952180760290891104796130553813928540084079`107.16163753855662 + 
     282.28763413417488592565739479577576161057962153912569091053492962675644\
30168753487904802489470209434542753494401664013`107.60120685173196*I, 
    -91.634195780836859110424704859353248110900418551953490161267209168662928\
687127540580356554703239230782614122606869975`107.1125725704905 - 
     92.136658661373424462561407238061633889325331900117802877984461436339006\
8317433263550948555138051723557311082518612826`107.11494745633212*I, 
    -23.374384587789844191831539955562497986322817640673661156668999203963869\
8216672927733078051059652580250302500456064792`106.5192551832099 - 
     1190.3034701387811288660100627033855821334804238202578603758803512717047\
606815374401693921257915976592113213047738971928`108.22617269754765*I, 
    -444.76448188971201473932222402115226607560893093785948069962775797573507\
788313019276713383772408431590706096450364984`107.79864509579626 - 
     501.43519199612372177275949434091839609200863720904531970212606710762283\
65862676428645590510207835237444092055663975952`107.85072980841429*I, 
    423.775089235321248045339854623367532485754105986031962586104030860854680\
0577813253551912256269422027101080268809330815`107.77765042183111 + 
     355.24273412988207761591321165628271598702529243307833205174954405964280\
56507840453028733320260007378533039629373737606`107.7010402017867*I, 
    -21.973911503687291024419334924109444341383074835094416485341968681620768\
198003667596640579805991621899964993473057841`106.49242236896572 + 
     2.3303295742561698473133159149949195654781942672151134141356418649807079\
46179046237874479337426540404018470198897842`105.51793234467728*I, 
    15.6310140410298830842767786739869836638960177154284283487553305729308000\
827443633862746939820831515656859029316122289`106.34450215103598 - 
     37.254309947148579497722347192486071107062659774900735158122066992545501\
7704783977813216040753586894745275647120417174`106.7216915213052*I, 
    3.66046796426417023594848160586690071049246859655653123036923466268519570\
5251966998942824934558904837358087629378702`105.71405160817342 + 
     3.9100663400415004372634783816578522421668241405768739611091481811550940\
6357682370488656317844058800731590398448683`105.7426991237367*I, 
    521.434155184877765533813368144705466678119716184521595892440525065500544\
1888800165273927885962957119847309220543443717`107.8677144729238 - 
     1055.5943891466059675734160964228694948986411861260766235848841445110308\
366330647155188080341182845014983070867893984035`108.17401207095908*I, 
    54.6558007068692877044170681509471354188870279144440073619936676103860040\
734078177966384908186098083832441180995874295`106.88815125892641 - 
     15.588071003018003333678418408036599887669769846038382415005108923321293\
8443192659749643969931512237799249977418760309`106.34330737315054*I, 
    23.2622747028936050744276956492421656452724869519552197251666883049182191\
25001555053437932678507958313402259435177706`106.51716717781225 - 
     90.095257729528849251890316349200732981916216128379551620979683480225888\
8892501013466920987518430224961481486712490914`107.10521692980885*I, 
    0.72137734030569259277525685543124087191342033493798878526689021802595423\
94079265234772823095716456742051038133091265`105.00867749409717 + 
     1.8232363046864690702622017540316449364435549898809058883270386896904110\
250380114842150706601262152046100477593910799`105.41135795785866*I, 
    -295.86552592513963827064223585095169161683706268006654404821806372542636\
11227783813762767104297054968822902804985364608`107.62160936220619 + 
     472.95117889586259657754129926153696526572590884687407980779033779997510\
83676262967841680526669904334378956745467838969`107.82533131017566*I, 
    25.4455495311223007765230252371862488121168622572538210594904943400636254\
294328777227072551032240307525658146959423888`106.55612683232042 - 
     6.4314722362033259422643056888813302824862344617710496997657502723487471\
286812237764277070708742244929024242905410531`105.95882539701944*I, 
    -498.86556981775193005699243892771580569833131708354565761293392007845068\
97199967423165361120095982475636478843591128127`107.84849852912305 + 
     80.169148189152560840550121063592481596436146248332287629523732427975092\
7437682284388654113286433390720885768000615776`107.05452226700109*I, 
    6.28479139408876081034499473222741461564123800511002869398541583984101829\
43290687019742243945346636369632618683340791`105.9488058649137 + 
     1.5187434330098815305263571212860548003713484967076996261946477703856023\
180564749239604231911918448466965398714645209`105.33199941090525*I, 
    -729.66084795066339105179007027646679635091621010485440606958956958508832\
64044552217085552331037857753222289296501853328`108.01363604139155 - 
     906.42566171368540880270573949591755751840492856327994677508020252353761\
05812996146527861898506963166381514089389794556`108.10784719012301*I, 
    60.5082518738897213843364372015756891952686456806448065504297193021417939\
036827786511769265072474427224623238506182448`106.93232960387151 - 
     22.660242579918355593678933748218290206592626706038957005666138568089446\
8535267953846254932135348225316660620946882137`106.50577955254543*I, 
    -319.48827149900490499716843462207078812907165066977844015513858306499976\
42792560149523164726457976283719819972487013998`107.65496991755097 + 
     73.485263090648457219095762472302108596681411823363760696730218903289499\
7083565432975985995818921504799436669830752073`107.01671525120027*I, 
    -56.057745249635895229237207771220232805515085488125555129095063663212166\
3725684007422961679125051170823738380963233803`106.89915062344794 + 
     2309.7803564536522338010399282249823663505267299641233947032361240476454\
703292542028865787805385148627605148595518606773`108.51408568139709*I, 
    -408.03818579715529288734083320729714943960809829118964948020909189346414\
17949707462065902189281574896456321985055851812`107.761215805787 + 
     67.930392727487875905486214252893230657277108728898186036134830431330340\
8635784532100687485861308920389667972560632017`106.98257912322632*I, 
    93.5711867722796766047036871321599141907821197754750789535379790159642024\
825434527391646061031087295341128966039425252`107.12165713554204 - 
     2.9286213386261346940174030154451203059567610559659429420748506796181825\
124445440748679266971216390479438815735691154`105.61717822025577*I, 
    415.491359350525147118339788616862170341479755176793353194978678228536409\
7888697773020513024836760711644302371391962284`107.7690769943627 - 
     539.07211352649449731912365996072502885728169019843754463586661780413906\
38319490256987625358561912705374504903036506729`107.88216186396816*I, 
    515.852010722183253573324868967972217449212145339011022362103139733558355\
9933497677865673494485892662039246248108435086`107.86304012553484 - 
     127.81275835440016756868231996499291017653586844032393984081417630728922\
98702190503367655286126923855631172898570737498`107.25708920538175*I, 
    4.18436575036992960699013899172159933396286345624907305529280455784586873\
34128433627204721221744473696822782294501072`105.7721446365079 + 
     0``105.15051499783199*I, 836.1297401778479884564703293467185474995098827\
406747984409090375644547140834212208236268260171997878051717699944946501`108.\
07278866889733 - 386.84274642477817124732171948065550110778465746761512713940\
09499672262311780129908759168646695412596108113580286670375`107.73804945577312\
*I, -140.30948554398046563118737866976278014159181564321777602890318590409978\
12516430295331377249869889215807922764354047349`107.2976020300874 + 
     38.203996852470959529716451873653139869911021420959511641506342841291421\
4203521237248093672480717977108680238721689895`106.73262379844451*I, 
    -74.867986914793561821514253955671838038772356513208171730654534386850253\
057045998802180814832927543814665107979621534`107.02481115360528 - 
     57.639094595697364893338284493580985809172463973309116139893420463102621\
4509700833915917360063084495830205732457336315`106.91123214805894*I, 
    -185.93878725179457666734178589954541803875870004474672318430007498692858\
41314801299967887473216451709406348640146683201`107.41988499186608 - 
     460.02779051985700766582037606576367903211309098574991476072325347948562\
37089747313511719317830422638879467586193206137`107.81329906626327*I, 
    18.9889279149603739728964346064890800366677083197715593644228415745700263\
318021796158186883869341274591732702699040421`106.42901544367696 + 
     165.78191844931005784835544822827382607324228785137914835901240141095564\
4417395585389740371454928625395238136519091249`107.37005215887186*I, 
    -453.42597787696385552871696706864757230966692626691223633665656303840175\
68843947075223576082571745388490405893090216676`107.80702139612232 - 
     230.40697965141652625632306598193129491645509298224669526261363307473072\
83574362373175323425306940885938725743728982907`107.51301062873848*I, 
    69.5316873488409203087497908364070269541374254526626407068886968995022550\
518402988273411407988903795775413993471112397`106.99269776651573 + 
     13.703342861060083924318001758824815061530602661081200314505204733983906\
3470119776977260526046149767119841720384627682`106.28734152185118*I, 
    64.7476751157422382019650628623452748799805755494727475392755617832883025\
306701211007917539099974418888156489072677816`106.9617391767238 - 
     94.089187984167913724958180676770479247469201433135343624690228110599918\
0745307173088556463186123244641939594164912297`107.12405471829862*I, 
    63.1280241694226618585665246748546973883236560366391394125168198866240553\
282933501992115350958820724070246899472195727`106.95073719448162 + 
     313.90960102049816237379155384945195982301004138060730636072733839741717\
90044265854181774817008817962374742395438768066`107.64731959676382*I, 
    36.4910652870452411828638874032420815317847138360022107932634443514936539\
977623171459138466577394529171955583711851938`106.7127015397807 + 
     151.25736926992568779953501981856831172509504791790627529314830804263654\
84138866177116844916215383534582014680382253876`107.33023154053039*I, 
    -1149.5686076689435437429647561683434028778304435843069584192645065311920\
860446087378060078686373847628116151623055955362`108.21104989343982 - 
     862.42259895180098509186814180436884568248163811176477926280347881790616\
18051883481384657118113874786886448701308567451`108.0862351260915*I, 
    -115.23861350120404429616438853016309403359957140762304424028139914490923\
28792825768241467725741268429667161464407488944`107.21211302223733 + 
     0``105.15051499783199*I, -137.061241078447068943045183706794507203029704\
6412876887942846170950543823153654086055095216436196231499739222153545869`107\
.28742965783258 + 0``105.15051499783199*I, 599.968675751699858337449622493340\
49229938197098221325705713599586893026690901316689700272495824517544608354527\
56086276`107.92864357437679 - 185.4792961537043229105385760592433000370672250\
335877574877062657662117944121742357786888862987748192700807233282840879`107.\
41881043702286*I, 162.7933285264436470835900469766155114306371078427208058459\
896039063075540115502008046309296528126734667621297603018695`107.362151600820\
57 + 0``105.15051499783199*I, 277.1887456519647392743520354909369516598789818\
145307646384165720957804392947378675726488784319514156671921096970250281`107.\
59329059101393 + 96.412436851929903107725613500552984557204168905530260380377\
4723717166468443137521325819052309419321500522218409703112`107.13464805774915*
      I, 7.450308706237632677118291932120392175041930456088181811575970426564\
8654971797626031144574588148189450738860147459648`106.02268926610215 + 
     64.853239961751938756978233768351890635859747902619505017918840837334930\
6099262067913693887974827261758614522815741302`106.96244667543577*I, 
    64.5125269243856581866187349481249612126858008597640926770058435472316375\
851587144755703073900380725537050385912947278`106.9601590511634 - 
     211.31816665938225247525570319308835327835664649584961532327423119059432\
92453486054797077641207647969650478182462069255`107.475451832039*I, 
    -70.151955755651740016625376465189522393447059546918489562340501238709191\
711654977380580106735123356040028753609773847`106.99655478099464 - 
     9.0251357239946667416974526684076332075560839753371254909562600618399603\
942551811661254058099896445778540775834853846`106.10596873957186*I, 
    -33.039979939244807227177859122461891560872504776005395469381990276815062\
0116907866187645864890037274453899056253757937`106.66955477279153 - 
     49.304961910970879990045994802896874471897946106629919250554512505719847\
71136153586784122730447127764042417979454332`106.8434056254686*I, 
    42.1993390015007646304769314664572450811832642641368051178260711595237756\
924618175442998145203790684274457647736453874`106.77582064618115 + 
     354.53675655962556642253622381328072076388878877678321408684690364254494\
37464859646673909460510187412867955240699882351`107.70017626511837*I, 
    -47.005419379021199885504073739995430826090669703340585660750888555339828\
8998736850444552491709020534115886272603575133`106.82266292961287 - 
     19.497249543977928140540203279693080282603985007857926565815134896461474\
17678241718927853601910348284544183016367461`106.44048834805999*I, 
    -50.172260482267896761773250489112125651676703802944468103462674322349603\
2744187508529417656681038008466101555663510794`106.85097866618803 + 
     169.42810552246054007106361464856635772407055719789550267581644747643063\
89834950475745115005154411637809522792851260173`107.3795004525921*I, 
    -157.01967044930925922849270340590530374122963911982693732037530469843992\
74905474660389828155359712621034760543438508756`107.34646905936529 - 
     47.335660485655773130454648386830271807894295053473406358882591405110782\
2658280551578925876679244400264580742088547934`106.82570343914121*I, 
    -111.32564762781089075369172732910424925032012084955199393179576869404025\
73525349023556199395046770526848906139684790289`107.19711022811508 - 
     38.512324380917667110587501742311447401916071471476293731000593131906666\
9460267902567594320939270130150145835967217737`106.73611472874616*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748051`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118599`107.70504839574575*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422382`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
5170569497551608686994889531894044185868901638`106.42214177594678*I, 
    336.005379644289335670257224929678739848341079345494709252966397614398962\
9231190209541037425267464837471731713472568254`107.67686122858828 - 
     174.74059591722413820986533844067410954594229791509200442435889663793466\
84950392208879306565419424539801193056204428844`107.39290881028317*I, 
    -33.936411322564775057614935758189768247922001102834805090165329125146910\
4238659980359552988766801832272565126760088513`106.68118091285518 + 
     0``105.15051499783199*I, 221.0773440466872583697184837783083813091766533\
742817314555435387064595017713774983092446938267628837556356911981477331`107.\
49505923629648 - 0.3343679862142934387522672500831063060471996564121893320222\
393215000906522242161060781086869401578468841189560583197`104.6747396874242*
      I, 155.3000028900220989630188842054730448064020696939354889697457222062\
510171125216819609096079951669424813772224843687796`107.19117146381046, 214.3\
11427146402954055554434587735471155808944333721525337521168531489238475508871\
7114979272138609788803947067107037268`107.33104532836482, 
    -1.9874996913183088608085598744047877033424388406386145942929729476409612\
336615227492575025562732000780479954768079493`105.29830706987757, 
    -47.366566201097641401814949799942142990559120425862855578191370066669217\
702708244027629738108894990331687443581738166`106.82598689989227 + 
     214.03250343574000975757671377665111509140147135858342604474602991287352\
27378496710800917497069576023516255766084782992`107.4809947290825*I, 
    101.600254816802140834821305040186886748774569720056444633401365401535412\
6132908033020914613268578248873895427657115958`107.15740979500619 - 
     82.287617333486443294116052089668046848205602934080437812814352661560306\
0885601877419799628664425195255289208147130996`107.06584948519082*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487657`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801696`106.66921783369774*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901937`106.19562673765995*I, 65.24141\
87305146204556513030966241234516687194077695759721759327846474551045550008184\
187880316150783581319017725325911`106.8145233965763, 120.98793664245865871362\
23050565598036162150887767124026621988313907083117226972453695390354333397156\
233358362305163377`107.08274207022728, -15.0819297917264262938762537951339815\
93452745354104701555558501806031017967223121135800061181157370202418242636364\
6388`106.17845691476167, 141.624335358344372250478132530506696673439710144363\
875506467814776870985362038905501038481552838067990378478419819624`107.151137\
88473639, -16.089365181027824348834261621919721556705878401027523029456816050\
3263202861839069675480755912055720810915778946045969`106.20653890899551, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
05823950062855036644452697202506380205958351555`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
15769541853333115947838851313195351678671472855`107.51535129251587*I, 
    161.918135901898066029577709646124425426376282013524986166249294051182033\
2429406113370352530793909013236467674361562993`107.35981049316352 - 
     611.77054538536087003388528400889803193142983154636583247348444861981687\
61892311832141881277771413327797302565307660973`107.93710356122185*I, 
    77.5130202481348448632307691921287321461221663992128631217753203692102337\
540557282714536530258124335909117439455220021`107.03988965707345 + 
     199.60942470097346249569588871417933285133394780201990592797419372906363\
4844746098238017791983656407364753886579818157`107.45069604079035*I}}}, 
 {{p1s -> 137/50, s12 -> -22/5, s23 -> -91/100, s34 -> 13/50, s45 -> -9/10, 
   s15 -> -9/4}, {{0, 0, 8, -1/2, 1, -2, -2, 0, 9/2, 0, 8, 0, 0, 0, 0, 4, 2, 
    0, 2, 0, 2, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 2, 0, 2, 0, 2, 0, 2, 0, 4, 0, 4, 0, 0, 0, 1, 0, 1, -4, -4, -4, 0, 
    0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4}, 
   {0``105., 0``105., 2.13697661274348645996071718662013645426672423802650330\
65056123243226793710451951096693322068416975624781694053053798`105.4803147670\
6576 + 50.2654824574366918154022941324720461471547103900016931355991134769250\
625005793439780485572054738730877143693842125169`106.85178485318205*I, 
    -1.8852662890798812465394118790418321466032284506524561709195803463419882\
903530633897856627108353443960061317124922875`105.42588769970014 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 
    -17.601408264787537263736596010902001628727805706539307058343422148357149\
7402601158158114085302260621461573073258105943`106.39606241434835 - 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    4.72027336299050622988706782156561086538967451429931738712722876205757318\
53341541637003358627842272597421653722003146`105.82448214828825 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    11.0762707615523685682545913525627791646386339116089712171162956088265359\
311322407661835927665194337507985780439973733`106.19490856144678 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    2.08638630521095828590394601028890304863647450709904092292413245204633030\
10141133435467896026516789379674935894445277`105.46990972123638 + 
     28.274333882308139146163790449515525957774524594375952388774501330770347\
6565758809876523134280790536118393327786195408`106.60190737996545*I, 0``105., 
    14.8326970653998207008080559629115846676885322941259335464299248110616576\
22368460793985731025785761473860398443684289`106.32173512486322 + 
     50.265482457436691815402294132472046147154710390001693135599113476925062\
5005793439780485572054738730877143693842125169`106.85178485318205*I, 
    21.0532038776573976696261328272138896032047123835516165366180840690230619\
940466250413918165658331527304224931415371305`106.47383319398983 + 
     50.265482457436691815402294132472046147154710390001693135599113476925062\
5005793439780485572054738730877143693842125169`106.85178485318205*I, 0``105., 
    0``105., 0``105., -3.7748411939496524750320888739447170618883117036531962\
099346240095382696283002409955854509426369010299888297707154925`105.576898685\
75538, -0.2856435311630958102555875445986965436592880269500609649829353837861\
929530914419912980050668029928472791297987879442`104.60633939107372 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -1.5762216334692007419233048731249221623396118737782897750101568024015395\
118403647947469080473521455778129212493287272`105.3481322816868 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    8.53250526780666565833306897083765244991097304555195714935721173559376281\
2957354930011031810832851797842213673554647`106.0815915629079 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    13.5979245640624230650328751733085951304796085960333821693190571637473790\
000065187290453857340189055583648348948109225`106.28398762538178 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -13.830875686627774770657772252818337335521348805234394716504261455673173\
1595539890362400831085553733541450439008260193`106.29136467568757 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -11.314712755563299205774718850169405882772162128664953155814120435712300\
7529434949180693623065926491541177071954329288`106.20415853091221 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -22.629425511126598411549437700338811765544324257329906311628240871424601\
5058869898361387246131852983082354143908658576`106.50518852657619 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    1.25748466817929865473401793135314584361006164948568691144565803038347518\
49207472407559906612885473700658436400706884`105.09950269864589, 0``105., 7.0\
94634717885973896234049930494309002463731122886379356836898744244458369317246\
1433361684256424254203837943966796318`105.85093003980896, 0``105., 
    17.7806051393596237746417598149871419634308624268084890569281901647650215\
298003674410275354015908008894685797720772163`106.40046153535553 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., -36.065108791779666969328710900551018\
90441999016676527718292670108403751846449846180289543306000027994165574093644\
65859`106.55708724659398, -18.11178129981588075353470976767617594155822751905\
11528992737042242526952566354071454770185530148248499280051876170593`106.2579\
6116542378, -63.1596116329721930088783984816416688096141371506548496098542522\
070691859821398751241754496974994581912674794246113914`106.95095444870948 - 
     150.79644737231007544620688239741613844146413117000507940679734043077518\
75017380319341456716164216192631431081526375507`107.32890610790172*I, 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    -4.7202733629905062298870678215656108653896745142993173871272287620575731\
853341541637003358627842272597421653722003146`105.82448214828825 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -11.076270761552368568254591352562779164638633911608971217116295608826535\
9311322407661835927665194337507985780439973733`106.19490856144678 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -4.7202733629905062298870678215656108653896745142993173871272287620575731\
853341541637003358627842272597421653722003146`105.82448214828825 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -11.076270761552368568254591352562779164638633911608971217116295608826535\
9311322407661835927665194337507985780439973733`106.19490856144678 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -2.5173565257703538202980709425915712182782500541675092984889659791547944\
433794937548294602813483536599229861306448041`105.40094472774925, 0``105., 
    18.8545843171769459365173488263940947036560125536767101016936168618863318\
775867488405532736705483972782465846201503652`106.42593195988542 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.695720452656334240847338776291448213421808056099430239924312486738978\
2513232656843163988189440639113822290383789092`106.10365735111247, 
    -12.695720452656334240847338776291448213421808056099430239924312486738978\
2513232656843163988189440639113822290383789092`106.10365735111247, 0``105., 
    -5.5381353807761842841272956762813895823193169558044856085581478044132679\
655661203830917963832597168753992890219986866`105.8938785657828 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    -2.3601366814952531149435339107828054326948372571496586935636143810287865\
926670770818501679313921136298710826861001573`105.52345215262427 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    -1.1478119905391397129175275621626338439878661166908561244144638133706086\
631339849475096941652385220090601147290303343`105.21038575509411 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 9.538158\
43093451016549018232233019911697926518723125357567682760714995449734913635018\
16728107098534600246706463672504`105.97946453188577, 10.166900765024159492857\
19128800677203878429601197409703139965662234169208980950997055966814135412714\
50575924664025947`106.00718858460625, 1.8945864820969464887279081045112187397\
40693211527520361289206314245577906789598248687663181408915473752794606520511\
5`105.42802943211456 + 12.566370614359172953850573533118011536788677597500423\
2838997783692312656251448359945121393013684682719285923460531292`106.24972486\
185409*I, 1.89458648209694648872790810451121873974069321152752036128920631424\
55779067895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 0``105., 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    -15.213076978426688061145409718883019431700058110266939538413278465893772\
6947027594391458591002924175713052151690237133`106.18221706281052, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -209.71017301446314462811947379776545554416548659706407449395841836144213\
89437545227782282850101762651038977582114997264`107.47213449637975 + 
     84.007876051072328671840241610918307466145299528824068847291457636655496\
7657631496642250113117278554009776657592004075`107.07483500252687*I, 
    31.6169652786561477512996867605326511269160719414132725460869197513119153\
881135641700778754581656317364911246196131145`106.650435180127 - 
     13.288370922366501994394867295165135847374855689633540703298503001495199\
1852798631552687563788268193755314665846441416`106.27398674003938*I, 
    -55.353152276047710180609767927293023095640035592637883122373616635421374\
6842610634002818167869554578276480410915622331`106.89365735614719 - 
     94.775892259329457341905447405215895329115396630430350209235623719714230\
9621933520821167330741249582548105690829672431`107.12721287957704*I, 
    66.1278026527485083010819636100924794169567663360604348239528488639702030\
105316165337103266186462009301648124800601333`106.97089908969308 + 
     0.4746981177547137295908977552161192851709244136523988804964557096661504\
930511026358342750346813007338603079048489607`104.82693250751461*I, 
    51.1927990841281707136854624866995726604596066665959443357725578502550125\
687395983187706376382675043165112168851190523`106.85972387408192 - 
     24.279878340280748788760356518208064382877467303230209507481573967966190\
9434693949288389521112692139831827275296135356`106.53576150411178*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -124.09019679533506498319556221994997449406275626034616684373901662855132\
85769772601957205814703663715426929795148318632`107.24425247114492 + 
     41.814609468953343865317396727649523135261258534059214641865108883614597\
6115976719428866926411329652453971776078920822`106.77184304284206*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -134.12837853519105124122805962664728291993135497170578459244512852720937\
09515494517082067401743927456222656924800554569`107.27803567230804 + 
     121.11583069091242647402152241611013363807387944780858376174999344208968\
80504571058942508182700043660943774871286241808`107.2337159100285*I, 
    72.4428919992624181697136572240170373838809240937128066391164223533294602\
601895719425046598382065912966208619121465901`107.0105107773295 + 
     188.73570379204102346171803683811818062555290476710460230809809211111783\
62522316296691121585380768543626856114320894079`107.42636906277231*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    21.4647495545174762303667524945987117714824073158756008893592522127767651\
693095145926446875453791949202946509004620394`106.48224082343452 + 
     85.323219144699100657025150912442573206585268594036485045690601798975149\
9805921630775808280668020241870923972675685755`107.08158223033847*I, 
    -13.425892056930402301379507620548533262630781043176642123263279488306881\
6655984380261814108490096981778121568476045752`106.27845814900297 + 
     6.3560173673189218553285208166309319010575433895515593618931719299804711\
271961353561120930321255131123755858257914564`105.95370007304456*I, 
    -37.697239349415029748653850752036907426002795678191518257382264702742353\
4112399803575145514809173440978220067874201331`106.57630954704359, 
    13.0342737205374436825374970341486526597652097764756500373210160078483746\
13489338249526788053088398343646252026094576`106.26560183479776 + 
     38.241991728145269014737943095651589743065101766152058078887681123809556\
2267738868962761991921434272309789629322264572`106.73305550104948*I, 
    24.0820762286860792114020055184403897454645860772075020568116083890185330\
659804509056318503100341037041065967063584724`106.53220892459514 + 
     46.451766597447260103028549902939384553048624337836957974027934375931737\
6370964699618692190702533681969765176661618567`106.8175172330386*I, 
    28.8918493175091758349222275585695845656455718697976926076398613008921341\
433019158879250732419906187073857637642443424`106.61129033900762 - 
     62.047171950671304073907401858643534840771644655729868705872799382109596\
6771921791892808762687313404803013825569910337`106.9432369894007*I, 
    25.0046482570374737763902349194684148948477885010650541389501626683471021\
540010103290904465185576274541925128495671568`106.54853574749343 - 
     78.591973539404775503968049324779923698836513800927577198710575807619756\
7033900936883610835365719142313468632575181299`107.04589319240142*I, 
    0.69527657125029715818720424909031369159694274449817629119341452570964317\
3238496455165303685284620415303835100437068`104.99267259303359 - 
     58.168705931176156436091550392068903471121510256077198143008880576228475\
3579575103379097571156952915026664561969440304`106.91520440006597*I, 
    6.78299711031837911344872315430242210145799826811739035383933450803556377\
0943528494240795321331119539174626554592174`105.98193662987963 - 
     56.725812456477347170179825516010587944943534200570724724313307099634720\
9147184107953798561575643969314741230158165811`106.9042957226241*I, 
    162.057114450765060430211462430011772436185927332822004747215738950121623\
2805630542566318188732632555792914627392427281`107.3601830995309 + 
     5.0942990626492432566320257228088109500271851192862621234137134195623816\
231786701886999975316367512059498777678324811`105.85759943462094*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -6.3761082685812021453964688534639060474790069268630767635272789493480431\
769134458753445069345273364409473980035568035`105.95507068075709 - 
     3.9505045955538834951677654817624955669890198042779910836030077617175937\
516581284009472667583249015714626281103111815`105.74716756917202*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    65.5412923895503306496047291161309534088087657393312067599000108109379122\
331253640838017881701834633461469145858943909`106.96702999868849 - 
     28.157169880069473953466717799881110064320083034661250655483858726833195\
5284273539215670751898972852059270478139914908`106.60010399889737*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -11.187377405260648454033915104535644640077360748080296932055188653583375\
7402672857656151207279169605876681885373465381`106.19924328704887 - 
     19.752911049426385239013866325949147920766254091950641437255195100732424\
8335901649215653517793405174532488881843248918`106.44614610587242*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    45.3322171319085953616287552796522060529704324261939484999403421012768737\
62359307139434713807572556765205732330527251`106.80692195811298 + 
     83.497087428913968934354896156181942796434678268450424764928855259199045\
8117053052704249845394650188924533876265684337`107.07218632438612*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    37.8741330890638747874552752134489581890400528456147751206224452911150664\
006697384725502253961754075516925487824785391`106.72885769877615 - 
     46.369086268507084649198598495960802417639128360901876042657310610540806\
8686250296407744722627076279228909872964132552`106.81674353577102*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    87.5919038454339475884762353783733358500257212644907628945720074931001740\
720126650217399672468380616507521664474544189`107.09297896384315 - 
     65.091570418235392754031886888545602655000697862863048758149714094898188\
6017279171915879757729085604398004466950980834`106.96403974741577*I, 
    69.7589184591088745848776557837788702311639122700895224819084068438963290\
318481390944718532498642646318589252587611696`106.99411473651566 - 
     59.605998980613789177718875653752572303031724138844228905114876250132787\
2514019100893930148583814446422347494837687661`106.92580496886532*I, 
    183.068363715618667451573982641078258905906805639576349666327333236029311\
9951277812393696244088538532408195369938783013`107.41312829761793 - 
     117.83562945323557760620763587338509936011094924095486346595948874219922\
2203452589608158903567167452884888358729698482`107.22179162389719*I, 
    -13.062099005057835796225331106140378222822201639228997360499185998178308\
6421550932459166663168572616890147074616571744`106.26652796903345 - 
     10.786796140505385522158980715641622186333991719568929004597162476622696\
389794455886954335432911592285309922582877263`106.1834074689175*I, 
    -48.363036932953614618599647192355755350753817712677777112967683332763419\
9368147113643249830271778493300472471278545905`106.83502856218392 - 
     50.999028388536433473050031770406927025213048452951264124126023481354583\
2207265575325200782006370115164770140298189483`106.85807690001785*I, 
    103.715165243677191300033127143392187813814282196952104621551901557967805\
9582085033484188992607205078056755973031208686`107.16635726145445 + 
     136.27263378605967294171722894192692495001510166033644340252270272966657\
18063606792169660870656447619729742200309798345`107.28492364758453*I, 
    -92.405422469561988129521078433848263014050188512443831943628959860829467\
1791837668186293872052125302517279290468283976`107.1162124547611 - 
     82.655351161587266662517306013529743827577166327015704274694983658109275\
1614682368538760229079393119293306863654629586`107.06778597315893*I, 2.858897\
83911808618769434692652629408601450311906220918671920687444620683473444900790\
70833646903602501197453287535128`105.45619863640032, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -11.431269646848364304876563436658489291343913609303709569083389045815378\
5684323829324359843850509361578757216146650083`106.20860946707221 - 
     0.4746981177547137295908977552161192851709244136523988804964557096661504\
930511026358342750346813007338603079048489596`104.82693250751461*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -6.5586459342299005169741735298561835031635083466714983138361065039512518\
525257455084507984331468625585899571673248841`105.96732918416005 + 
     0.8113433283783888059093604034494068185741773012625692125708322705647629\
513290888738557551072825581904898904859404438`105.05971966717011*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -25.786780528350127792541862625775415854800169194484516161985221382236747\
8183039882095476676043814089970566511370882248`106.5619121218214 + 
     7.0585644717372455996823589631806850237240111310558724389419872687632596\
943072577155139128044004972648691433724508393`105.99923138367208*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    1.75202658923338565852272352309065247141486854541170208392518167530755548\
20399418934768583440097169336945991989833852`105.39405569068558 + 
     24.279878340280748788760356518208064382877467303230209507481573967966190\
9434693949288389521112692139831827275296135361`106.53576150411178*I, 0``105., 
    -17.504886770776868958889904148466065798034847123423362949104464019613697\
2236076991678546960218006183952240678295470493`106.24315930590448, 0``105., 
    -32.243483474663517232097978538778593313819561306611868947714258176663460\
7840657972223844221708164065167855679700773264`106.65895695317657 + 
     120.63118736671305669773931955751700926077611998194419490648484298440775\
21111335286213892953527131497202773356616918014`107.23197460041436*I, 21.6076\
56118325443519977888742513543969192682866212879425281007099014895574866932444\
5835062651822810375605062510437474`106.33460765952158, 
    -12.308867190770467736192886344593237865654451163540453082273933688928326\
4951081092393731449804891992609087469510146463`106.24073308362802 - 
     39.884782106094824065346928130706556387610607108001378718651918352460883\
1374950188844081104958387613934730100016040297`106.7513222216386*I, 
    25.8290437528255514735871653350325179276786886569812662819157697676713026\
459856346271022803725116597117242268216865831`106.56262332578005 + 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779747`107.04846505244956*I, 
    1.39578239960799142777454568378511719348012716282419549431090422623260379\
2610790294083663339874612742269787378561295`105.29533271553494 + 
     0.4056716641891944029546802017247034092870886506312846062854161352823814\
756645444369278775536412790952449452429702221`104.75868967150613*I, 
    25.8290437528255514735871653350325179276786886569812662819157697676713026\
45985634627102280372511659711724226821686583`106.56262332578005 + 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779748`107.04846505244956*I, 
    -7.3424312311828283980106917823526164854690145037077740121777930666140159\
946184843619513481200836387159219222156740314`106.01635488546705 + 
     3.5292822358686227998411794815903425118620055655279362194709936343816298\
471536288577569564022002486324345716862254195`105.6982013880081*I, 
    35.1860622809336712773665996312149277379523069668619405880219042232633439\
470317888265361767616843673284445003992710201`106.696885664913 - 
     32.098398568371705702351445933609943354447232954578679701600328902636322\
8908240601525191310120788954173906614508510211`106.65699836325031*I, 
    11.5706836741171691379281665214878944316491775765897802386445971728560216\
419600713305624419555449855244164390977909752`106.21387401859226 + 
     10.599623434612558252578311120723073673200485413116470555719933985015214\
9594498637492583247624245347005507179640718663`106.17580543449537*I, 
    7.60204733610588609685685621311874978744570933133006298140531064084863973\
07134585524836395389018128631329836060002418`106.03144556735396 + 
     6.0834835038426127881925006122302581816882243905977045434078128237456399\
837914660985633144596188327354269476496575749`105.93466733257637*I, 
    -13.668048093001763330546663083309832481221890672652959812292941762188151\
8747513370605317260629547952876853799764952055`106.28622149608928 - 
     28.029273035681821815180750739065494831030827863375483693069723813626595\
689882701422605871029403588115242175749369157`106.59812683192172*I, 
    -49.823077626448284666661486650696006306381320754915636901093363782330506\
5080847485719965745320800972682377951972268924`106.84794554871016 - 
     42.380645154975585022984192254113271521319413734359335372835363898946921\
2765719268821775481454308697837688905338234303`106.77768256146474*I, 
    -14.425753043263018144789386061485719805667736994273916965549777070059788\
4183651881167542933678561184288957586758270404`106.30965349099408 - 
     19.904758275587437949854534642621740888225420409500693532869015869165480\
0421380144881296444446965862712480823501817856`106.4494719056895*I, 
    -45.767710945986185864383335757132258477092974502561952298000043418149522\
1533037661405068965924485065825298928663525203`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290572`107.12707606612636*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135786`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -13.758522064948595619410761301746478446907453283259473487425028910904983\
8146129627127891666345002698118092906710488171`106.28908678249381 + 
     0``105.15051499783199*I, 6.366237647055151979577461131434723489726055530\
4050849784409880327971436371577988691198394224489762169263716241530964`105.95\
439784431903 + 46.93707002380471996570199222951731512860658000393528058982148\
33948028559842806121099663940079733115853856740873461846`106.82203097375906*
      I, 28.53912172110171089870448919330219479831323286228061283113476938140\
96479175493520504570223192730005631907477301922992`106.45544060376294, 
    42.2547585663458368011414267863826915134984446482803008887539119611042628\
545334182797686063585529655156453317159248607`106.77639062242503 + 
     1.4428934746988092659117248760583155261779760555064734186955734765937544\
432390995425299009581308945711923331811274496`105.30974926720809*I, 35.855695\
37041306339444106920691570445024532066811340939838508147919035696989784279568\
370865154578901769115411869877`106.55455814944561, 8.360914522335310472573773\
91405179787212780155559883799921336571961785576004964410982705773643589965069\
01141435253082`105.92225378345356, -25.82904375282555147358716533503251792767\
8688656981266281915769767671302645985634627102280372511659711724226821686583`\
106.56262332578005 - 79.05877024241681595929431635753101896590504289679940966\
71980311432830284989351049541006955461994935230886109553779749`107.0484650524\
4956*I, -4.665438917916691667818904905304873026607837328488569082680880244087\
3824266119310761340051569678248024155437436465072`105.81940750564921 - 
     0.1388563367485840449929864170194664360237745519031857069553908342919984\
840510339857727573155718478408846109138884774`104.29308070152322*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665638`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913084`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
1169936490694595521757608723473734276747420517`107.19076806869042*I, 
    -80.795120963395554244622261556861254704374069506803296245102621202003414\
0478579706224456784024573895101033336914205184`107.05790013332623 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925682`106.73819547074459*I, 
    -4.7141584677654651181491245127743141929347721187759247140502242478476119\
197045307321682551110300763238157118112671917`105.67340417736509, 27.33018885\
19381083087935418749966126709675425291804425629043404677886598784758716692774\
910603734907510829972192572772`106.4366426326832, -4.798558012450501019205547\
41911640364162379765405554950267110011534220400317596288084197346852216999174\
19204081733893`105.68111074960031, 8.8358556307229696008527661892315082995564\
609465076948280093896907044371639058940057147888159982417584642709611049167`1\
05.94624861130843, 22.3499776265491053945827693972855815538827304148914068550\
457684004747160580263101439647262968213066370785488318253874`106.349277092717\
59, -65.434369111806582338452297346393947350032804508440016710428903427934888\
758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -718.64040714061424915875504788921760989297815179940261681299089109737590\
76799081648802874860246607555406632745215818903`108.0070266305515 - 
     621.34117256455194149071623039944750140067408911901947568848641584544646\
42458489070586928112849930902548357048235414055`107.94384513049732*I, 
    286.659544839979277611841956995534485804964706784258288749373003030882460\
8827635630193254584639175637372675727928616959`107.60788140479154 + 
     159.79856614156909959148417577743807430048761378061694787131655347690416\
61886492939354813703316220109375027893921284647`107.35408787594139*I, 
    26.5730344282291135586425276921247024764512206157597159218204251448890320\
83891268706071316494197682930718559572118328`106.57495614803412 - 
     209.00582493827589185679332331815314917734968795342771049931275179557120\
07132323687694960993649366901366249080309745011`107.47067338778658*I, 
    87.2975312816346135472073757933938484806384885245920571357265876604396527\
961216660090391803450823560975165598881157242`107.09151696014098 - 
     276.73610696195578458365738879246697536118626998801961201398559800873702\
28184998525838082503375696410717402887124756953`107.59258082495742*I, 
    -51.452286254681950381211964000520200276500384432789598478882169449080378\
6355544706762531524937148805388864925174203922`106.86191967500105 + 
     101.20458044231080766377446109942233832429652215137015796232311244097982\
55189969602298601360161369943267059366838896665`107.15571516661842*I, 
    113.219932144373889620322618593289786425973792450433607407512708252231000\
5177103274438365657031119304142766761757829792`107.20443788809676 - 
     101.76436603728187412660085862506328884358048052011907742719646532463059\
59874502545217118554369827813241859175880762023`107.15811072924583*I, 
    -359.48339632201385150427707268684248635663155130420683779606205607389296\
42202074466523719389004614325024569844080364012`107.70619383399108 - 
     433.79639000490293378559541318438312197786303821618067640109894757439597\
86636109864418251556921525194810208605653072737`107.78780093138505*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -546.47018148304505189467215588332002885585420529639384322822996857769363\
82991921879594664049006109763534108788344456399`107.88808146719059 - 
     169.33678367596667686064631715680499961569687702034980443752254696604512\
25514191863261404381083734760114483544901442461`107.37926630450748*I, 
    -645.28780605372785480296598131428073399825915044980780814934958535957340\
30889693251925139158052104186586909964755292612`107.96026845619248 - 
     99.747471318013801456826121405352353778711415309690957992458845048322356\
9725038969368210091551393367713081423734030461`107.14941689260128*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -94.637094093134391403713006097487473670466570022424622754833298764806151\
4341276987766246540006159778167457864284799436`107.12657639430086 - 
     10.070057669767638222038360618198988819935262588477714265208530803918809\
9951493659435492945127433851476053555899562927`106.1535469555346*I, 
    -31.381883515205844345776464878889862081779445071967443606289909014605833\
481482808439708853636536415939016161453714924`106.64719400386788 - 
     1.5681347970000912849227066423803403169478429041395748611965946522765299\
127273611895767425651465511813771251020975327`105.34589838977553*I, 
    -96.331746775986530477416601716769112837836362055868298936803792005210734\
7848441672666333453836393279653994472773954621`106.98376943538524, 
    -2.9160035030686645503856177185220059727109525217223229682908151476676287\
730623116073156922554439220221189325398410664`105.61530303920718 + 
     130.64737730063632496957902049867710323162937827601509081461052407244099\
28747665254419065088540368734799000830848287045`107.26661569367648*I, 
    -32.321998842447450786959934302145212774997472354477657086093045124941060\
1911041201241812996465424253092092791459779599`106.66001320820814 + 
     50.088801604821449819558965180183488165379607602851760364305846013272681\
6158252002711060440363968847482008711175787816`106.85025563897173*I, 
    50.5928563031641394972834904684507736726590790569762507387378247062753465\
209021933229163811676821638862082417904226525`106.85460419674413 - 
     306.17890382028130188946194819172174026851912611266454486627300964019819\
01742694177958546231754695202249344351134147391`107.63649026169237*I, 
    -85.480327533227677536841672127310351996786747973796541339842815953436874\
642743854634160343342430338232692853014818044`107.08238117540452 - 
     80.901510357081861676896866941614787603499463391627366666483037011647137\
4369179829339976932004246479180132455362712048`107.05847162740005*I, 
    118.720716643140042693231185466265357515306808711871100691172237882281232\
4186202175822766746837189467904386615297882218`107.22504150734058 - 
     63.294304715385294809374886205595525662669944557905127096153357227492880\
969094279910562815193128187923945100630428463`106.9518796313571*I, 
    146.401236539366053245559773390660821381769360505690203957838178060873764\
3738239509109832274400163311236765411148652433`107.31605974272347 - 
     43.402677126930874456559674231891506685955388436350875510066602324316316\
8248935822162282882866893804139560677278912756`106.7880315159527*I, 
    239.856490505478857466825697345435240757495956286070880574235584801268351\
137135428909383813255707206469347481230354471`107.5304664727814 + 
     358.27572872078020613471361854057281104567086191136222292979445466383963\
99542981501951495072192572775725230585187095079`107.70473238584832*I, 
    7.41688467784231034534493010075760000625964162793760710580833053922467321\
48294028681259130197946723629821425978430831`106.02073652422601 - 
     6.0666307226249595332914696767748179930373829556298267297106525084451302\
66003194764662398918005398883615251775983436`105.9334625579636*I, 
    -1.4531692839670952081394831531478899161325463277135224412154603724245610\
219533609164683269616092079219859389763246707`105.31283120731955 + 
     11.392757262853927588857193663677088136165880224784444306860971602300790\
4267764763747255641777965075114933288574106866`106.20714384211536*I, 
    2.02220464941776547414574024681010880728348243121556476988280884611467406\
23313988948484298292996963265336760784625077`105.45634010240816 + 
     0.4568486559605524194516951287621229586780854120261824096607811033263390\
730736111461449039015196069893440143685649707`104.81028734939615*I, 
    129.660814979033462606619453091958360889871284942118133716259085240280382\
494531544133995476504600523024233742639278503`107.26332374485196 + 
     118.49412892864601807173616652793699263870594127247098329474099516264172\
61096448295015247296366503841697971159736810623`107.2242118305658*I, 
    3.70844233892115517267246505037880000312982081396880355290416526961233660\
74147014340629565098973361814910712989215452`105.71970652856203 - 
     3.0333153613124797666457348383874089965186914778149133648553262542225651\
330015973823311994590026994418076258879917197`105.63243256229961*I, 
    47.9271367136146611148772707798345305045106684450366373451896449989968674\
436983860070268450583055145122589518548042565`106.83109648176595 - 
     107.90277077394559198698402145590642597009788611666594992723540132959774\
74773088862725660696811717741928019287504003002`107.18354759465934*I, 
    1.01110232470888273707287012340505440364174121560778238494140442305733703\
11656994474242149146498481632668380392312542`105.15531010674418 + 
     0.2284243279802762097258475643810614793390427060130912048303905516631695\
365368055730724519507598034946720071842824864`104.50925735373217*I, 
    -140.55124493532004130661636062858864616451252959021375179528517859807019\
42951927169935802806714433285519250023752301208`107.2983496945641 - 
     12.904002457133467350286205506058389131803586059129052100626833079477946\
8223681521064962881225449004186628318223688848`106.2612394349097*I, 
    7.41688467784231034534493010075760000625964162793760710580833053922467321\
48294028681259130197946723629821425978430897`106.02073652422601 - 
     6.0666307226249595332914696767748179930373829556298267297106525084451302\
660031947646623989180053988836152517759834393`105.9334625579636*I, 
    -153.17625001586784681404249729885553575936888556055379934762494188664537\
81347640276542939703115791786890410897037921015`107.33570643097033 + 
     293.08862455309198692246016746516130425150383327820483100009715834932516\
04459021285321659789514623642115569889927306105`107.61751396062495*I, 
    2.02220464941776547414574024681010880728348243121556476988280884611467406\
23313988948484298292996963265336760784625076`105.45634010240816 + 
     0.4568486559605524194516951287621229586780854120261824096607811033263390\
730736111461449039015196069893440143685649723`104.81028734939615*I, 
    140.593654759299394886580349502911011434893818811544171288044748963605755\
2593001341109829531573573620486966040003377262`107.29848071847877 + 
     244.18354158858061765170780302612544855112083192647571800823708149499687\
85346016799012692546617392317422459109443421905`107.53823138619539*I, 
    82.0049143496449218646060701037034165152667513681789276350992272547360800\
577185604489310482384192634827939217744668526`107.0643548771789 + 
     223.38998939068746208998264541933109020629592415286793639932444940193267\
92257902551117498209808303314265994628029630249`107.49957870533228*I, 
    439.157352685770361440236284900972763767300796047885496975579551812826997\
2122708111739813667010920602182818386956750477`107.79313515624914 + 
     718.78016441061291692367773344570541440559440031176572051760273331081019\
77071567000789324703220689859158167521264870586`108.00711108156405*I, 
    32.2912776686255873218573874950035354079245133330957347537913780711601449\
897465467083538503094615985447358626451683321`106.65960022691408 - 
     39.367183333142321127093774494152367899751377414331669053351483295477217\
8339099428752585680181203397925018459692754937`106.74564934057157*I, 
    85.8823183711818120123248247934123260308952072321133395330329555763995930\
43780576915115624794090363407793182922736908`107.08441875742272 - 
     209.28078404393762306036491954483249572765183211297550849702041051972076\
66793199441131534854250052824440942751319926049`107.47124435150846*I, 
    -240.68643614336526336645365966034234556784529812684650031905339242380461\
69281539330581340877835166852332128703273724314`107.53196661418067 - 
     85.601504621270419278271309834005613742486651963404067888232827010042901\
6177345238060230019233193144422722427997360165`107.08299639618873*I, 
    132.832556233785271859590344497687317378921298000908973473636686315226592\
3550307433241915982510597996120828644891928929`107.27381952813406 - 
     372.63017646657380846746816344482592490092131710954950709110478531721272\
4030745275727028705535801743898886353842201736`107.72179302000319*I, 
    -3.0868940717817836956602161570234914721041716898283935036672287893938884\
499475907468597003782117828122244239211342601`105.6400367245509 + 
     0``105.15051499783199*I, -290.428941384120663723215231761054128271887348\
3311131822200845158105787971924274840817400046470357064673247291233481552`107\
.61355488967115 - 172.4784247843303792345068907452395968093695798465140160606\
933564249311304998447177395121365508490302077429641924608695`107.387249775020\
24*I, -39.3678707122696915208033273631117254691567599578312333623536697661934\
890725240482168952103648575696323310479366114696`106.74565692359711 + 
     57.874791102854975376067929635629368456498303269369659236958392060409766\
2402069105640232760118073281014543077729659402`106.91300443428926*I, 
    6.40410777224051525285278115115092469792210105142991248043382925671633097\
35825484512958148790356780017303702386087339`105.95697362971379 + 
     58.781062289012140212894006786650236067734689891230155307208723045904642\
4698344930599504537185232287122795937813716389`106.91975242819206*I, 
    -1.4511316504066924197250000195427093042608129762858336418231139572850153\
845295014834572657803502258434833932794580733`105.31222181237281 + 
     41.895060065393821216508428546653000465532670159727530652010327397913647\
5689608028808632872703611592420414044525765919`106.77267781524175*I, 
    -28.290946066402114445282973343411445327095960202431097150647287402559546\
8385571293042411134713713913981258684768653469`106.60216246860281 - 
     92.988975339582691038603027499608252585772281306371511557489004249475484\
0167576241370438041906729128037159754023689505`107.1189464600096*I, 
    -52.376943510000457332910284334471962293591893430847452631969920472213655\
8925011296711335473114233872624650950663813012`106.8696551491287 + 
     100.69780640999982132459203839881649258251354610325415802872009396085057\
41983655999457871472428902132163445062551800878`107.15353500786517*I, 
    -104.68636785860925151899819443912028175167848168458825413234732666210565\
43771330244025919441722163333201380068801732287`107.17040512985241 + 
     135.86227863755229383562184720974872845412476189015782948846663543084152\
05322331259701324888935383702838505539221830197`107.28361389199232*I, 
    29.7358259191049905502474976798136319598784581354940882348659382780082436\
396406622624896007447817690365966426226374676`106.62379500345958 + 
     86.776488761123989012053050634546478050963013343438517847071133195822010\
1404059720812935529592155869338769866807242409`107.08891707111401*I, 
    114.592889364662912834790214366423133613797671338390938360941162007570259\
5878966602648397677298717712052221607344997503`107.2096726677714 + 
     0``105.15051499783199*I, -65.6178963684640666812950311282235113672999518\
94398246215776966897789754953307484603000654897935805559160291363836543`106.9\
6753730114183 + 0``105.15051499783199*I, 
    -30.310741048838432224883553158713879182946257686970268117627201635179364\
0268815755875963083178319829552246294304237977`106.63211155213058 - 
     20.369483610871271800641742036864518057897640092226625042326023611769148\
7137446035879553341511810135892984744283895559`106.45949501712221*I, 
    -389.12705505740033296800688825851782682129391698603677738254287514227705\
06194265949080874115335362023665611043962919013`107.7406064251242 + 
     123.50519838924714010302748230015153423756553206082064188150912020755633\
64193215238677010636089011737629364701360012301`107.24220023546211*I, 
    -31.018196488033742516822577641196611164798591544324397139003203554422751\
0171580160233306969801213474054327302756950701`106.64213154056601 + 
     0``105.15051499783199*I, 17.80727210261701130296595640206952575699153450\
08071540272453466623678954745743671123819058097324844704731376142873387`106.4\
0111239278546 - 179.720150324476823188180952729510442536574537675263260009548\
2617077966044198938433301737097773780887864558244966762417`107.40511177101284*
      I, -234.495375892519211980021047130671996875227588620478989049573656067\
232465742510323151207646210378736988761553314028568`107.52064928094211 + 
     50.894940029609621077663983629057092756565529684372216283917226383731593\
3130481917378400798786867853594875356584610609`106.85718960479637*I, 
    -15.853757712035700175266076184100935958954120320649705931531305911269250\
4595325871716474083121333496131094575721045488`106.3506472145549 + 
     50.322083382406930253255380926802715517408841639339395590859014633651417\
8074102319516002435233473547883196312616454478`106.85227361084856*I, 
    -65.622910871563106105885562250682871650075869386921560939130812308559712\
2228670023207643630568494367479747070640729011`106.96757048854859 + 
     41.192082999708331339695600661167020481072603491016357696732467383085282\
2332974172702043701170098031234064676374169148`106.76532875173078*I, 
    -21.928618075115213457936365343570352154744914772860209235047870272992818\
1380202457713295193357995385452119583578589554`106.49152626146291 + 
     15.471198968147291158251785875416030340350402145432138049646406684890186\
8081184833070522707250472335751443277159969694`106.34003896926073*I, 
    142.535963895895287608167237131545892933933907503172274507240050537245040\
4835661878668923624415731159192172403941805032`107.30443945481463 + 
     52.482949214041618542722075665890778142120822354623282060925484082956927\
7725470130951429939991465036377711311707538117`106.87053322952346*I, 
    2.83010719946748961201779797910837400343768373339610444357177485957385112\
33130179989005866217808019893463771881728633`105.60231788397658 - 
     6.1937246016909546770575154264805205367367044093884026696452006352143178\
383207256803104397009717281034355301894690942`105.94246688877448*I, 
    5.45271551881636120971672686170156713101922181177903791732319931507230181\
962377773897703790216430328211000899383056`105.88712783793014 + 
     3.6489478849374575984783704335670899377961149727548422588779944666708323\
258829070310898013523804187411035776026836875`105.71268265855326*I, 
    74.6762494711308240076811913832906874950111847732972850903213001033767844\
084595585367725031546033988769941028998717426`107.02369749571517 + 
     6.7455642586802647078779620313073182978480140132697561798392743050900243\
72686323734156848215450229703974444379936788`105.97953328159257*I, 
    158.820139994317112157851967825060135900652657597017036117302414759143688\
223819489933648671331883163884321097782439934`107.35142057233233 - 
     45.263358589277245656365264897342435837651467394816589194324347384110123\
5328308550158285578941963785657715576720742894`106.80626177375811*I, 
    84.3846009601329972054397456145055012557926765411305279978392488817584227\
952706799257886674818067685038344496713045338`107.07677819886271 + 
     5.8760320038417155932120210114124188312266877449950972341859168194577052\
445514104820538614352469263767715209226152457`105.91959915034403*I, 
    197.030244941257491797465420756169281450361026129866631455253403029150283\
5310958794266109643433188041164352454046446413`107.44504789507424 + 
     54.562896398635118752664341945363658756512709205023974090196512030346901\
4428111581418829366285129266480780591193344758`106.88741241403609*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
8762724266284178638020857027519730842036864486`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
31316889353577520062557639346079999076099621786`107.21203328557739*I, 
    -22.206334762596079003636768874653347504550775412431350485836466098356146\
8507521317403444830774290655300921950083188732`106.49699188039047 + 
     0``105.15051499783199*I, -201.594051942298076211732767287441540915981317\
7261939080523716940553077536603339582580393859029649153257054700985791467`107\
.45499271188154 - 102.2245665957995464685674030061769142822574328743529071147\
041374624082357636391421621989810516000960237998110836919681`107.160070275772\
47*I, -76.8076963726376772970443207053774183292917006172264560841447224333776\
656854953836408174789174571561566793903475487987`106.88540473988435, 
    -120.67166907656751950397737033625304482556826799036236807443733532642790\
14962430688156054757725332201249684507094144569`107.23212031757355 + 
     5.1076972719191600618448039002181063710834814155625230159574551016618795\
163945291022971562635165630625131658725889761`105.85874014698895*I, 
    -107.30508060166261032016807986027186975946751726154711915512332620990090\
32362076709952666633758321668181583915542316476`107.03062028510696, 
    -48.440976273946080561679318463397002292379510466041549414542492776036393\
1780632625842932485701149342004167521216697649`106.685212887281, 
    205.116900786209306156808306692700440282460793461472471044937773575077847\
6973183447821242140875295636139266300055711837`107.46251644374786 - 
     31.823049290117948301923394687914142053446305750483789088986214565768510\
5791185463190592115864147110363445862479309357`106.65325678930922*I, 
    -75.939688912376344518355787523320098724146135908563733150150004570658663\
7048801938684667647912790308488682483219992371`107.03098381154814 - 
     46.688267309173840637435750426740378696401090124644326355626158308534780\
2395418299461062530805455921508388364483270203`106.81972275456366*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279902`106.69237971190593*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749244`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168269`106.95693039771946*I, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
8522124805210015062544445472250481666760408981`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300527`106.66577023157562*I, 
    -180.55629030559251747991270344618578822873557039015386635149923487839328\
07847172601723022122491310000845058601370221235`107.40712762101533 - 
     176.91709900580626051375330567425593445229227839557080091715421782570455\
55398500387475447629647884140617982221410727324`107.39828480725384*I, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487659`106.65833183726609, 
    -70.737732591327877655206531503540891383960972279134449922542339117676289\
4958375388848637978932752354742332943021705212`106.84965113494076, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363789`106.67473766483614, 
    -62.939082987444141401783694983770980203398678455971374636763453194843402\
6577656241273437355199082170250476576956967973`106.7989204110209, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {-3.3376827554737414189337415054614563128737239538351553754972384103458703\
731811691653333961883364698422960387474849184`105.6739600527352 + 
     9.0468881410704640478428932668512140749218146333314068048398729694280303\
056374188068326883712896460741140958314355634`106.10701421841108*I, 
    -1.7620392155403537028901355942769462707119430617174061210412318480731928\
751107137905066840330287819801394069430677968`105.39653056757389 - 
     0.7244360402322730683359622479964868634703162509694580952405199135702900\
297268735129629674543916514385942377879597404`105.01051504588575*I, 
    59.9703171936416893417779010995462172484297975473122187626186210947095022\
386280001047580508378996932482259101121670838`106.92845134373637 - 
     2767.9334443887719477274848777406296175411171666471902737695420124564217\
215948419141771159324591693008017109044078021928`108.59267064102922*I, 
    934.553292540585498888317278436750936614027277903074812332167329325680784\
6166840264493784707816651631768285991885322396`108.12111906972811 + 
     1642.7388872861058182558166315280258740916028720777732548428642825778204\
585847648775178977705156641717447635692538906246`108.36608353581195*I, 
    412.277408084423116660651452598297398661076619672781368693844242819968329\
3520061427894598860136722306335331876237711293`107.76570453488151 - 
     267.46238586276206367262450685993677102898746365335481267638966754643965\
13611222348791203869838780914767895623758139379`107.57777771218603*I, 
    -138.16918024429207330822066163658631378778283635189400728915646281860293\
1389762791676317406829698486163839114251182789`107.29092617876796 - 
     1084.5919642940879481378226437960974621669640351936634873265201924355393\
347202937246528881409447377762941127624605716759`108.18578138026993*I, 
    -357.00906621217944259454261818752530921833636580167059673374435425214349\
85612743072817853802124664265146280135778297373`107.70319424295238 + 
     557.23995304532631266556796654720060547609849718125466899411992655146778\
36802632910170983626021718005984168133568002306`107.89655724478901*I, 
    40.1503855588440633164041408113574350673184725404147736817420471077282683\
460908520290642649442235115680002232179851947`106.7542047179392 - 
     906.28195850013110835426334044924016763177095158736013001836442946577422\
24115421752097765491669877072972626023875840303`108.1077783323413*I, 
    143.702814643666949340771688958341236740948015002139140841933828901306608\
3917600086203925393005821311425548212127331469`107.30798027238404 - 
     1967.8140790836734154296896652959819799181285291086980953715201808052671\
656390408410504252010417462332778132309216390146`108.44449906131639*I, 
    -32.215893010040729201733365480419385278094911474706435652578099436289080\
0380867848506353466940203444989133563303452879`106.6585851721286 + 
     27.980224801311047451555193268147746059150856324810790053277227959846335\
3667439366677748000282429778704464880344960997`106.59736619725072*I, 
    -497.49515705700505170070932570446205109298222221809324545702404058337787\
73783865576675808115838280991558475713172062972`107.847303855228 - 
     1517.5775633994442748800981355078498257658059132177731825391873979870192\
738093928286608739575975421399221040005982064674`108.33166589494043*I, 
    -2000.5060286745575247575447703594915979780152022781453233831972270357500\
58594778740098577074173855696371421995884939285`108.4516548623279 - 
     2313.5978412296973378194729103324031963262104476439511629622719143916992\
16366066235123695083751816914915503160180280649`108.51480286821541*I, 
    -5.3085642890062997702352572745737008859122394776542135782977034059496087\
816993461052217327343736059948284712344797284`105.87549207905079 - 
     0.0667023941052919709336025050576148790427017052416719106810787408816910\
319473908938907319187850897709183600485793254`103.97465641987534*I, 
    405.938950823592591525574243455803271230097625690123131583713358565284944\
1429287512193510595048889452833935591361183038`107.758975722754 - 
     203.41268072795979945322034318440185404069133553421726174931572073304124\
96963421463674859942848348130647409064222065922`107.45889302114104*I, 
    -6.7454466161732333095278385799075609642573850038970771485338421674702464\
71631173499706407292372949856519843454934687`105.97952570743936 - 
     55.616960077892186598310590029154189536076202040501725713356160368194445\
1258072329084937841013955738018218657840235685`106.89572224526059*I, 
    -83.479000615972052291267850485363390876954744361142348928127845760817962\
9795696872253649193219142639183352272076722478`106.92157724118921, 
    -102.59413654883821024307430121085305432876387820560050786362140586561041\
52954952180760290891104796130553813928540084491`107.16163753855662 + 
     282.28763413417488592565739479577576161057962153912569091053492962675644\
30168753487904802489470209434542753494401663598`107.60120685173196*I, 
    -144.73990836058327808330203517373348607911859763801992716014656169477104\
33874081029011743527038298635978153061724145124`107.31110329115653 - 
     271.88817697529611004792344492137740035401897962991660960102790764706269\
54717193333830032894250302082921759192719778648`107.58490532058673*I, 
    -23.374384587789844191831539955562497986322817640673661156668999203963869\
8216672927733078051059652580250302500456064655`106.5192551832099 - 
     1190.3034701387811288660100627033855821334804238202578603758803512717047\
606815374401693921257915976592113213047738971902`108.22617269754765*I, 
    -558.69311339729218982692481941781692099688384852980898035381468992550213\
66076930740759893663732641028003587220553888997`107.89768831599369 - 
     439.75977467866821352390150636843493888763479263016576619215559507498575\
90350457911772522648041322525754982342370960784`107.79373049926868*I, 
    437.348733398112399457057720001985545610414657149066262598112190513088315\
4425552596761743925198982414348084856253236275`107.7913428709387 + 
     355.92059290544478143409314076657960984285775559728817201254378159657173\
25907735932264129671851581645954027555089116295`107.7018681140361*I, 
    461.540549216386428600110302085756868481566329678144670086453980033104258\
321070503171818510061154900062249392627311162`107.81472486034953 + 
     469.25160978847520790935480428448066439368853806126372084512248983139974\
88088264440356946886654900867420030716477086166`107.82192076899443*I, 
    -501.20007815388501986725636112359981576081208118684360406776779140244685\
46635056423323542977406489705617659785748972168`107.85052612787517 + 
     1080.8583912559360430833148583055474745016345708180279497164346236670123\
044310812269814436175483635666474604970743846665`108.18428379638785*I, 
    43.9462027274973110484604217672335587450401692853015069969270163151651131\
180755261959384675225059500997423240990475559`106.79343635265155 - 
     12.825228794552384800100654089180551274749635146665389868726932076353622\
8909911088408378415041353212441975952143556345`106.25858011924356*I, 
    -15.915075654962118575623975135390593568761423589341520606731812998147476\
1210965191774817645311512829051517570423761062`106.35232370528506 + 
     37.904407575304666069312105792125186002370521289333764724508727682978254\
6423014187855789796791483859246443070349254288`106.72920471108073*I, 
    2.92653771674728309137892710518261408775952243278181599286386243169451380\
10832348128657332772024458116779818887205136`105.61686912343568 + 
     3.1234995920658266636656370265390569181942253883565761065718192293894059\
89443580680001434358847648001586431035284852`105.64515645139447*I, 
    -286.35134874489390041475840111328180591576730272976180820100217736202319\
31444264532827715841729187212317374561754026025`107.60741423085874 + 
     485.53822699961213982832030812206824239433386721304739689603931099692877\
68111302053231553305550094131173882484154461339`107.83673842594096*I, 
    20.4765296304301299393156486978814387595578643231156061989138239520197641\
652660911353772552980559612552416905195052711`106.46177135198812 - 
     5.3282272243740093337058723932490122977349816129955043000040997896451075\
335586631028308461395454071423331955620528183`105.87709773505047*I, 
    23.4138036628313306086464434652404276858391262401672169334678106659877092\
427412086192951596475364313887818598249323847`106.5199869700759 - 
     90.342145194821077803623702737603661778500090056001240401996309797800989\
0973398620912085735555891064052048824842801332`107.10640539660123*I, 
    0.57810116305043647569930905504286546375170668149738479090569469997918136\
3170703215898099746482390988975163408899488`104.91251884094156 + 
     1.4564238119001146893008385160182409999059857844203971423940635666985599\
116614048418952701249792696123777421276339109`105.3138027686791*I, 
    -746.08202386814123708498421165006797986125738970595921427422281681051264\
47183239262174090676736898123447195061301971902`108.02330157403803 - 
     905.70493187859035279572160608136433915013294239229668674301180556238631\
40104934237167664596943950821943921548261015979`108.1075017304658*I, 
    48.6246842943116965396838768317742278890966839862269772764989506530275977\
980082042176894223030712929637027484068395629`106.83737179242934 - 
     18.537416236220018410435185821724721273896534901410918169321002836770768\
0586064700306982735509139919715578142662327508`106.4185641994555*I, 
    -500.29905744546372514285163597295649994206417590079663093821447454996714\
80388456231854207458611376550289280782661162018`107.84974468251309 + 
     80.829520299640019341039152975533656520850493729020302790293617879201212\
1994258909199922227957900509705804407940715429`107.05808499922318*I, 
    5.02344302031299943691746173558007502370632242491522729252321871900892936\
04659721949165699429383607917880222018357276`105.85151647835927 + 
     1.2140069869242360953900001125528038607795718883253031007460021341697962\
573041118372148142790227189507870922434221146`105.2347361840555*I, 
    -319.48827149900490499716843462207078812907165066977844015513858306499976\
42792560149523164726457976283719819972487014026`107.65496991755097 + 
     73.485263090648457219095762472302108596681411823363760696730218903289499\
7083565432975985995818921504799436669830752169`107.01671525120027*I, 
    -409.18176857250304125481945267994943551734623748415748892725331990391499\
07989262026545777661449904932498641718254941734`107.76243127295825 + 
     68.102038613160786709040045594310296228666607642279972572567209061434512\
1774558897499436618457352505821933000127523153`106.98367511040844*I, 
    -24.682399633647049149369692584093588605377433218938993728224526728848499\
5524496700709586405636731881416549875341563988`106.54290237754452 + 
     2339.4189777731751953292810983499037038595072709555812737493606832988063\
165025969181023875048183903402976463333021433769`108.5196230064902*I, 
    95.4781876371990228848725809458527213701713777637176060545804040906018310\
249159484304194187530288140534597501706044775`107.13041916448601 - 
     5.8896668075319425983085218508918505792807667266868275233636082296037659\
228933944725758493451476196454784107492602486`105.92060572424163*I, 
    520.182510365806114673474643180489328907697875478447955208814544232446341\
0484780608546119239235448798644246082935045882`107.86667074403996 - 
     142.32799805770585749347259478192081464032953149799244168724023474177365\
51511604774843950309317915612217299315954711228`107.30380533857628*I, 
    415.615378101706211132155760748914538557079197426465802271575867556051087\
6607868706993207479956884096339348366286848829`107.76920660625792 - 
     539.25061236313865549750104574347639619207415169232168930766895345690347\
57994705131560341170073506435817403014515732536`107.88230564478374*I, 
    843.256190663093056773253894701493250226139059283232110227484778084796846\
9050021140664857696706167747998073436997130822`108.07647453602523 - 
     413.55647360521411644177989315863268135480848348839897964876784334143920\
91519478691283519078450572813938916404487942406`107.76704982127424*I, 
    4.02813404142315194928946564733204855204406871460218089946903617247702540\
41525612198718688049920264363873576745423338`105.75561891167034 + 
     0``105.15051499783199*I, -185.938787251794576667341785899545418038758700\
044746723184300074986928584131480129996788747321645170940634864014668323`107.\
41988499186608 - 460.02779051985700766582037606576367903211309098574991476072\
32534794856237089747313511719317830422638879467586193206189`107.81329906626327\
*I, 18.9889279149603739728964346064890800366677083197715593644228415745700263\
318021796158186883869341274591732702699040386`106.42901544367696 + 
     165.78191844931005784835544822827382607324228785137914835901240141095564\
44173955853897403714549286253952381365190912513`107.37005215887186*I, 
    -140.30948554398046563118737866976278014159181564321777602890318590409978\
12516430295331377249869889215807922764354047391`107.2976020300874 + 
     38.203996852470959529716451873653139869911021420959511641506342841291421\
4203521237248093672480717977108680238721689924`106.73262379844451*I, 
    -74.867986914793561821514253955671838038772356513208171730654534386850253\
0570459988021808148329275438146651079796215311`107.02481115360528 - 
     57.639094595697364893338284493580985809172463973309116139893420463102621\
4509700833915917360063084495830205732457336315`106.91123214805894*I, 
    64.7476751157422382019650628623452748799805755494727475392755617832883025\
306701211007917539099974418888156489072677732`106.9617391767238 - 
     94.089187984167913724958180676770479247469201433135343624690228110599918\
0745307173088556463186123244641939594164912368`107.12405471829862*I, 
    63.1280241694226618585665246748546973883236560366391394125168198866240553\
282933501992115350958820724070246899472195695`106.95073719448162 + 
     313.90960102049816237379155384945195982301004138060730636072733839741717\
90044265854181774817008817962374742395438768183`107.64731959676382*I, 
    -453.42597787696385552871696706864757230966692626691223633665656303840175\
68843947075223576082571745388490405893090216565`107.80702139612232 - 
     230.40697965141652625632306598193129491645509298224669526261363307473072\
83574362373175323425306940885938725743728982952`107.51301062873848*I, 
    69.5316873488409203087497908364070269541374254526626407068886968995022550\
518402988273411407988903795775413993471112467`106.99269776651573 + 
     13.703342861060083924318001758824815061530602661081200314505204733983906\
3470119776977260526046149767119841720384627742`106.28734152185118*I, 
    115.342156966461167820444305052224012390071956335320622692599467012507139\
8529678999295196507986226091805593945105789853`107.21250306654615 + 
     0``105.15051499783199*I, -137.557616097353353083661748505215894497066653\
5143514602592948042751889211222990405318396990934156218350389493802724541`107\
.28899963863175 + 0``105.15051499783199*I, 
    -38.918093226653169137078222131816990155342497760937852782022781817808503\
5179957729088524912718620561034465420236208654`106.74066655189931 - 
     155.26757816703303772088348197362842515221966089879243902303583689869425\
49169185514146669684613800537275944578365005501`107.34159577684997*I, 
    -1177.6146527238559481242859262893630450158633188270784984670382278635960\
521513772133398290673215911976625157682486032957`108.22151819866164 - 
     854.07131827452266107594125659917685912810630710716005359334549121098972\
47018782100173192502893994463213231936756978065`108.0820091353124*I, 
    162.805754567245443482452221130455126814542202360578426289825021242646559\
8826928809719300672463801668167792143374255774`107.36218474932272 + 
     0``105.15051499783199*I, 603.8797954532969280783658206761634269874130211\
830449639782647506019685356251381752164632681540082625456756508911110388`107.\
93146549710427 - 198.64028439004778513724965521468336558421212688030123423474\
0380378121474930144364889379514679184319068633544878451847`107.44858232615125*
      I, 64.51252692438565818661873494812496121268580085976409267700584354723\
16375851587144755703073900380725537050385912947302`106.9601590511634 - 
     211.31816665938225247525570319308835327835664649584961532327423119059432\
9245348605479707764120764796965047818246206919`107.475451832039*I, 
    -70.151955755651740016625376465189522393447059546918489562340501238709191\
7116549773805801067351233560400287536097738422`106.99655478099464 - 
     9.0251357239946667416974526684076332075560839753371254909562600618399603\
942551811661254058099896445778540775834853733`106.10596873957186*I, 
    277.188745651964739274352035490936951659878981814530764638416572095780439\
294737867572648878431951415667192109697025029`107.59329059101393 + 
     96.412436851929903107725613500552984557204168905530260380377472371716646\
8443137521325819052309419321500522218409703113`107.13464805774915*I, 
    7.45030870623763267711829193212039217504193045608818181157597042656486549\
71797626031144574588148189450738860147459642`106.02268926610215 + 
     64.853239961751938756978233768351890635859747902619505017918840837334930\
6099262067913693887974827261758614522815741296`106.96244667543577*I, 
    51.0364453972831041263185154712072518888118744067052870037521680286276373\
475746352846418712109699612363700237905944515`106.85839541671706 + 
     358.44997932026873738785388989247783679343155142951677809234209905322748\
14804529416450202074993114898065492369576430075`107.7049435574987*I, 
    -32.992980280940694375207823224350763303921267461016248344794663417408757\
5591412497503475624139884375321855027072184697`106.66893654529933 - 
     49.389496789794575481507042542744881863862794981374967300869423659904570\
5691204290214463571897387469793228484366740675`106.84414959916*I, 
    -47.005419379021199885504073739995430826090669703340585660750888555339828\
8998736850444552491709020534115886272603575133`106.82266292961287 - 
     19.497249543977928140540203279693080282603985007857926565815134896461474\
17678241718927853601910348284544183016367461`106.44048834805999*I, 
    -156.44977217434149750612615457971936101017203560443572557820988164760828\
55819863657187834290125451054209962282404654422`107.34488993288532 - 
     46.663051323692540147997631188136201006783894559828893235904955443229624\
2705071109343792185608136982979391054486137865`106.81948813198356*I, 
    -50.042396896575453235295943500453531124264350323967051740752234486626073\
7224398409104008711432997576047033846919284802`106.84985310089228 + 
     169.48600755474069186318843699863538384382824335166921611121061660027616\
46953211316752130879095039306596085971885564309`107.3796488473174*I, 
    -111.32564762781089075369172732910424925032012084955199393179576869404025\
73525349023556199395046770526848906139684790289`107.19711022811508 - 
     38.512324380917667110587501742311447401916071471476293731000593131906666\
9460267902567594320939270130150145835967217737`106.73611472874616*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422389`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
517056949755160868699488953189404418586890164`106.42214177594678*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748057`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118604`107.70504839574575*I, 
    -33.936411322564775057614935758189768247922001102834805090165329125146910\
4238659980359552988766801832272565126760088525`106.68118091285518 + 
     0``105.15051499783199*I, 336.0053796442893356702572249296787398483410793\
454947092529663976143989629231190209541037425267464837471731713472568272`107.\
67686122858828 - 174.74059591722413820986533844067410954594229791509200442435\
88966379346684950392208879306565419424539801193056204428841`107.39290881028317\
*I, 155.516708587047072064077245391585154001702586549573573246015532503978224\
6033959100255451786646433820606573246617325218`107.19177705611095, 
    221.198843342722593019125961163799099003330208911687681630841451020054656\
9363772628722655826976155728701762702337453464`107.495297849528 + 
     0.0590063506422713980254101893853374353222651697840624870999341068735521\
524345798139025551771236436088418084706627265`103.92141375354991*I, 214.31142\
71464029540555544345877354711558089443337215253375211685314892384755088717114\
979272138609788803947067107037268`107.33104532836482, 
    -1.9874996913183088608085598744047877033424388406386145942929729476409612\
336615227492575025562732000780479954768079493`105.29830706987757, 
    -47.366566201097641401814949799942142990559120425862855578191370066669217\
702708244027629738108894990331687443581738166`106.82598689989227 + 
     214.03250343574000975757671377665111509140147135858342604474602991287352\
27378496710800917497069576023516255766084782992`107.4809947290825*I, 
    101.600254816802140834821305040186886748774569720056444633401365401535412\
6132908033020914613268578248873895427657115958`107.15740979500619 - 
     82.287617333486443294116052089668046848205602934080437812814352661560306\
0885601877419799628664425195255289208147130996`107.06584948519082*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487657`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801696`106.66921783369774*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901937`106.19562673765995*I, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
05823950062855036644452697202506380205958351564`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
15769541853333115947838851313195351678671472873`107.51535129251587*I, 
    148.520222895419927309880803864949865243631481127337095716093720477460528\
6234773719664631973941245536317095635028805879`107.32230059016486 - 
     625.23279831461311797258591438342321443968418229989880967072264699542105\
93994700990392098767725861379033208553115841146`107.94655674989417*I, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646388`106.17845691476167, 141.624335\
35834437225047813253050669667343971014436387550646781477687098536203890550103\
8481552838067990378478419819624`107.15113788473639, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045969`106.20653890899551, 65.2414187\
30514620455651303096624123451668719407769575972175932784647455104555000818418\
7880316150783581319017725325904`106.8145233965763, 120.6532829685084377134786\
08953920861666909270919560297588971157720144657695292760557669898624241395291\
5922913443030988`107.0815391435321, 77.51302024813484486323076919212873214612\
21663992128631217753203692102337540557282714536530258124335909117439455220021`\
107.03988965707345 + 199.6094247009734624956958887141793328513339478020199059\
27974193729063634844746098238017791983656407364753886579818157`107.4506960407\
9035*I}}}, {{p1s -> 137/50, s12 -> 357/50, s23 -> -91/100, s34 -> 241/25, 
   s45 -> -9/10, s15 -> 249/50}, {{0, 0, 8, -1/2, 1, -2, -2, 0, 9/2, 0, 8, 0, 
    0, 0, 0, 4, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 2, 0, 4, 0, 4, 0, 0, 0, 1, 0, 1, 
    -4, -4, -4, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 
    4, 4, 4}, {0``105., 0``105., -38.1274283587662288331264217399152206318262\
063708238192737689960398830813743256417353731685303415628954021778591262071`1\
06.7317525115436 + 25.1327412287183459077011470662360230735773551950008465677\
995567384625312502896719890242786027369365438571846921062585`106.550754857518\
07*I, 5.259190922831940180953856288713064140091549786185247257830450926468846\
8741959434367459451740096623279030567128073318`105.87143393499406 - 
     9.4247779607693797153879301498385086525915081981253174629248337769234492\
188586269958841044760263512039464442595398469`106.12478612524579*I, 
    3.84895798934986917900393239145465884993816448096522031151281287712099951\
79126534085737091356570377001269863746885342`105.73585816871014 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    11.0762707615523685682545913525627791646386339116089712171162956088265359\
311322407661835927665194337507985780439973732`106.19490856144678 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    4.72027336299050622988706782156561086538967451429931738712722876205757318\
53341541637003358627842272597421653722003147`105.82448214828825 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -18.748131360596115576892617276918194890353496670920602302468987485289552\
7742493566555751842605236569512069078167831795`106.42347298561712 + 
     9.4247779607693797153879301498385086525915081981253174629248337769234492\
188586269958841044760263512039464442595398469`106.12478612524579*I, 0``105., 
    -21.558842022691674278255359410574477263408639730213108856894710738217488\
1133117711978051386605938606960143888658032889`106.33362543013897, 2.37810910\
69249717713761319224309634711494947364421827405728296503856360171345646338290\
048555887161759616536878851155`105.37623177603895, 0``105., 0``105., 0``105., 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -0.2856435311630958102555875445986965436592880269500609649829353837861929\
530914419912980050668029928472791297987879442`104.60633939107372 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 4.779775\
76509266159644421865787224613690934752353136405497891004436742323395772180773\
63488563830609132434914224683314`105.67940752291607, 
    8.53250526780666565833306897083765244991097304555195714935721173559376281\
2957354930011031810832851797842213673554647`106.0815915629079 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 7.241927\
16550056072666535164231142683123064919872372833932999031697841625420843212656\
21288302836990673084222230138639`105.85985415265716, 
    -6.6694238563140111829037801859714694302449350914052742041480889758166942\
304792334649181812123622869556791270509261294`105.97460331648155 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 1.200833\
32908384491253404336772064133287992639354459065720304019699089360841157858695\
36720003971723686409188672916079`105.0794827332295, 2.40166665816768982506808\
67354412826657598527870891813144060803939817872168231571739073440007943447372\
818377345832159`105.38051272889348, 0``105., 11.96567317684605971584355823343\
95044643614112662465335127676343360769060494813831081582554828820176186512620\
657199821`106.22845213444343 - 25.1327412287183459077011470662360230735773551\
950008465677995567384625312502896719890242786027369365438571846921062585`106.\
55075485751807*I, 0``105., 25.41947962766044848557839747795829895060945752186\
28434352790185993375752452082269282366493088377043751507603918201821`106.5556\
8165352486 - 25.1327412287183459077011470662360230735773551950008465677995567\
384625312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    0``105., 18.2358097101535737151225749935179053855488254951949860216921612\
343082286120559567872038495669995231971842104916685831`106.41144004954236 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., -36.065108791779666969328710900551018\
90441999016676527718292670108403751846449846180289543306000027994165574093644\
65859`106.55708724659398, -31.16835463013057692176076008094374690606539817740\
47312132724326010260996129230549402340423065896161225150224491737645`106.4937\
1387658177, -7.13432732077491531412839576729289041344848420932654822171848895\
11569080514036939014870145667661485278849610636553466`105.85335303075863, 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    -11.076270761552368568254591352562779164638633911608971217116295608826535\
9311322407661835927665194337507985780439973732`106.19490856144678 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -4.7202733629905062298870678215656108653896745142993173871272287620575731\
853341541637003358627842272597421653722003147`105.82448214828825 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -11.076270761552368568254591352562779164638633911608971217116295608826535\
9311322407661835927665194337507985780439973732`106.19490856144678 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -4.7202733629905062298870678215656108653896745142993173871272287620575731\
853341541637003358627842272597421653722003147`105.82448214828825 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    8.19083198289640724081146935949478740247309956259333730283301032653863642\
11811421125728045402451165886624322950044896`106.06384301524925 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -6.1765078521173423001001756093859997276481644907423775243407044035200568\
451233981694927949434312457672706675052987083`105.79074299786922, 
    -16.568586336074554554871062329340743368417566640610710416874285301665593\
2610138705375680298697477021993877889933229182`106.3698004529844 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.568586336074554554871062329340743368417566640610710416874285301665593\
2610138705375680298697477021993877889933229182`106.3698004529844 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -2.3601366814952531149435339107828054326948372571496586935636143810287865\
926670770818501679313921136298710826861001573`105.52345215262427 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    -5.5381353807761842841272956762813895823193169558044856085581478044132679\
655661203830917963832597168753992890219986866`105.8938785657828 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    13.3041670358171145624030964322520609491621016977743277770776832267958932\
03066390984139155667153118657701291311166207`106.2745026867102 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 6.120497\
11831023979194727394781166738410146967110647036349082586176654656991412084310\
63559253149374797347414110146081`105.78678669779443, 
    12.1033337067332696498690530645314196162821753042297371198746430298049995\
946548123971854836667559462890603724438745992`106.23342000542365 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 3.831019\
42380605664573976988103586631723857250378316044976419272170888541163490067531\
3478706810734617755574583992516`105.58331435392263, 3.83101942380605664573976\
98810358663172385725037831604497641927217088854116349006753134787068107346177\
55574583992516`105.58331435392263, 3.8310194238060566457397698810358663172385\
72503783160449764192721708885411634900675313478706810734617755574583992516`10\
5.58331435392263, -12.6813886824120937384236114412137277958287333366975857272\
805238677860920660443101825265233987631339938654695960533787`106.253681811636\
88 + 25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 0``105., 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.3777543531781473140595929698459559659444670780173731140412749751269568\
398327284249952253295025856107253566983184286`105.92312762212413, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    40.8293605991649215129928808432314587022137780405657264543963128613777535\
048867604662395010205467080373561368427727322`106.76148757661787 + 
     35.161846635466941954714984239526805808625071371225153412877634777452134\
2315376232479425281853972026386003293784600322`106.6965866731795*I, 
    23.4642686826983892881957903885706885670201137249385950817558173386559435\
699733434988162470738689564588305825723694224`106.52092202081613 - 
     18.115898770073351306891360621609161029723301935384361689470392544297010\
3636411978140982397449848052988318017527696019`106.40857488305326*I, 
    -82.531797244297533288856064567441520562001306996405806987120823581914515\
4450671097525804401637950046348299394808172751`107.0671363004087 - 
     25.396268160336656190875351354206819380843080793510062798289540973342827\
2216528247849541504644483820812851495362677573`106.55528490199347*I, 
    51.1927990841281707136854624866995726604596066665959443357725578502550125\
687395983187706376382675043165112168851190526`106.85972387408192 - 
     24.279878340280748788760356518208064382877467303230209507481573967966190\
9434693949288389521112692139831827275296135372`106.53576150411178*I, 
    66.1278026527485083010819636100924794169567663360604348239528488639702030\
105316165337103266186462009301648124800601333`106.97089908969308 + 
     0.4746981177547137295908977552161192851709244136523988804964557096661504\
930511026358342750346813007338603079048489603`104.82693250751461*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    11.7952642510164116028402948427315918810976582606587229997674274434834003\
521490351942070241430780315379188659355150418`106.22222267272488 + 
     15.340488767675731770235527514359259728493164136745695158828423371761787\
9441432269995285710568961243464668976596025386`106.33635419484541*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    1.57604853053890837234874299395671988628319976102243541991798706305803021\
44244542287694704394663185013850794187976707`105.34808458422205 - 
     16.130882970818641526782910432415643042536463098080540302711021559703341\
0770271413784200479078848849323324588874830084`106.35817313824383*I, 
    57.5846850283546661805749357969497219390182611883095174741434061610520609\
304960153402651838931840774282944317790229012`106.91082199354581 + 
     14.942100199500950821556871028403942649860786939609501552476846173398542\
8811236629009442826141908853376286838333414198`106.32492664222906*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    60.9698156481702019630642928736065563959909249154865105816085824239263893\
030620632383796251722496631487662767081508167`106.9356298796982 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     2.1804725941447023826742101166704582350138288805983735424003943464313160\
123231800278746628644283210360225127440792483`105.48906563032892*I, 
    -37.697239349415029748653850752036907426002795678191518257382264702742353\
4112399803575145514809173440978220067874201331`106.57630954704359, 
    13.0342737205374436825374970341486526597652097764756500373210160078483746\
134893382495267880530883983436462520260945761`106.26560183479776 + 
     38.241991728145269014737943095651589743065101766152058078887681123809556\
2267738868962761991921434272309789629322264566`106.73305550104948*I, 
    9.14707266006574162400550439504748298896742640774301156863131737530334262\
41884326906921613296554070904530011114173914`106.11179712676291 + 
     21.697190139411797584677295629515200885000232620954349586049904698299396\
2005759723971959919243028534799334822316993607`106.4869184926961*I, 
    28.8918493175091758349222275585695845656455718697976926076398613008921341\
433019158879250732419906187073857637642443424`106.61129033900762 - 
     62.047171950671304073907401858643534840771644655729868705872799382109596\
6771921791892808762687313404803013825569910339`106.9432369894007*I, 
    39.9396518256578113637867360428613216513449481705295446271304536820622925\
957930285440301354989363240678461084445082378`106.75191927241639 - 
     53.837397081369312985616795051355740030788122084044968810732546129987415\
2668695961236878563906213995143038278230556345`106.8815990523814*I, 
    12.4658384383410732798572130341271511620206461524490564071335205423610993\
819202310463323736967766245892481756990661126`106.24623649181491 + 
     43.440866445898850388378124463915632277790740700327762345271688440934396\
1417900975718875171744167991619356512218957006`106.78841347668073*I, 
    -2.4980098975720026916117170403112344937803319239255306757805524707117182\
932829426235142477688003957333756251676655127`105.54810915262767 + 
     7.5450583296711635524452326299799261416103961274288283156352908491444159\
676638204648694483499213004636763621824748188`106.0281775994196*I, 
    -17.097350362085055415579792464953104896518937777692761076038484630525172\
7272690764221092098622356788835602667018164151`106.38344380926002 + 
     15.090116659342327104890465259959852283220792254857656631270581698288831\
9353276409297388966998426009273527243649496373`106.32920759508359*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    54.2835805458830229392551193629188781253481923688458039193184412791230762\
005296528109692326352973170684829029261571361`106.8851834838358 + 
     184.85853888361991220608920756683399064800983917054300066402069507964390\
25340600832680521826237153552799915055301391949`107.4173545138955*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    15.2778982927875465576060332862257805798186904806763826261777916571746581\
585520596692553656475684234537810345353217385`106.33457861237113 + 
     77.162177912861911043942935056280819532422006135862302228875614866681642\
6294007652532626915890066788581007439912407658`107.03791947499707*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -10.579420957257099375995595718237894320329456677687336987639620018698699\
4896625043609377982934639151185226456938636174`106.17497689597067 - 
     25.263637182125160507216302540289770826052742880786756797187231939892578\
592992790296538282064567594885515909715086048`106.55301087352136*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    19.8629107662880012140799858361172211698863495219347226599310518866812852\
059351807480210305974102660791278755526286489`106.44855788937846 - 
     23.377960418056990553972602272475959000440296497488237244180713388816787\
4299811319091410420462152238526130067108412543`106.51932161681259*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    19.0141293815330697403813131297117980467846825647788148419641422384262891\
724377475238711414275484740952636842255013242`106.42959144257028 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 87.59190384543394758847623537837333585002572126\
44907628945720074931001740720126650217399672468380616507521664474544189`107.0\
9297896384315 - 65.0915704182353927540318868885456026550006978628630487581497\
140948981886017279171915879757729085604398004466950980828`106.96403974741577*
      I, 91.88472891019285483308226761048035063868354405984295211369068471155\
71746855349188046870949593474079324575673256895512`107.11375833619164 - 
     59.908499477987467349655947409422839210526213091942010187133908376223585\
0503483228135217309852625618320439402164931805`106.92800343982945*I, 
    17.3941290377925854992991959221882463462925024573499989172757699376721702\
72050761694792730149815963120058018894526486`106.39091768538236 - 
     44.826300598502852464670613085211827949582360818828504657430538520195628\
6433709887028328478425726560128860515000242597`106.80204789694874*I, 
    4.11901460051990363290235785831550051282533810812716819645116217830864763\
50277727126157659212199103865719981408892361`105.76530832921885 - 
     4.9265661273703122376827541895135814511497877733385747492281125766457195\
360103071288533890052695962097828993279148358`105.84305931436184*I, 
    23.0388266810271893586394930317097550952263195933483127662571513353361217\
665530043179062029427462857396310564091554175`106.51297535544208 - 
     24.764049492298650276978393843181501783886645817767928234741139571419452\
2407181829297845582517614401216967431365417179`106.54433666113486*I, 
    4.84048262290780475635405955493329181506128711691321127826100111208264941\
7141625008710989114302368711751790280744169`105.83540366319876 + 
     0``105.15051499783199*I, 9.233401602505306714570710472373884197776120716\
8121697922173095535581578033932066767341087686283855151455952625481958`106.11\
587672323978 - 9.122784220495700445315265897990480072755333638296198210602029\
2602286032576178333522043564865307207125900905145014294`106.11064240053133*I, 
    67.8994289866802546346195438088121887784363328649985981096746019727417913\
366817675337142654469536935721481791925943244`106.98238111984479 + 
     195.41692309365078890754879704805538206168541082405553988147022469730560\
26508295296935231129092817740767740052887676017`107.44147716871906*I, 
    0``105., -6.5586459342299005169741735298561835031635083466714983138361065\
039512518525257455084507984331468625585899571673248841`105.96732918416005 + 
     0.8113433283783888059093604034494068185741773012625692125708322705647629\
513290888738557551072825581904898904859404439`105.05971966717011*I, 0``105., 
    -11.431269646848364304876563436658489291343913609303709569083389045815378\
5684323829324359843850509361578757216146650084`106.20860946707221 - 
     0.4746981177547137295908977552161192851709244136523988804964557096661504\
930511026358342750346813007338603079048489595`104.82693250751461*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    1.75202658923338565852272352309065247141486854541170208392518167530755548\
20399418934768583440097169336945991989833852`105.39405569068558 + 
     24.279878340280748788760356518208064382877467303230209507481573967966190\
9434693949288389521112692139831827275296135362`106.53576150411178*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -25.786780528350127792541862625775415854800169194484516161985221382236747\
8183039882095476676043814089970566511370882249`106.5619121218214 + 
     7.0585644717372455996823589631806850237240111310558724389419872687632596\
943072577155139128044004972648691433724508394`105.99923138367208*I, 0``105., 
    -53.392089805151000181471455341780545212449064886991740300636004164210614\
6291267489966706908395005381027072006976426413`106.87799191762385 - 
     63.562677396625325082537544351290602890121027506320109522221123110071241\
3573882426460801581907586516606282721703844172`106.95371718016989*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -7.8548260726958264512909462610034268567622863738536605020730425619062269\
389382323797987500621864719870684179324914495`106.04565157084839 - 
     4.4754993291349699946813995214770291578490939624210938155014143285451715\
082823556831509051599839101610719753878361565`105.80135649419684*I, 
    9.06419281884290715944250651938474206409688263951003528256741320998961945\
53858130323990624851990621363071770063589947`106.10784413335335 - 
     35.194838673481416423144982099856312796123064371947066283857468409477280\
8984284037565191401341975165034605282706460321`106.69699397665163*I, 
    -40.136828580353404836013960729788360081684621367802104826068778395005716\
0813946551199390053764775406891341318168095936`106.7540580514726 - 
     132.38291706456865366597315803765610844730793436236339438887236082742282\
76529934183789401209848172615393576636537631464`107.27234694439147*I, 
    25.8290437528255514735871653350325179276786886569812662819157697676713026\
459856346271022803725116597117242268216865831`106.56262332578005 + 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -7.3424312311828283980106917823526164854690145037077740121777930666140159\
946184843619513481200836387159219222156740316`106.01635488546705 + 
     3.5292822358686227998411794815903425118620055655279362194709936343816298\
471536288577569564022002486324345716862254197`105.6982013880081*I, 
    25.8290437528255514735871653350325179276786886569812662819157697676713026\
459856346271022803725116597117242268216865829`106.56262332578005 + 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
498935104954100695546199493523088610955377975`107.04846505244956*I, 
    1.39578239960799142777454568378511719348012716282419549431090422623260379\
2610790294083663339874612742269787378561295`105.29533271553494 + 
     0.4056716641891944029546802017247034092870886506312846062854161352823814\
756645444369278775536412790952449452429702227`104.75868967150613*I, 
    13.0111667329255584840639126314101481138996814202210319488131626908906728\
925381387087403557200420419118252664964486381`106.26483124004709 + 
     41.796273421854542722007400598756327336800578442626853603824937357542387\
9274362195288590831537702352320906485529225129`106.77165255940433*I, 6.992576\
82176048952919449070573755268582561140711563006282308184963786591698660562137\
99499602715774993063763149629334`105.84463724631041, 
    19.0704301035680184554966162938285988030350412352361005587034197269464023\
120355356993824872149701384712130562956997021`106.4308754858177 + 
     36.531911147307304280890984443274021213379015724772074840840153823455122\
774176857402040723925481614946561808999073052`106.71318739052076*I, 
    -17.472413002094635993211496830042169363722004131036297525322757917637721\
8169718273353277304960914122139601382580476924`106.39286788456239 + 
     24.071004955177820415475498057828730392163471157628082739460926480118119\
8353496574194628001489883319871548749236914861`106.53200922011274*I, 
    -12.710631641376056974215470284246697762905329272638545198831992949760604\
7212446242019914547465149849610242738941630493`106.25468213072652 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
9176748287097314000744941659935774374618457431`106.23097922444876*I, 
    -6.7469786402658383500316271130854252974438368522155386687757071121333700\
738497810688459221110522742592704052676016759`105.9796243330904 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
9176748287097314000744941659935774374618457431`106.23097922444876*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -45.767710945986185864383335757132258477092974502561952298000043418149522\
1533037661405068965924485065825298928663525204`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290572`107.12707606612636*I, 
    6.36623764705515197957746113143472348972605553040508497844098803279714363\
71577988691198394224489762169263716241530965`105.95439784431903 + 
     46.937070023804719965701992229517315128606580003935280589821483394802855\
9842806121099663940079733115853856740873461846`106.82203097375906*I, 
    -13.758522064948595619410761301746478446907453283259473487425028910904983\
8146129627127891666345002698118092906710488171`106.28908678249381 + 
     0``105.15051499783199*I, -16.5246071521619096852934914709695544529934822\
373904257730565220567634204529054266246310125018418849990767984464128592`106.\
36864614141017 - 132.90330022030681087691938062388400382696576978397483622459\
25807581300822238431686032806965888384035418475309150298329`107.27405076319666\
*I, -36.392614859270747720725542051923504308444880170609351722964067452166939\
2230416143484790020243558337960168153045583833`106.71152825919326 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124317`107.25711899235651*I, 
    -17.699967770034563381016160965850501996654900971764750848544142255642187\
590135408262370561107892167585144132996847216`106.39848747338539 - 
     130.80519117374411677310312476964555451616299685149602449390562241633864\
03630394054916052128482078412904439353217365362`107.26713997770231*I, 8.36091\
45223353104725737739140517978721278015555988379992133657196178557600496441098\
270577364358996506901141435253082`105.92225378345356, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -4.6654389179166916678189049053048730266078373284885690826808802440873824\
266119310761340051569678248024155437436465072`105.81940750564921 - 
     0.1388563367485840449929864170194664360237745519031857069553908342919984\
840510339857727573155718478408846109138884774`104.29308070152322*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665638`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 8.835855\
63072296960085276618923150829955646094650769482800938969070443716390589400571\
47888159982417584642709611049168`105.94624861130843, 
    -20.869157772392674268385539878400142169912258574172992492938737746910428\
5389575741276474493911599171707613764124726639`106.47001992019965 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620693`107.3055826057877*I, 
    -4.7141584677654651181491245127743141929347721187759247140502242478476119\
197045307321682551110300763238157118112671917`105.67340417736509, 
    -33.804691017439423594427690562388702790663542634393036245072961523386573\
1551707195867577315375934287286617284592369007`106.679491968572 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124319`107.25711899235651*I, 
    -4.7985580124505010192055474191164036416237976540555495026711001153422040\
031759628808419734685221699917419204081733893`105.68111074960031, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913084`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205169`107.19076806869042*I, 2.19360\
97328815189391988096677380189827868740274848190009093657676705766892105639743\
847612711082991690724331814950347`105.3411593643817, 
    -65.434369111806582338452297346393947350032804508440016710428903427934888\
758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    50.5274155229897121058775671143999313845092289893285155751925540702782863\
085837703305685602178432510098022170312482613`106.8540420824781 + 
     327.76955503016374904135643612027830571669170256708837768739276485991830\
10446339876237053177676790879511043230439193635`107.66608360937138*I, 
    -9.3846742419351277708277882112246986269174744150061267858066538137425778\
339253777007676070450296424454359421235703838`106.12293419994808 - 
     11.221339428431405640701434533466979857565945409655010706526462541617965\
9603837461669442903003296758992004191395099961`106.20055969714588*I, 
    -439.40878947605338137221787787876367071426144139961974825919642943383838\
26540324017645521564522059578280427154778471506`107.79338373767814 + 
     403.26600386131016720419346368847598941143427189895421602467682219107670\
9559322497936320947864556323703669013935119393`107.7561066094807*I, 
    -51.452286254681950381211964000520200276500384432789598478882169449080378\
6355544706762531524937148805388864925174203795`106.86191967500105 + 
     101.20458044231080766377446109942233832429652215137015796232311244097982\
55189969602298601360161369943267059366838896662`107.15571516661842*I, 
    87.2975312816346135472073757933938484806384885245920571357265876604396527\
961216660090391803450823560975165598881157185`107.09151696014098 - 
     276.73610696195578458365738879246697536118626998801961201398559800873702\
28184998525838082503375696410717402887124756962`107.59258082495742*I, 
    113.219932144373889620322618593289786425973792450433607407512708252231000\
5177103274438365657031119304142766761757829726`107.20443788809676 - 
     101.76436603728187412660085862506328884358048052011907742719646532463059\
59874502545217118554369827813241859175880762018`107.15811072924583*I, 
    59.0193436069304741660508247188952963856745142924568679821873137642355091\
210716251527745605748041795237528138847584201`106.92150937294726 + 
     74.293851437275061280752656425198309721839153291181517053331239401955144\
8842437870781431345231301627793029038686930773`107.02146787084752*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -12.612308392755195732916177867219739791309749449459753232694939860977425\
7883055219562657613893768992810593330810611841`106.25130957928896 + 
     19.911733033147338138776573052873068947582804534278602896281566141629905\
1981780544354545946944293817600500605926676706`106.44962405866193*I, 
    -92.539324946152696063229160942296224759092851492197400354692630964348053\
1886281320629812120723038083804340293860512817`107.11684132492553 + 
     192.80336734716421843598720256607079340545685159184726062496617087141272\
77545917201499232129122072120205392483787633054`107.43562961250005*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -52.182126719451378554436975454679539440295582949494824498325259861783537\
0529789561511864783298692059195404852366345566`106.86803677293541 + 
     140.66561041650845709292151030446227722283899830892246377825130620939011\
48837239459963106184312152001662194687024276098`107.29870293299341*I, 
    1.96688072539295309611756701024168529828103661475530201424550428756668825\
85326049024623554952237520178930845269665718`105.44429302227891 + 
     2.1933176269270184101170654694658700812391819798062837989139295916800778\
13331119879194255504581468173230351544904877`105.491616526743*I, 
    -96.331746775986530477416601716769112837836362055868298936803792005210734\
7848441672666333453836393279653994472773954621`106.98376943538524, 
    -2.9160035030686645503856177185220059727109525217223229682908151476676287\
730623116073156922554439220221189325398410595`105.61530303920718 + 
     130.64737730063632496957902049867710323162937827601509081461052407244099\
28747665254419065088540368734799000830848287011`107.26661569367648*I, 
    -89.693557596307559400780706794855472103797436726025621615231128333007480\
1265462381095324820817085599650338670328636878`107.10327624800148 + 
     34.474669255803030288211582292224648229123169795678773383151333317084715\
6865394998318289632201043001149241093944069687`106.68801510615143*I, 
    50.5928563031641394972834904684507736726590790569762507387378247062753465\
209021933229163811676821638862082417904226508`106.85460419674413 - 
     306.17890382028130188946194819172174026851912611266454486627300964019819\
01742694177958546231754695202249344351134147408`107.63649026169237*I, 
    11.1590775169649124482226624659670939472986525421391269476792984106433597\
234647951069480595923447728928757137781836604`106.19814329226772 - 
     32.363781155771529347039620767734696297041678069573863124832130669929487\
5051440562985258773329847353293147754115902829`106.66057425363859*I, 
    43.8334416942537579704897931339067423316515923358226007417984991534387520\
320905470464378419936158630977160443119090298`106.79232056956148 + 
     65.217072647910572299975918752758682127955130606526611472319375691651133\
6805643286168439834222856777250261407505248114`106.96487629887368*I, 
    -24.114216351953029518713627377383874820738998146165982935405959551418600\
9714268043670364722260736073454144674916086044`106.53278815090091 - 
     23.745729484333890061497688637440799232901643456745937223406456106464888\
4260593272818275583586743478096363484820865305`106.52610051376537*I, 
    -13.575295717606136861345201668928781158983472129006358330681135655795622\
954770346585378959972465349959220414462507582`106.28326429665462 - 
     34.853119627304345919649604831069914721387379684313177247907689487234238\
5856691575676486728081024612373387906271588661`106.69275665476496*I, 
    -1.0637147387847246416265841979590712797081597972814488611914141356719542\
392332200655128139327376004427592717451195088`105.17734017468018 + 
     0.3392611475329023196072980648713208990532591205792329614819851941443665\
87171778018030111505643503373641434319580479`104.68104912456167*I, 
    -128.84296973793975514872431867123540025922426676055624250741958794906088\
34138024548330361296383679286831341658178688809`107.26057572427098 + 
     119.81169330156767808770494319533193979617751560090616197915870228867719\
11541025063769177188459178537264787796589287024`107.22901420393639*I, 
    3.01928684559219106459383572026454418929168868225869331855877246884338578\
97274857976860909788621715889236970755185083`105.63041937271004 + 
     1.2720479228164876941176380637032250622972090456975101309311607246477681\
916846138703393293160296124272681172678950918`105.25501847095468*I, 
    -134.58769298952852534830132351830358844243106026762508676101455128150065\
85832604406620204073703399822628250553833796229`107.27952034664193 - 
     79.491410290745447543605249288580682590202696283838999471206297851596080\
4847037931192699010234085933167600440360290743`107.05083519988624*I, 
    -0.5318573693923623208132920989795356398540798986407244305957070678359771\
196166100327564069663688002213796358725597527`104.8763101790162 + 
     0.1696305737664511598036490324356604495266295602896164807409925970721832\
935858890090150557528217516868207171597902418`104.38001912889769*I, 
    -46.080158574662962030044460552868918630487067912765509898183706229050678\
3205500794157953961317707000895087257180707675`106.81402896277802 - 
     67.588188416812825318423984915700246501154422124892611672471402924609276\
8486066288508831810674134125282711747279679203`106.98038580392743*I, 
    1.50964342279609553229691786013227209464584434112934665927938623442169289\
48637428988430454894310857944618485377592529`105.32938937704606 + 
     0.6360239614082438470588190318516125311486045228487550654655803623238840\
958423069351696646580148062136340586339475467`104.9539884752907*I, 
    59.5629561408189478153309089115695116138264768231816825123917439117871384\
476842288522249604154714627316326355916906034`106.92549124171043 + 
     216.25418389132831147070982747569523154218919938984579900745697133551436\
9967178683102082032443579803380680386909559337`107.48547951638892*I, 
    -1.0637147387847246416265841979590712797081597972814488611914141356719542\
392332200655128139327376004427592717451195055`105.17734017468018 + 
     0.3392611475329023196072980648713208990532591205792329614819851941443665\
871717780180301115056435033736414343195804834`104.68104912456167*I, 
    -54.063520811914066301573871471892757002463402534483801059853316311242175\
0174793386984685159495924191631036583991902651`106.8834193229423 + 
     59.734649179430130717400638500240995890364720615180854710203565903049603\
1516943361316005326202428848920954831891163429`106.92674131526442*I, 
    3.01928684559219106459383572026454418929168868225869331855877246884338578\
97274857976860909788621715889236970755185059`105.63041937271004 + 
     1.2720479228164876941176380637032250622972090456975101309311607246477681\
916846138703393293160296124272681172678950927`105.25501847095468*I, 
    140.593654759299394886580349502911011434893818811544171288044748963605755\
2593001341109829531573573620486966040003377255`107.29848071847877 + 
     244.18354158858061765170780302612544855112083192647571800823708149499687\
85346016799012692546617392317422459109443421878`107.53823138619539*I, 
    94.0098676759485718945588626202450016661924382537265606881953953497730908\
430932339375264374602043707539408067499561623`107.12368843922206 + 
     242.00965770329387980622582270660396633134461178217746656089273153747486\
42925153587867430990843809258603376776450561526`107.5343476952321*I, 
    144.584468389998627428734623243280699694523187773829664670252865033883217\
3961900032772515616914016667661939913597074637`107.31063664034235 + 
     109.29053600144417127581896527844455948016741622728611696310396371803449\
42961808371823514561583256005943792612499531301`107.18909755374048*I, 
    5.58807876953211468867814808640416988136385928251704535547893416126024483\
94524462157577717761594802101667548046984737`105.89777751713028 + 
     26.584589674987988441667885805247365389850991998432356039817880758664598\
6850907103736363450545780919688025801724071799`106.57514495933141*I, 
    35.6219562196960000394011278379674456095268058104689716984037056209889402\
049317328293389216180415519250196669441159033`106.70223276338291 + 
     124.91355505049168853262072536874684635509982897066391024125598742047022\
66679065058948264740194153177190996919864959482`107.24712456642399*I, 
    -0.9847644533786978873843246314331246738631003328753493682217591252436713\
634037710702186040893879219490793481504815808`105.14384736149601 + 
     0``105.15051499783199*I, 10.98694120346525209765114279657776095923066833\
29979958014091985366600163752349192126851474491119504928202047540232416`106.1\
913917982303 + 49.19003768336054940425839965964947258094838925572306887405968\
02902384338089820697612527057529888654971792211471834788`106.84239215309451*
      I, -175.662305929492576414401644811577142551899729937747615395231117576\
2413276409649431112302081860757848277318531269839781`107.39519357729492 - 
     78.937222004521746024955655365239444569794751660025807300335014395388604\
7851704497200155212642343953248818813141453789`107.04779683626677*I, 
    6.40410777224051525285278115115092469792210105142991248043382925671633097\
35825484512958148790356780017303702386087355`105.95697362971379 + 
     58.781062289012140212894006786650236067734689891230155307208723045904642\
4698344930599504537185232287122795937813716391`106.91975242819206*I, 
    -1.4511316504066924197250000195427093042608129762858336418231139572850153\
845295014834572657803502258434833932794580734`105.31222181237281 + 
     41.895060065393821216508428546653000465532670159727530652010327397913647\
5689608028808632872703611592420414044525765919`106.77267781524175*I, 
    -290.42894138412066372321523176105412827188734833111318222008451581057879\
71924274840817400046470357064673247291233481551`107.61355488967115 - 
     172.47842478433037923450689074523959680936957984651401606069335642493113\
04998447177395121365508490302077429641924608681`107.38724977502024*I, 
    -39.367870712269691520803327363111725469156759957831233362353669766193489\
0725240482168952103648575696323310479366114691`106.74565692359711 + 
     57.874791102854975376067929635629368456498303269369659236958392060409766\
2402069105640232760118073281014543077729659399`106.91300443428926*I, 
    -104.68636785860925151899819443912028175167848168458825413234732666210565\
43771330244025919441722163333201380068801732304`107.17040512985241 + 
     135.86227863755229383562184720974872845412476189015782948846663543084152\
05322331259701324888935383702838505539221830208`107.28361389199232*I, 
    29.7358259191049905502474976798136319598784581354940882348659382780082436\
396406622624896007447817690365966426226374661`106.62379500345958 + 
     86.776488761123989012053050634546478050963013343438517847071133195822010\
1404059720812935529592155869338769866807242422`107.08891707111401*I, 
    -28.290946066402114445282973343411445327095960202431097150647287402559546\
8385571293042411134713713913981258684768653461`106.60216246860281 - 
     92.988975339582691038603027499608252585772281306371511557489004249475484\
0167576241370438041906729128037159754023689498`107.1189464600096*I, 
    -52.376943510000457332910284334471962293591893430847452631969920472213655\
8925011296711335473114233872624650950663813005`106.8696551491287 + 
     100.69780640999982132459203839881649258251354610325415802872009396085057\
41983655999457871472428902132163445062551800874`107.15353500786517*I, 
    -7.0665632059909321702561814614801776701750949790939177802574260152015917\
114606084088850909221508407926245819088125178`105.99972324563596 + 
     88.713330880546443779279299397812216304768957420940653344112026260046438\
5521227152113402939368769134034785610926152177`107.09850388364843*I, 
    -281.36201509671510587453241341669869350192551559537145224483821876456452\
46258992950340387111737569820764972657392305442`107.59978046354126 + 
     51.335647873139963126377357834650494157201398914524468984738099730657497\
3445493131117620076516160018610647533411961303`106.86093404516708*I, 
    -121.92026027955881707829735135926440245965205198809995099509284371962665\
23782011154857704718087493725721650183085456412`107.23659087897529 + 
     87.518921204259845519167547558694029067355614005290680202512772261059948\
8718115063757353959037925785192990332614465821`107.0926169535544*I, 
    -63.112440271621559052495654520300313599225725690703142644032039969015963\
3267468134666678798327992534109927115030805076`106.95062997052793 + 
     24.330393432646215158038159852693967595169299493611832545330422013635408\
7034712067964595968003103196618460955119459617`106.53666412954315*I, 
    224.451110394315049386622031262572428703220872519079927489557282431992662\
22929328584810094409084768299582592769964737`107.50163675609687 + 
     129.34890294668538856544119909899493781521140528815257157286730014661235\
71222061372627966282847817825146752827385051488`107.26227774749668*I, 
    362.441586600666031370365710674944970432221697896391296550186127994874976\
4164860092563993718655241407868121687153765473`107.70975302070819 + 
     131.43962219283852966644878801653343671779487756271878494386508837071112\
06065281637154525934441489773456394498554887212`107.26924129993428*I, 
    -65.622910871563106105885562250682871650075869386921560939130812308559712\
2228670023207643630568494367479747070640729012`106.96757048854859 + 
     41.192082999708331339695600661167020481072603491016357696732467383085282\
2332974172702043701170098031234064676374169149`106.76532875173078*I, 
    -21.928618075115213457936365343570352154744914772860209235047870272992818\
1380202457713295193357995385452119583578589555`106.49152626146291 + 
     15.471198968147291158251785875416030340350402145432138049646406684890186\
8081184833070522707250472335751443277159969699`106.34003896926073*I, 
    -234.49537589251921198002104713067199687522758862047898904957365606723246\
57425103231512076462103787369887615533140285699`107.52064928094211 + 
     50.894940029609621077663983629057092756565529684372216283917226383731593\
3130481917378400798786867853594875356584610612`106.85718960479637*I, 
    -15.853757712035700175266076184100935958954120320649705931531305911269250\
4595325871716474083121333496131094575721045521`106.3506472145549 + 
     50.322083382406930253255380926802715517408841639339395590859014633651417\
8074102319516002435233473547883196312616454487`106.85227361084856*I, 
    -50.189354183200475774730469786598595342146956749726291800513452484451531\
3620991468464705130160059912389503498029109708`106.85112660522003 + 
     1.0935606684442582366099217004840129148327704767461993307772709348196371\
591429376008196762192385594716611054992976995`105.1893578796178*I, 
    30.6200462464468495778371738737951476130742797123705016900851760730785452\
575003490803628830050369616134159683169800327`106.63652084012374 + 
     0``105.15051499783199*I, -45.4524523524964697447765933505370118099786280\
835019156586612598855395156891385321478444693734207440729247166004183273`106.\
80807231805059 + 17.933794762301749210679882214854073265690055095046324883428\
2042072714978654636631754573497483081738438219292929828073`106.40418719313617*
      I, -43.1413421063413175552629325304283894214122478538359922163200189438\
295415143709255178785035348738584202351328255146045`106.78540864950051 - 
     109.78240865573458619048957745321332399498109112861474825336713042980994\
7036379099826438066790288606994137163788169798`107.1910477529205*I, 
    -12.488278405456052412805691835788046403777929486078499845873837093555779\
9028095549815927630025134794623139866321699441`106.2470175698695 - 
     54.287284465937453419362701225107745247483824821046073242932741105585824\
8800155565210384092714932898810180095373995648`106.88521311594826*I, 
    -14.215192165586015988483781949396196302923068460313448653278153812780542\
0843463331460264587894273419636454210880806785`106.30326773283204 - 
     45.537695290935552528680637975614253987281174579391251696273499531460728\
8351375785125776180909373427622114557543430651`106.80888604458197*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
8762724266284178638020857027519730842036864485`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
31316889353577520062557639346079999076099621783`107.21203328557739*I, 
    197.030244941257491797465420756169281450361026129866631455253403029150283\
5310958794266109643433188041164352454046446413`107.44504789507424 + 
     54.562896398635118752664341945363658756512709205023974090196512030346901\
4428111581418829366285129266480780591193344757`106.88741241403609*I, 
    -201.59405194229807621173276728744154091598131772619390805237169405530775\
3660333958258039385902964915325705470098579147`107.45499271188154 - 
     102.22456659579954646856740300617691428225743287435290711470413746240823\
57636391421621989810516000960237998110836919679`107.16007027577247*I, 
    -22.206334762596079003636768874653347504550775412431350485836466098356146\
8507521317403444830774290655300921950083188729`106.49699188039047 + 
     0``105.15051499783199*I, 242.7728216201765996279804642400371525214691810\
387098016568842318152038065949394366580904026845696489922910852862455542`107.\
53571506375641 + 227.37482710825810258696470454723892393429573171222117688260\
18607373403974756318307119605179551385158852625300328776749`107.50725737967393\
*I, 312.288067367269239883892477318215947743117593076897217021866173734153200\
8417326124920376910991372161834121413150958791`107.64507038784012 + 
     102.07207494958262556930562107267983296113837551307138665752801411588352\
82495099544047080220591955818379780269032299809`107.15942194115192*I, 
    241.468564500206560051292909966561221772619315234204151093066412344808144\
8792341846500109154496336052984667639829772078`107.53337559812569 + 
     216.36748878383701802828402356473964081835586302235989685587336103839887\
13617591595437741141773795178902820637183488658`107.48570700240647*I, 
    -48.440976273946080561679318463397002292379510466041549414542492776036393\
1780632625842932485701149342004167521216697649`106.685212887281, 
    205.116900786209306156808306692700440282460793461472471044937773575077847\
6973183447821242140875295636139266300055711837`107.46251644374786 - 
     31.823049290117948301923394687914142053446305750483789088986214565768510\
5791185463190592115864147110363445862479309357`106.65325678930922*I, 
    -75.939688912376344518355787523320098724146135908563733150150004570658663\
7048801938684667647912790308488682483219992371`107.03098381154814 - 
     46.688267309173840637435750426740378696401090124644326355626158308534780\
2395418299461062530805455921508388364483270203`106.81972275456366*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279902`106.69237971190593*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749244`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168269`106.95693039771946*I, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363786`106.67473766483614, 
    312.524381188479628858408159015679966444742585725232667661851593236026341\
5197490333398234816016281486454441606648402347`107.64539890176034 + 
     199.60883243448776215344839596441967699339500051437019603412119840152660\
39012216127566572257893458318152719202674891001`107.4506947521816*I, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487659`106.65833183726609, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840107`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
505707061383809445952109829199722151376418875`107.22361896437425*I, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
8522124805210015062544445472250481666760408976`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300523`106.66577023157562*I, 
    -43.631985799392022624866151964269684110608694748120657410945777704276009\
4169309865336674447030111146742549795153318598`106.63980497925068, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {2.05353804720696889213035961073404545747809711378342862798918657713935467\
16533737367755980180498531190454611012166951`105.46301775154662 - 
     0.8593724691182081492021266853911909719079278527041914781660771384140098\
346619828733026673657105066535527753288472832`105.08469643433189*I, 
    -8.5770113968475043092389576014459056282276154073736597448072379693180051\
517821272329274855344339417453831338528783935`106.0838509849861 - 
     1.1291689789388033191705036534283351286653038931818351244284556701445196\
821505425277129557045590808214153914202658631`105.20327393632851*I, 
    21.8589574096658392077816641075717869391952235765220909211184691637813184\
898744927664753895654108677019392679800091015`106.49014444172074 + 
     642.41287843117456006166925375963236704493864913779624735307877811814090\
57112948477428131488310696932399352784884061999`107.958329236478*I, 
    -122.93314220009583134592041210690615508346888757842880682806025112050421\
76617201853529174932936630406005382084188194328`107.24018398026475 + 
     52.221163450692063186638047070998376587699472177805042444077755092489766\
0685760462559877613684392070634308123407804452`106.86836154120147*I, 
    -804.44393711194031617706681721841341713550704578575513912506737166548141\
41557637031823720421937867829831381099890745436`108.05601078069672 + 
     2673.4736173870236963276415705766302992105254770467940062013007794760600\
077956764653992790621253792746175827846329680554`108.57759090054562*I, 
    -357.00906621217944259454261818752530921833636580167059673374435425214349\
85612743072817853802124664265146280135778297261`107.70319424295238 + 
     557.23995304532631266556796654720060547609849718125466899411992655146778\
36802632910170983626021718005984168133568003046`107.89655724478901*I, 
    -138.16918024429207330822066163658631378778283635189400728915646281860293\
13897627916763174068296984861638391142511828158`107.29092617876796 - 
     1084.5919642940879481378226437960974621669640351936634873265201924355393\
347202937246528881409447377762941127624605716836`108.18578138026993*I, 
    40.1503855588440633164041408113574350673184725404147736817420471077282683\
46090852029064264944223511568000223217985204`106.7542047179392 - 
     906.28195850013110835426334044924016763177095158736013001836442946577422\
24115421752097765491669877072972626023875840759`108.1077783323413*I, 
    127.308356251747591941323897651020629347833892923119945685227427846691693\
5885776036539696550052933900700990714253428925`107.2553719085942 - 
     1.9131995081535438785495730675146499664381931076039048665507166653419760\
168166341435060563161637199754469721694242316`105.43227525838326*I, 
    -8.7170283011018708981660318448938560026292130268097009021860302017948285\
629198302142242846246245992064070717788586448`106.09088345382023 - 
     8.3749708082248201068117113757485121842175568712475055426341161510502238\
506084379999901574164617702169375634351835389`106.07349829976786*I, 
    -31.841859382787397135880870096805311273022220481155964587545575851511648\
12114158174469891175706752704351264905917851`106.65351341795625 - 
     135.38028182905941252052855719329029645646568952241135815129638341986565\
16535021352263346473631032892050554743359721276`107.28207041169043*I, 
    -290.43430187608168992702357155614741670643665388758005184220164447537193\
71395023332508797300485639513617903630362894372`107.61356290543772 - 
     37.830289091981785063864078062687665240794236471647252362939089040717138\
3539159984045929816512559913674337254950808701`106.72835465793449*I, 
    2.19355495146133548105743385418199583187969473321946978536797880961617808\
2791076718072397108240510580069399027196947`105.49166351636212 - 
     1.1287839168368408013911823956832239286373095770083587932978282069747524\
279660858727628410554038429884195454105662839`105.20312581069844*I, 
    -233.32586894716620722914013244606129316597993830097323766772860806944215\
61147361701859604889843017202334607519112096597`107.51847788972555 - 
     147.89046543283345488236975988032810696055695578992785819600421095858472\
14400573520456534474946525399120051609913224322`107.32045517356394*I, 
    -8.8528680165800932288603376591656311171163814733757668306068747228083928\
865335029297164981012523650526098465677791283`106.09759898739915 + 
     2.9477967338442352938618922783469378144135737278137788872682827139651068\
186786791929807709661208180251563644897457332`105.62001253115288*I, 
    -83.479000615972052291267850485363390876954744361142348928127845760817962\
9795696872253649193219142639183352272076722478`106.92157724118921, 
    -102.59413654883821024307430121085305432876387820560050786362140586561041\
52954952180760290891104796130553813928540084078`107.16163753855662 + 
     282.28763413417488592565739479577576161057962153912569091053492962675644\
30168753487904802489470209434542753494401664013`107.60120685173196*I, 
    -91.634195780836859110424704859353248110900418551953490161267209168662928\
687127540580356554703239230782614122606869975`107.1125725704905 - 
     92.136658661373424462561407238061633889325331900117802877984461436339006\
8317433263550948555138051723557311082518612826`107.11494745633212*I, 
    -23.374384587789844191831539955562497986322817640673661156668999203963869\
8216672927733078051059652580250302500456064792`106.5192551832099 - 
     1190.3034701387811288660100627033855821334804238202578603758803512717047\
606815374401693921257915976592113213047738971928`108.22617269754765*I, 
    -444.76448188971201473932222402115226607560893093785948069962775797573507\
788313019276713383772408431590706096450364984`107.79864509579626 - 
     501.43519199612372177275949434091839609200863720904531970212606710762283\
65862676428645590510207835237444092055663975952`107.85072980841429*I, 
    106.813041380308431879284508452795468374601981833369346649694708792617317\
4991332799878678843266147505254849672452579064`107.1791392791175 - 
     148.01786582015068675836867358792616374537604428870097000151178675430696\
72825292286701907323957871576457680043938170041`107.32082913592174*I, 
    45.0851030557167816576272024266593791334617106105189506719992053810836353\
473337462275242780864559604086808771267360868`106.80454806455631 - 
     22.737735285871073072374428105856052254351578276305508593331958243392375\
3129006153822369307395691938668585650551323631`106.50726220392559*I, 
    63.5573007378662135590023006489839357818257613063334041488351745699361208\
336276011458562319752834915609129356117036008`106.95368044238461 + 
     51.669009644490311503147157469165668482497853742813185641226167342887482\
9929285666744235209080509182814170438173710456`106.86374513520396*I, 
    -2.5641737157806976024992378813377749106735588824698082093531419978873064\
513569036044173558901450885849084147322153125`105.55946244194296 - 
     2.7918334093494616268411575455329581174733573893021660119695931376211549\
36644122974930477215113973073054002462137145`105.59640449790103*I, 
    328.576161859707827489731089452700292155125177238789222434870669717638697\
8098236737316051014207899337973939950955350125`107.6671510500889 - 
     193.04713920701072866867461055192385687250570486221600245342908570881251\
06770627911874447609142766619463988638864690002`107.43617836796811*I, 
    6.85899656602288619895964408758191101975467008070686804493261231569185613\
43527440036993869163540178454876813938149884`105.98677558325971 + 
     2.4280943926637486804395874008407595354482478894492056602385862305002943\
243736524888712805706076344879560050189537914`105.53578056384978*I, 
    112.878559169033695834434538848843826108331507259507365545304534240351098\
8539588215130197553052181037889473931800841285`107.20312645509024 - 
     124.45960288597898167333470541759217895471723331317816033108626146528784\
98054069877199586463074731385937381849499134281`107.24554340877658*I, 
    -0.7900320711864500355102294529668424692666213919717377301006763735276373\
128771158642111908306138283234908983439105392`105.04815971957382 - 
     1.6413673016351108623699585269540477490090554766180538376761757302899429\
181458083188733894102948153328959289854675263`105.36572077524328*I, 
    -179.54216616882021430215439616578750719053143712729898460071795482886982\
20343395188140943143845918099762299075213566516`107.40468145845603 + 
     41.710815397473575636741776908785323167158290665260989087956219157207314\
3375707324916060191644690727480400264075738612`106.77076367770809*I, 
    3.59555406292818505454579665928595366939850103436617829145801475963995648\
45161987978420993281089831528797221300154934`105.70628082104366 + 
     0.0603529613067379103723046928221720739701949299940857507383499743351862\
854033603312619416189659670547556411899110835`103.93121358208514*I, 
    -541.54990816633292883158239522704281812686108509172649296901760597451185\
02151202111341290608795218200304024514493800371`107.8841534843565 + 
     197.17804012016367476534731530334849927745449597707606471441456372453713\
92498904496744041135030965377293214675039315419`107.44537354339818*I, 
    -3.0454311952383672956350517712498062950915821690967244943203897373284796\
916665256016895369302871920168731224242121513`105.63416378985994 - 
     1.0950115364074659669819700041405415009021185920260896572568803503852935\
022565288114959473324618214934931405454805886`105.18993369250741*I, 
    -43.408956239215173069860754266402390842845286647245515639472057675979445\
7735418416860717311709644053402066786468329198`106.78809434126114 + 
     178.81432544880291591400737976862882304778384252288928948461376581046135\
75002380757340618897778885568491074324944032073`107.40291730655446*I, 
    11.5922817266029924727610100709817680967103410405025885988518486579149727\
607163276951891657486377605305590926556744025`106.21468392505895 + 
     2.0061776760869716463201306047768249649258190626787371876387971726007558\
784743096978703065744916262579521890205451188`105.45288439128562*I, 
    -319.48827149900490499716843462207078812907165066977844015513858306499976\
42792560149523164726457976283719819972487013998`107.65496991755097 + 
     73.485263090648457219095762472302108596681411823363760696730218903289499\
7083565432975985995818921504799436669830752073`107.01671525120027*I, 
    -346.07892511326138587527035631915487040778816680191961248781457740229862\
53686088415660613286431126582552877132214387579`107.68969015105363 - 
     5.0422470603348605702785128430674065613907048834001157186913181036226491\
52831416255930986815452258595394249912847594`105.85313911928179*I, 
    -314.52990281972470731922329486643728395805870530252625634112717104214900\
09091357052133380043941648901296193561200464202`107.64817693859024 + 
     318.56053587235966623292296730213429632250801461430069579276742681249634\
7877107529997276201536623312886964191940307629`107.65370697107224*I, 
    -67.862498962427286643411014495099737522500165187081733710437565775914772\
3667629304753678015227285555110658094027849016`106.98214484585566 - 
     31.281905481202477762695561441040162126510729900350082997737796617530152\
5330427642288095647495869252784534361243241147`106.6458081972955*I, 
    -329.05920297596474301336100091923240827345280185806547664646423474469434\
70702638145602385777659594871850273466964476716`107.66778903928555 - 
     113.15827005877995295187012744281262437689967499471816784207241696725168\
98656865843646023619027437621976831415304010392`107.20420129725967*I, 
    2.07715095033268799071008287525085950368981707225316448308547899826216115\
28686549012899723422387033063365480375429975`105.46798305648284 + 
     0``105.15051499783199*I, -125.023653186494086615093539474295753896650909\
4367927168718941513026576538003168776541701151377285871066694075401955178`107\
.2475071826528 - 57.721246179359457166368995514547055605908362235716533613336\
2809610469675464835665360183299216087358274758126056967759`106.9118506966044*
      I, 832.7685482253438575778180770299543640530145502686885416110424758592\
21397338191836277348627562540806807282217242386551`108.07103931232905 - 
     512.20705467496474822025650071581083000336632403638738565467580065607688\
6468848941210036813540504231321557503295342091`107.85996055358352*I, 
    -140.30948554398046563118737866976278014159181564321777602890318590409978\
12516430295331377249869889215807922764354047349`107.2976020300874 + 
     38.203996852470959529716451873653139869911021420959511641506342841291421\
4203521237248093672480717977108680238721689896`106.73262379844451*I, 
    -74.867986914793561821514253955671838038772356513208171730654534386850253\
057045998802180814832927543814665107979621534`107.02481115360528 - 
     57.639094595697364893338284493580985809172463973309116139893420463102621\
4509700833915917360063084495830205732457336314`106.91123214805894*I, 
    -185.93878725179457666734178589954541803875870004474672318430007498692858\
41314801299967887473216451709406348640146683201`107.41988499186608 - 
     460.02779051985700766582037606576367903211309098574991476072325347948562\
37089747313511719317830422638879467586193206137`107.81329906626327*I, 
    18.9889279149603739728964346064890800366677083197715593644228415745700263\
318021796158186883869341274591732702699040421`106.42901544367696 + 
     165.78191844931005784835544822827382607324228785137914835901240141095564\
4417395585389740371454928625395238136519091249`107.37005215887186*I, 
    -453.42597787696385552871696706864757230966692626691223633665656303840175\
68843947075223576082571745388490405893090216676`107.80702139612232 - 
     230.40697965141652625632306598193129491645509298224669526261363307473072\
83574362373175323425306940885938725743728982907`107.51301062873848*I, 
    69.5316873488409203087497908364070269541374254526626407068886968995022550\
518402988273411407988903795775413993471112397`106.99269776651573 + 
     13.703342861060083924318001758824815061530602661081200314505204733983906\
3470119776977260526046149767119841720384627683`106.28734152185118*I, 
    64.7476751157422382019650628623452748799805755494727475392755617832883025\
306701211007917539099974418888156489072677816`106.9617391767238 - 
     94.089187984167913724958180676770479247469201433135343624690228110599918\
0745307173088556463186123244641939594164912297`107.12405471829862*I, 
    63.1280241694226618585665246748546973883236560366391394125168198866240553\
282933501992115350958820724070246899472195727`106.95073719448162 + 
     313.90960102049816237379155384945195982301004138060730636072733839741717\
90044265854181774817008817962374742395438768066`107.64731959676382*I, 
    -67.169763912010756676419112834544650787379365771492250135028861114053588\
0341388222890001132223022561299625297912585177`106.97768881967704 + 
     116.10747219368113709023233431470508578585066235014809760270277451209126\
53476962314814724145121583481838722937497385567`107.21537516785533*I, 
    -506.01054684212802302689827912010698492830224890931022884133937058918490\
804480484330429703593349043810117506976050663`107.8546745668212 + 
     861.85174498106940499523575613837997947912701277960685611388823859597557\
64435125425669905788485178608838706755949418858`108.08594756310664*I, 
    -292.93373012152176169298798320728803717782831598381318366162675639457014\
86582766942483921561105923638410730207156282841`107.6172843796271 - 
     409.68675404517164936018231093433817921508570698900862230067626416429549\
61384870858446845654798555642911486605058393154`107.7629669204425*I, 
    -111.70070068954753210659652076848000303411034182063971692932182689749018\
30847082649607613216225591449612597182828893029`107.19857089525065 - 
     35.436872224044650085284130924136594271646083725700694192365200660826050\
4068920737529824767099127344528886057623274963`106.6999703804662*I, 
    -87.195456108930681671813038923106318404626707319142060265046266879033360\
7146209321221229957846238428678320826955351206`107.09100885159215 - 
     287.22625100461682909719466096208797873032037914190252942029029798799404\
27489589508390400352190454705372641632195144476`107.60873912750203*I, 
    -464.63064542314405093449881579978764926855579227371821292919645670999148\
42636469309036108789018863886997488378019765274`107.81762284879609 + 
     221.33168258212827415908642424336026442781590550616702727072156975894627\
43170404239045486889557040844657417221198176136`107.4955585834074*I, 
    277.188745651964739274352035490936951659878981814530764638416572095780439\
2947378675726488784319514156671921096970250281`107.59329059101393 + 
     96.412436851929903107725613500552984557204168905530260380377472371716646\
8443137521325819052309419321500522218409703112`107.13464805774915*I, 
    7.45030870623763267711829193212039217504193045608818181157597042656486549\
71797626031144574588148189450738860147459648`106.02268926610215 + 
     64.853239961751938756978233768351890635859747902619505017918840837334930\
6099262067913693887974827261758614522815741302`106.96244667543577*I, 
    64.5125269243856581866187349481249612126858008597640926770058435472316375\
851587144755703073900380725537050385912947278`106.9601590511634 - 
     211.31816665938225247525570319308835327835664649584961532327423119059432\
92453486054797077641207647969650478182462069255`107.475451832039*I, 
    -70.151955755651740016625376465189522393447059546918489562340501238709191\
711654977380580106735123356040028753609773847`106.99655478099464 - 
     9.0251357239946667416974526684076332075560839753371254909562600618399603\
942551811661254058099896445778540775834853846`106.10596873957186*I, 
    -7.8237346942836500345281232673855503686910350869599242157623661120091549\
390619177978241315018202232516250517010823281`106.04392911277587 - 
     29.670980862036995715517129048286085238883385547758146544130623300582973\
019842980903006416061419506009316427713135714`106.62284690127485*I, 
    0.71334486488005592588149425229191033046831357421731852927503417927895100\
28818517877954335241306281532012741148361885`105.00381453708765 + 
     0``105.15051499783199*I, -35.2968440923306528661963205838427671190263938\
797661905802378812143275190946592335809616988904417592172027697482562579`106.\
69825087447883 - 40.831587134255819451374156906474853116655657085791124075859\
2142926991468087242039781424409212026782826351138245703861`106.7615112592209*
      I, 270.2212242292874084802939452580359729527858486041255420711470496720\
881256728362263977684704833238219497456305693691513`107.5822344550408 + 
     45.696681737783901526934418532691088562298680076934517164795784110273075\
6831793836750155958975697834791117606751671175`106.81039966277513*I, 
    84.8577946788393489782206759004771537986612477453529515823791209199095618\
770535337193684762936344121772555556281857963`107.07920673877595 + 
     64.198405816128736054608078310629796338841411010437720464780102878021513\
5021372275780135727935309531380396677664482229`106.9580392415729*I, 
    79.3494379873150294133897281817948737059949579713904574112734048899505655\
949887554050548758440555580975665336609972933`107.05005885293204 + 
     66.632370693391373041986658013944501671349725168998858083644075586192733\
2478015527362662520959614819481534008828969025`106.97420026300982*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748051`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118599`107.70504839574575*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422382`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
5170569497551608686994889531894044185868901638`106.42214177594678*I, 
    336.005379644289335670257224929678739848341079345494709252966397614398962\
9231190209541037425267464837471731713472568254`107.67686122858828 - 
     174.74059591722413820986533844067410954594229791509200442435889663793466\
84950392208879306565419424539801193056204428844`107.39290881028317*I, 
    -33.936411322564775057614935758189768247922001102834805090165329125146910\
4238659980359552988766801832272565126760088513`106.68118091285518 + 
     0``105.15051499783199*I, -584.008457705061567453554397584595864990841928\
4521003021865763000701456505246096101353170423048369853804187285002819177`107\
.91693413451296 - 225.3843489332964774562514242868830200874755961880786079844\
191515910836991618413109153550493558929313818903446172519239`107.5034387524529\
*I, -402.79006940142559196218434495091680456932291807308323387580113546333373\
39743821061565928569956831293163299461378586004`107.75559375252061 + 
     280.09994949871113381284023909568947967556926810507946142252535292308777\
62746606395074006038364782049335326617179625872`107.5978280283534*I, 
    -560.13613425297540461213740705375928939751383026493712226838629519821420\
64645878676754627551803766067379318066339095308`107.89880858764141 - 
     206.86351766618584892970695027573539814998171571930684738467977063853556\
72864256039235366737643749705740453770883476453`107.46619890331984*I, 
    -1.9874996913183088608085598744047877033424388406386145942929729476409612\
336615227492575025562732000780479954768079493`105.29830706987757, 
    -47.366566201097641401814949799942142990559120425862855578191370066669217\
702708244027629738108894990331687443581738166`106.82598689989227 + 
     214.03250343574000975757671377665111509140147135858342604474602991287352\
27378496710800917497069576023516255766084782992`107.4809947290825*I, 
    101.600254816802140834821305040186886748774569720056444633401365401535412\
6132908033020914613268578248873895427657115958`107.15740979500619 - 
     82.287617333486443294116052089668046848205602934080437812814352661560306\
0885601877419799628664425195255289208147130996`107.06584948519082*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487657`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801696`106.66921783369774*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901937`106.19562673765995*I, 65.24141\
87305146204556513030966241234516687194077695759721759327846474551045550008184\
187880316150783581319017725325911`106.8145233965763, 
    -589.03226752532979814155216890922538378321532053972942094161417213440956\
88575890750470941790996616560505671738578908181`107.92065408417147 + 
     83.006777302694538416220295999078824345768655790844096825670989664149545\
5654252090505260409529146249395598484261572185`107.06962855075025*I, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646388`106.17845691476167, 
    -405.94795884434387964298287688385443428389172208654229008085660799709338\
33910060714926694274378268227773810104482277381`107.7589853598935 + 
     178.00207600154738439364616979357806994309926752405105301407726600329503\
67107747039121729897527876855161932600917314613`107.40094006525752*I, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045969`106.20653890899551, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
05823950062855036644452697202506380205958351555`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
15769541853333115947838851313195351678671472855`107.51535129251587*I, 34.5022\
16131662653776127187517029375707397735340117039960610013456916331707368846027\
2167130926359341129486824416634414`106.53784699138753, 
    77.5130202481348448632307691921287321461221663992128631217753203692102337\
540557282714536530258124335909117439455220021`107.03988965707345 + 
     199.60942470097346249569588871417933285133394780201990592797419372906363\
4844746098238017791983656407364753886579818157`107.45069604079035*I}}}, 
 {{p1s -> 137/50, s12 -> 357/50, s23 -> -91/100, s34 -> -161/100, 
   s45 -> -9/10, s15 -> -9/4}, {{0, 0, 8, -1/2, 1, -2, -2, 0, 9/2, 0, 8, 0, 
    0, 0, 0, 4, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 2, 0, 4, 0, 4, 0, 0, 0, 1, 0, 1, 
    -4, -4, -4, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 
    4, 4, 4}, {0``105., 0``105., -38.2437060624314510152064290954093470434065\
556902357854835495358650318598153238356272912496572572299956603354440327272`1\
06.73307496941918 + 25.132741228718345907701147066236023073577355195000846567\
7995567384625312502896719890242786027369365438571846921062585`106.55075485751\
807*I, -1.9213588651096194517412250359372566544349456644623420683223473018581\
916719205431657150584684628332600127569359037905`105.43412348636942 + 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 
    -10.483072160616944540866228418972451136219739090476966788347648623245882\
9640707713233687778675590367006401015265070804`106.17100357312104 + 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    4.72027336299050622988706782156561086538967451429931738712722876205757318\
53341541637003358627842272597421653722003146`105.82448214828825 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    11.0762707615523685682545913525627791646386339116089712171162956088265359\
311322407661835927665194337507985780439973733`106.19490856144678 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -20.818446791477655479258281423818700769680336955317838445105315408942918\
5602007559295112325249322804631789925392277223`106.46896332266775 + 
     9.4247779607693797153879301498385086525915081981253174629248337769234492\
188586269958841044760263512039464442595398469`106.12478612524579*I, 0``105., 
    -21.675119726356896460335366766068603674988989049625075066675250563366266\
554309965089723219787509527796272546450709809`106.33596150505726, 10.33960714\
53717703801187682824241393566108952456482202342216568258399584481951285267984\
748142051256981400592191703566`106.01450403799986, 0``105., 0``105., 0``105., 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -0.2856435311630958102555875445986965436592880269500609649829353837861929\
530914419912980050668029928472791297987879442`104.60633939107372 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -1.5762216334692007419233048731249221623396118737782897750101568024015395\
118403647947469080473521455778129212493287272`105.3481322816868 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    8.53250526780666565833306897083765244991097304555195714935721173559376281\
2957354930011031810832851797842213673554647`106.0815915629079 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    13.5979245640624230650328751733085951304796085960333821693190571637473790\
000065187290453857340189055583648348948109225`106.28398762538178 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -6.6403544303977056373837783470979378273498477615522826517029540195294996\
202296849919386609306333701806145876546994994`105.97270625838344 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -5.9579143894204855610210365777745307594752535597132550046159068141207489\
800177466607726914307786356379764902342495419`105.92560925628312 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -11.915828778840971122042073155549061518950507119426510009231813628241497\
9600354933215453828615572712759529804684990837`106.2266392519471 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -2.4099611119952123223066053352979029261391232999751409157605295987207683\
478763643332535119429274319447126349298155776`105.38201003469845, 0``105., 
    18.2607319091561180120233175324631268582542775686049977734600715882259326\
567789016805102858776618963685333512902790323`106.41203317835433 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    25.4236268545742097341976567778866090807990927783058232359562432017070658\
107348305079097332799042479788661589894363629`106.55575250355321 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., -36.065108791779666969328710900551018\
90441999016676527718292670108403751846449846180289543306000027994165574093644\
65859`106.55708724659398, -7.109443959292347822412839967723029632310672670668\
6694176551413369399646582440724234485107403668869055925694779582613`105.85183\
563520877, -31.01882143611531114035630484727241806983268573694466070266497047\
75198753445853855803954244426153770944201776575110697`106.49162529271952, 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    -4.7202733629905062298870678215656108653896745142993173871272287620575731\
853341541637003358627842272597421653722003146`105.82448214828825 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -11.076270761552368568254591352562779164638633911608971217116295608826535\
9311322407661835927665194337507985780439973733`106.19490856144678 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -4.7202733629905062298870678215656108653896745142993173871272287620575731\
853341541637003358627842272597421653722003146`105.82448214828825 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -11.076270761552368568254591352562779164638633911608971217116295608826535\
9311322407661835927665194337507985780439973733`106.19490856144678 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -6.1848023059448647973386942092426199880274350036283371256951536082590379\
761766053288389628855643329747014647005310701`105.79132582218512, 0``105., 
    8.14098758489131864700998428160434445706219541577331379929718961870322833\
17352523259599319189203702459641506977835912`106.06119209027065 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.568586336074554554871062329340743368417566640610710416874285301665593\
2610138705375680298697477021993877889933229182`106.3698004529844 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.568586336074554554871062329340743368417566640610710416874285301665593\
2610138705375680298697477021993877889933229182`106.3698004529844 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -5.5381353807761842841272956762813895823193169558044856085581478044132679\
655661203830917963832597168753992890219986866`105.8938785657828 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    -2.3601366814952531149435339107828054326948372571496586935636143810287865\
926670770818501679313921136298710826861001573`105.52345215262427 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 6.1454193\
17312784088848016486756888856806921744516482115258736215684250614637065736412\
7922359773106510838822096250572`105.78855152123096, 
    13.3083142627308758110223557321803710793517369542173075777549078291653837\
68592994563812239638219662261416689908782388`106.27463804558623 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    12.1033337067332696498690530645314196162821753042297371198746430298049995\
946548123971854836667559462890603724438745992`106.23342000542365 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 3.831019\
42380605664573976988103586631723857250378316044976419272170888541163490067531\
3478706810734617755574583992516`105.58331435392263, 3.83101942380605664573976\
98810358663172385725037831604497641927217088854116349006753134787068107346177\
55574583992516`105.58331435392263, 3.8310194238060566457397698810358663172385\
72503783160449764192721708885411634900675313478706810734617755574583992516`10\
5.58331435392263, -12.6813886824120937384236114412137277958287333366975857272\
805238677860920660443101825265233987631339938654695960533787`106.253681811636\
88 + 25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 0``105., 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    -22.753388642019419352209756538583363356445001644239047542569438909924631\
2371904758664069927553120351740892536938539883`106.50756108273448 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    41.2058896507833658366695991734070799828271067497478149512889934354245156\
523701970668226089123908272784492777259962532`106.76547429299202 + 
     34.739070338720747457366989474102931493921479718436136658041533615198463\
5396772344855281535453795411894716548941805629`106.69133318983121*I, 
    41.2717268742571533505221107564967010334391609367238523737466539828560403\
581924996640782104855463460036872992712905069`106.76616763865685 + 
     12.707269286494664149512072783581405937522401424577630543626298432801076\
28173977326560651399662364982331336845381497`106.25456723121663*I, 
    -46.872138174567984672669590905815807933137845746121794705374974994700359\
3841355231378706930302787144354471450106454986`106.82142976309183 + 
     35.957824655438487877102053491827059802565728319043207304076165085761383\
5278582151335343174998492018694752565675204465`106.70630840812578*I, 
    66.1278026527485083010819636100924794169567663360604348239528488639702030\
105316165337103266186462009301648124800601333`106.97089908969308 + 
     0.4746981177547137295908977552161192851709244136523988804964557096661504\
930511026358342750346813007338603079048489607`104.82693250751461*I, 
    51.1927990841281707136854624866995726604596066665959443357725578502550125\
687395983187706376382675043165112168851190523`106.85972387408192 - 
     24.279878340280748788760356518208064382877467303230209507481573967966190\
9434693949288389521112692139831827275296135356`106.53576150411178*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    14.7450863475912421293703331579581228149533894551259716965810642934445620\
126878139771458162283719533250650263833762752`106.3191623179665 + 
     23.554048826955727899547002478841741393023845186377269193808861255012633\
1518394791221296717259877897557258304285779927`106.52258056883268*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    1.66821962114719788893391798949492407392684624356414170344263668119340320\
71585829651995570733149397728799019019441976`105.37276822277501 - 
     16.188362087953883041890014862651167681398887348568868957727629384846828\
8363219561479515398944086680772100041210707993`106.35971790760155*I, 
    26.8979140672543778726878145875978909464155551782711828042645169176220307\
875664052187829662648016598732210340418866489`106.5802335996111 - 
     25.141626280087812455412464656732282595495335562368920954359904522218398\
6128534402732951261039399211815728460796111232`106.55090836432532*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    61.0568922771560799780341035775012955173012162047041483976178575086034823\
541946488265047377908525958069039561114323195`106.9362496932871 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     2.6946589035729693272110844933408552880362444500560996705117252351473959\
651750807588796377345256597372628858410219383`105.58101879679023*I, 
    -37.697239349415029748653850752036907426002795678191518257382264702742353\
4112399803575145514809173440978220067874201331`106.57630954704359, 
    13.0342737205374436825374970341486526597652097764756500373210160078483746\
13489338249526788053088398343646252026094576`106.26560183479776 + 
     38.241991728145269014737943095651589743065101766152058078887681123809556\
2267738868962761991921434272309789629322264572`106.73305550104948*I, 
    24.0820762286860792114020055184403897454645860772075020568116083890185330\
659804509056318503100341037041065967063584724`106.53220892459514 + 
     46.451766597447260103028549902939384553048624337836957974027934375931737\
6370964699618692190702533681969765176661618567`106.8175172330386*I, 
    28.8918493175091758349222275585695845656455718697976926076398613008921341\
433019158879250732419906187073857637642443424`106.61129033900762 - 
     62.047171950671304073907401858643534840771644655729868705872799382109596\
6771921791892808762687313404803013825569910337`106.9432369894007*I, 
    25.0046482570374737763902349194684148948477885010650541389501626683471021\
540010103290904465185576274541925128495671568`106.54853574749343 - 
     78.591973539404775503968049324779923698836513800927577198710575807619756\
7033900936883610835365719142313468632575181299`107.04589319240142*I, 
    12.5048170922297241936930804443340017338305820908479031513273780399328411\
857540288697782617449543414305739369321017858`106.24759234152616 + 
     43.367812563648784250966696093074537353032170905397788609279870998916175\
7504754258199256740398422471512144562805849637`106.78768251508117*I, 
    15.3434530888198257941372417479961671052225343146870128438475777213250704\
063945802249378617179579211541038576743497378`106.33643810768329 + 
     38.257297739095156059809288342733639617565456539394083340750332525522875\
671169351534717174199293853219990771145273668`106.73322928870765*I, 
    -54.394748200055377804203550597340766992891804674235559950015981595954796\
6873605274065794430897874522531615579359080234`106.88607196852578 - 
     184.75942720615976164937682301273411808610147454774700609857821693692899\
0484908761278616286386316501271006898363604803`107.41712160500259*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    17.1596870405981449435602430813891496975380947010174328309974212530169565\
903424542099225823943648901741721011398780932`106.3850243607281 - 
     15.142232249762495943492377626477407557520381910589698290171903099682215\
251000941404687002905491204923879548815396949`106.33070490088856*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -10.648659136714894911892538562558020341401072616590933233723209523376484\
829495417181017748895755076013229636990410369`106.17780992333566 - 
     25.185341784827464471306558048122072225667348444144595186957688955963378\
6887697219170545879526062763085848335150249562`106.55166284678222*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    15.2563340055764648562050430318365432034094835932339451791375319926880833\
499322625396102862503502456827572858695565376`106.33396518594485 + 
     77.188235708071995463243891239539597169571800963728323058326275567378334\
2872374154907367446918309808563641562164644214`107.03806611220409*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    18.8752061192475487346147387565167900313147189651628240290953323567931106\
31253923747424530162194271173105774475702424`106.42640670070081 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 19.82046480527997716659378250559536584258892217\
07054754607332687937929962433778018996728054942130520886089347814259363`106.4\
4762883264328 - 23.3258448276368217153706899059584037261407068417561955852793\
919874234041143078314341929358405666198560861822603939435`106.51835238003989*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    87.5919038454339475884762353783733358500257212644907628945720074931001740\
720126650217399672468380616507521664474544189`107.09297896384315 - 
     65.091570418235392754031886888545602655000697862863048758149714094898188\
6017279171915879757729085604398004466950980834`106.96403974741577*I, 
    17.3355004536077323496613191466665705439178871717905327697490561472222310\
0994124061894736901415200116048292984387052`106.38945138152864 - 
     44.669953827242345948864875985659162126683591851632379680726574316015478\
696351087277988529225626844023305578148682324`106.80053050139888*I, 
    91.5940314707218374559170992283653516432627484959992419646597525755980074\
807862746842339568588756664081207065431139835`107.11238217255026 - 
     59.736062126581742804334634118716265293938940340477024222084084900793121\
7724638785049272550256912123974113045157298109`106.92675158782653*I, 
    4.10569541557696825841737192297733282213530070432921447205387828091932608\
13551759109327780274131458084018171069135256`105.76390172556488 - 
     4.9212026006552395611775621257956120865869531785822877531128261528956150\
923887928342700032243944170614321785447743574`105.84258624267412*I, 
    5.01452203203995283534218528788161791312504371164432958421997904983116448\
96166285748618987123830282506859228736456929`105.85074454162111 + 
     0``105.15051499783199*I, 23.08969480968152534038905035442566190058509959\
40712513803694039144476207233854961706126860225185094424426140388962574`106.5\
1393319045697 - 24.8161650827188191155803062096990570581862354734999698936424\
609728128355563914834047326644574100441182235675869890294`106.54524966733584*
      I, 68.07858308486626159293279570592276189065759675985368194947978436273\
98435642840713086530144724639857614256955040005545`106.9835255060597 + 
     195.16122062159524627901692350962011229900625732797522209556866058673229\
07932320709451198284479602829139272457221110276`107.44090852354383*I, 
    9.28696655018420547419711221139256549147051698001100965718429917812773225\
79727504558593476794127941102265671727668687`106.11838887914006 - 
     9.1748998109158692839171782645080353470549232940282398695033506616219865\
732911338271524626921793247091169149649487408`106.11311632832518*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -11.431269646848364304876563436658489291343913609303709569083389045815378\
5684323829324359843850509361578757216146650083`106.20860946707221 - 
     0.4746981177547137295908977552161192851709244136523988804964557096661504\
930511026358342750346813007338603079048489596`104.82693250751461*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -6.5586459342299005169741735298561835031635083466714983138361065039512518\
525257455084507984331468625585899571673248841`105.96732918416005 + 
     0.8113433283783888059093604034494068185741773012625692125708322705647629\
513290888738557551072825581904898904859404438`105.05971966717011*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -25.786780528350127792541862625775415854800169194484516161985221382236747\
8183039882095476676043814089970566511370882248`106.5619121218214 + 
     7.0585644717372455996823589631806850237240111310558724389419872687632596\
943072577155139128044004972648691433724508393`105.99923138367208*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    1.75202658923338565852272352309065247141486854541170208392518167530755548\
20399418934768583440097169336945991989833852`105.39405569068558 + 
     24.279878340280748788760356518208064382877467303230209507481573967966190\
9434693949288389521112692139831827275296135361`106.53576150411178*I, 0``105., 
    -7.8564158612198045703016141147488688446861959568225741601853031532043188\
379139267186299267790584805309596552507892441`106.0457394615942 - 
     4.4754993291349699946813995214770291578490939624210938155014143285451715\
082823556831509051599839101610719753878361564`105.80135649419684*I, 0``105., 
    -53.473364490929086199398251152872421211852461730972255507844422818428420\
6648986804141078756030756930896820333842659947`106.87865250816903 - 
     63.292605145285972075228894705296451967726267947617709572565407043212057\
559967080205294000732806214711562126295330895`106.95186796958393*I, 
    -40.119650158559418518789994914107804458937794810422583324024492229480245\
9770217749946379927899317642658758144149658953`106.75387213516967 - 
     132.40897485977873808527411422091488608445772919022941521832302152811951\
93108300686164141740876415635376210758789868024`107.27243242100197*I, 
    9.16742422030752874202185969504921020750732437314629543320482375125057066\
56044404421432823730003015333135989537334174`106.11276232651772 - 
     35.351429468076808494964471084191709996893853245231389504316554377335680\
7068745405154865283581201536573226806707682141`106.69892197742308*I, 
    25.8290437528255514735871653350325179276786886569812662819157697676713026\
459856346271022803725116597117242268216865831`106.56262332578005 + 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779747`107.04846505244956*I, 
    1.39578239960799142777454568378511719348012716282419549431090422623260379\
2610790294083663339874612742269787378561295`105.29533271553494 + 
     0.4056716641891944029546802017247034092870886506312846062854161352823814\
756645444369278775536412790952449452429702221`104.75868967150613*I, 
    25.8290437528255514735871653350325179276786886569812662819157697676713026\
45985634627102280372511659711724226821686583`106.56262332578005 + 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779748`107.04846505244956*I, 
    -7.3424312311828283980106917823526164854690145037077740121777930666140159\
946184843619513481200836387159219222156740314`106.01635488546705 + 
     3.5292822358686227998411794815903425118620055655279362194709936343816298\
471536288577569564022002486324345716862254195`105.6982013880081*I, 6.98373337\
97466615528926122891879902571076645838089457653307396296193903150858014535981\
838850626504572966517028790488`105.84408765081277, 
    13.0002971985230479248407437829097014183792259738417781065236634807226356\
346735598928353471102405047805038307462398185`106.26446827861601 + 
     41.809302319459584931657878690385716155375475856559864018550267707890733\
756354544647596109705182386231222354665534341`106.77178791828035*I, 
    19.0704301035680184554966162938285988030350412352361005587034197269464023\
120355356993824872149701384712130562956997021`106.4308754858177 + 
     36.531911147307304280890984443274021213379015724772074840840153823455122\
774176857402040723925481614946561808999073052`106.71318739052076*I, 
    -12.719410678087713742520858124185027283553777521417327072104534963789438\
8540674191494175293296965991152183296049387051`106.25498198766769 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
9176748287097314000744941659935774374618457431`106.23097922444876*I, 
    -17.474518544006213976777335328090682233237342293409720379051375289193524\
3155406055864172949902351646420332924726822244`106.39292021678122 + 
     24.071004955177820415475498057828730392163471157628082739460926480118119\
8353496574194628001489883319871548749236914862`106.53200922011274*I, 
    -6.7469786402658383500316271130854252974438368522155386687757071121333700\
738497810688459221110522742592704052676016759`105.9796243330904 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
9176748287097314000744941659935774374618457431`106.23097922444876*I, 
    -45.767710945986185864383335757132258477092974502561952298000043418149522\
1533037661405068965924485065825298928663525203`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290572`107.12707606612636*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135786`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -13.758522064948595619410761301746478446907453283259473487425028910904983\
8146129627127891666345002698118092906710488171`106.28908678249381 + 
     0``105.15051499783199*I, 6.366237647055151979577461131434723489726055530\
4050849784409880327971436371577988691198394224489762169263716241530964`105.95\
439784431903 + 46.93707002380471996570199222951731512860658000393528058982148\
33948028559842806121099663940079733115853856740873461846`106.82203097375906*
      I, -36.4022189113162107833147771057522893325452517448292501534032760989\
262563459585061127406088932022616702989838578240214`106.71164285487582 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
6024184501702837942741551901183062618396512432`107.25711899235651*I, 
    -16.510952799790291581870764243860372865693672451181707542321702710501495\
3564879511023561671267957916967091346547415517`106.36828713370845 - 
     132.93203977887443163447293283900176614639698190921900055210088467070182\
61034905759880464425821002951142863035318237279`107.27414466667649*I, 
    -17.699967770034563381016160965850501996654900971764750848544142255642187\
590135408262370561107892167585144132996847216`106.39848747338539 - 
     130.80519117374411677310312476964555451616299685149602449390562241633864\
03630394054916052128482078412904439353217365362`107.26713997770231*I, 8.36091\
45223353104725737739140517978721278015555988379992133657196178557600496441098\
270577364358996506901141435253082`105.92225378345356, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -4.6654389179166916678189049053048730266078373284885690826808802440873824\
266119310761340051569678248024155437436465072`105.81940750564921 - 
     0.1388563367485840449929864170194664360237745519031857069553908342919984\
840510339857727573155718478408846109138884774`104.29308070152322*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665638`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913084`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
1169936490694595521757608723473734276747420517`107.19076806869042*I, 2.298316\
32147524893129662936731130688925464597146374674887353917658178542924967409302\
37482205664830225589487021135659`105.36140980120913, 
    -4.7141584677654651181491245127743141929347721187759247140502242478476119\
197045307321682551110300763238157118112671917`105.67340417736509, 
    -33.804691017439423594427690562388702790663542634393036245072961523386573\
1551707195867577315375934287286617284592369007`106.679491968572 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124319`107.25711899235651*I, 
    -4.7985580124505010192055474191164036416237976540555495026711001153422040\
031759628808419734685221699917419204081733893`105.68111074960031, 8.835855630\
72296960085276618923150829955646094650769482800938969070443716390589400571478\
88159982417584642709611049167`105.94624861130843, 
    -20.821984639260485159064423520041295376191957681053015501303613037018604\
5448121705694841906316707310567127260971846048`106.4690371195868 - 
     142.96375720408329938680790271513827596845064945380499357374324929699074\
12751854431075249456470431061069421672119093813`107.30574095109259*I, 
    -65.434369111806582338452297346393947350032804508440016710428903427934888\
758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    51.0335613809854366815086032483512493649212209143693468535712751271054851\
729189115417016876148901697410800048651156641`106.85837087449542 + 
     326.79787209766030295672737317871397339877432777196307281154945104444100\
06350462278348565545700699234512799670048378574`107.66479421784888*I, 
    219.229662561391956881749054225901648367800444204005572251550779435246247\
6174466679925436199705430573727187448724482749`107.49141431322455 - 
     201.61097530583090883698406711673804770830281503479299904404276708273757\
51735982657115577263169551084322422460191476957`107.45502916838831*I, 
    18.7168866015125563698118523939526328180972764842615216115964170208738647\
303929035009793154136135219963344148617484374`106.42274860696513 + 
     21.606852804879319411053331618113541894898860583162520020438487657759128\
4830636333968067425864783608112152440157594645`106.48510651117464*I, 
    87.2975312816346135472073757933938484806384885245920571357265876604396527\
961216660090391803450823560975165598881157242`107.09151696014098 - 
     276.73610696195578458365738879246697536118626998801961201398559800873702\
28184998525838082503375696410717402887124756953`107.59258082495742*I, 
    -51.452286254681950381211964000520200276500384432789598478882169449080378\
6355544706762531524937148805388864925174203922`106.86191967500105 + 
     101.20458044231080766377446109942233832429652215137015796232311244097982\
55189969602298601360161369943267059366838896665`107.15571516661842*I, 
    113.219932144373889620322618593289786425973792450433607407512708252231000\
5177103274438365657031119304142766761757829792`107.20443788809676 - 
     101.76436603728187412660085862506328884358048052011907742719646532463059\
59874502545217118554369827813241859175880762023`107.15811072924583*I, 
    58.2957907252565067586390710781111057581039562983225000110391901777496928\
252248589879367290212141142967538632309595058`106.91615219528757 + 
     84.848278910944463844533284327702398903001987881148633647509026243457632\
3204357324008746185206154907629581679576047724`107.07915803520979*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -12.241372651845358407233059364055081377661718760736337486325539252697320\
236256641767104255225941689023479289912664701`106.23834511676064 + 
     20.117649258327521073045163266808075328989983307728010750148075235525266\
1501992215646339501071391680166556504610899031`106.45409222999217*I, 
    -284.18217254776243126861680698980336458943832190276336847667847220259257\
84226424022837879772465269965401680327174241929`107.6041118279084 + 
     241.33735166934156037849391961022744293422181461542376794986808369366057\
05539201369267839596381697885305611985191420247`107.53313954049716*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -52.442793293364908790091809297321734242178447120104407594254259469016991\
8893506834510346913503755979327826352627899153`106.87020081356528 + 
     140.83439023817033672232321532438319423501792113315199318585151980013840\
45957128978313447180329653780122163424135873631`107.29922371561378*I, 
    2.43510234890269605925295624433108077153862548616662901675974989488610296\
94724052191883769511707711019117785685906953`105.53703221743994 + 
     2.7260123474095250988792020880606220784055694082569012840870727890336713\
611815736297791520394208987942634979924786849`105.58604281646187*I, 
    -96.331746775986530477416601716769112837836362055868298936803792005210734\
7848441672666333453836393279653994472773954621`106.98376943538524, 
    -2.9160035030686645503856177185220059727109525217223229682908151476676287\
730623116073156922554439220221189325398410664`105.61530303920718 + 
     130.64737730063632496957902049867710323162937827601509081461052407244099\
28747665254419065088540368734799000830848287045`107.26661569367648*I, 
    -32.321998842447450786959934302145212774997472354477657086093045124941060\
1911041201241812996465424253092092791459779599`106.66001320820814 + 
     50.088801604821449819558965180183488165379607602851760364305846013272681\
6158252002711060440363968847482008711175787816`106.85025563897173*I, 
    50.5928563031641394972834904684507736726590790569762507387378247062753465\
209021933229163811676821638862082417904226525`106.85460419674413 - 
     306.17890382028130188946194819172174026851912611266454486627300964019819\
01742694177958546231754695202249344351134147391`107.63649026169237*I, 
    -85.480327533227677536841672127310351996786747973796541339842815953436874\
642743854634160343342430338232692853014818044`107.08238117540452 - 
     80.901510357081861676896866941614787603499463391627366666483037011647137\
4369179829339976932004246479180132455362712048`107.05847162740005*I, 
    43.5780109584280287082271773126934724637242069307100574958711805461587729\
656078751045611127008494414858752242169810574`106.78978240158774 + 
     65.183708023307390063562657498402645466279882658309936954991905092979023\
2814998527715164409472676132266151459905893135`106.96465405982575*I, 
    69.7668792881912564273459169434963984505763094837162598169231126453841278\
622883713138137546997303194200959919704856584`106.9941642950088 - 
     24.928233578243677307944223688647753222395398871446366955254317320242401\
410752918568459261283309287055389753748997963`106.54720650319494*I, 
    128.772239400799843434295266448607374874550420215342382178098752275023887\
2724584471779640223233078063316288371485080774`107.26033724614699 - 
     119.15656856144360511416926395119396889458778793229582409476672427392232\
83235594707463827312103499056218680407981454425`107.22663298586033*I, 
    3.73327321812769156009949164059648470370548810470386832514927988515963092\
24152984593273097569108490392712404382054284`105.72260477259174 + 
     1.5705929225405125960687979176011384854989033424693137928931356590806351\
090407364598176974279027797805900595352213951`105.34657863392007*I, 
    13.6100934035183617809011617508040064569856124394733287529775426676764535\
842668937845679420783608632726444155354395004`106.28437610352714 + 
     34.988106000873530444760707940501687080334554925831051824407513742996346\
5574931451759083143561228685667249794537475861`106.69443543143716*I, 
    -1.3172834044797517402912531862697982713544743410436588117211465164411534\
72189548492032087137779157929497695939936124`105.27019421832206 + 
     0.4201376180788114222159109325475568461744147072028066966905577135756290\
24104466592637347123218237635382638701944458`104.77390656676019*I, 
    -46.124399288883926830367245175438270682170104256452992648801291072024692\
7967277752581222169463175699663172371198875455`106.81444572090759 - 
     67.291355232824703024120893435474370717229914353772510279599483784089134\
198765170583167468630553739490057336458213109`106.97847427281631*I, 
    1.86663660906384578004974582029824235185274405235193416257463994257981546\
12076492296636548784554245196356202191027149`105.42157477692776 + 
     0.7852964612702562980343989588005692427494516712346568964465678295403175\
545203682299088487139513898902950297676106982`105.0455486382561*I, 
    -134.62189867652521645168138949246027858463806537062261781609663383147193\
44301505591530345274917469841191694648466891316`107.27963070928615 - 
     79.541311069929958195535772022892789602864423451259408293282725386313692\
0206422301552018661157007976157780943848308701`107.05110774296503*I, 
    -0.6586417022398758701456265931348991356772371705218294058605732582205767\
360947742460160435688895789647488479699680606`104.96916422265808 + 
     0.2100688090394057111079554662737784230872073536014033483452788567878145\
120522332963186735616091188176913193509722307`104.47287657109621*I, 
    -53.748387450229712946315578102076045119079315683385791444306502235132339\
6649943545914319022393921841948807039176227249`106.8808804369876 + 
     59.298208879221209936646025173845394798437375000495392765461127900858705\
2514694085333279717339582876068648332208624221`106.92355657339493*I, 
    3.73327321812769156009949164059648470370548810470386832514927988515963092\
24152984593273097569108490392712404382054282`105.72260477259174 + 
     1.5705929225405125960687979176011384854989033424693137928931356590806351\
090407364598176974279027797805900595352213959`105.34657863392007*I, 
    59.4092333786170474986949745000860350047694060448456147227414012784966295\
9008870945598404295810628899406594609845916`106.92436894607496 + 
     215.79665377412132113002660403285744554327564213984276988029253595118216\
85688843195204913621826266793936167475849406611`107.4845597038939*I, 
    -1.3172834044797517402912531862697982713544743410436588117211465164411534\
721895484920320871377791579294976959399361219`105.27019421832206 + 
     0.4201376180788114222159109325475568461744147072028066966905577135756290\
241044665926373471232182376353826387019444608`104.77390656676019*I, 
    140.593654759299394886580349502911011434893818811544171288044748963605755\
2593001341109829531573573620486966040003377262`107.29848071847877 + 
     244.18354158858061765170780302612544855112083192647571800823708149499687\
85346016799012692546617392317422459109443421905`107.53823138619539*I, 
    144.073871679264381644324306591252849583638143486397187842506840913516561\
8115806673935503810448266716667567765074954265`107.30910022490276 + 
     108.92216174271316049318071018900092661866614584924896015710011169569491\
46922019759350136536726318819695552999049866112`107.18763124988676*I, 
    93.5422843863884211555520260967929802424137893085744967554123910418518924\
464940470441669900619085715662386800631721092`107.1215229693943 + 
     241.30230689229034979106055509668097374758796521406654036863429417390658\
11291027248563965192112104773884476309782233902`107.5330764716919*I, 
    5.57863194626546590135392892239744123453165673412539694958456585571914462\
93748391074928759252735730657435169457552771`105.89704270733723 + 
     26.561203017619725167658281647524092860555696742029295678284563549444832\
6688760448997347455656347953728729974498108577`106.5747627391636*I, 
    -1.0474570303542066732688492974751770956081445328579364123290222222337296\
108126651803100089728171267901877164274221993`105.1706512138495 + 
     0``105.15051499783199*I, 35.67158862448829639460422260845646785944393645\
42506516058195296810342570433286058261950939156938064707707269777786838`106.7\
0283744878756 + 125.202869890513098774294527782292613045647047506809494112648\
5283877565596169775964774421765653252661495141782400715882`107.24812928168508*
      I, -176.089540932699886424332416745370326371421246645074629250947162473\
9688765097446795398818534352499419186819813391168271`107.39624855907974 - 
     79.665318312069408744763074575657090767478478383899993124142016182684436\
3322201983893718869934314318325306610670037482`107.05178429358452*I, 
    11.0398123873285337126749632582605803021292651968800492746839027901683391\
013229527384642001632633996380015131054694201`106.19347669080486 + 
     49.480745007302730503808972283181978983306781473216971235823455288139771\
9746310807455278512158824915248071875812188744`106.84495122779727*I, 
    -290.42894138412066372321523176105412827188734833111318222008451581057879\
71924274840817400046470357064673247291233481552`107.61355488967115 - 
     172.47842478433037923450689074523959680936957984651401606069335642493113\
04998447177395121365508490302077429641924608695`107.38724977502024*I, 
    -39.367870712269691520803327363111725469156759957831233362353669766193489\
0725240482168952103648575696323310479366114696`106.74565692359711 + 
     57.874791102854975376067929635629368456498303269369659236958392060409766\
2402069105640232760118073281014543077729659402`106.91300443428926*I, 
    6.40410777224051525285278115115092469792210105142991248043382925671633097\
35825484512958148790356780017303702386087339`105.95697362971379 + 
     58.781062289012140212894006786650236067734689891230155307208723045904642\
4698344930599504537185232287122795937813716389`106.91975242819206*I, 
    -1.4511316504066924197250000195427093042608129762858336418231139572850153\
845295014834572657803502258434833932794580733`105.31222181237281 + 
     41.895060065393821216508428546653000465532670159727530652010327397913647\
5689608028808632872703611592420414044525765919`106.77267781524175*I, 
    -28.290946066402114445282973343411445327095960202431097150647287402559546\
8385571293042411134713713913981258684768653469`106.60216246860281 - 
     92.988975339582691038603027499608252585772281306371511557489004249475484\
0167576241370438041906729128037159754023689505`107.1189464600096*I, 
    -52.376943510000457332910284334471962293591893430847452631969920472213655\
8925011296711335473114233872624650950663813012`106.8696551491287 + 
     100.69780640999982132459203839881649258251354610325415802872009396085057\
41983655999457871472428902132163445062551800878`107.15353500786517*I, 
    -104.68636785860925151899819443912028175167848168458825413234732666210565\
43771330244025919441722163333201380068801732287`107.17040512985241 + 
     135.86227863755229383562184720974872845412476189015782948846663543084152\
05322331259701324888935383702838505539221830197`107.28361389199232*I, 
    29.7358259191049905502474976798136319598784581354940882348659382780082436\
396406622624896007447817690365966426226374676`106.62379500345958 + 
     86.776488761123989012053050634546478050963013343438517847071133195822010\
1404059720812935529592155869338769866807242409`107.08891707111401*I, 
    122.016727449066487628100105318668413635177648554909995637260270384659411\
8428994229460971361038292609873862931599052817`107.2369343706448 - 
     87.582110349485095116743512322881006910741995916870566306164500747500312\
0308642436347987630388521232118100588329965315`107.09293040342999*I, 
    -63.089569727441668915393791697657713931432640495903096902284703773910291\
3357336535567085087071851577180981756483712227`106.95047256334806 + 
     24.334661092431927201287674690902501502362523008749418431749358330404267\
7877755267231508283974719102823937089218343405`106.53674030005682*I, 
    7.01080301131494362532177073670958220370669758847231907945639308415963029\
65217185075127704651739632901793210316428414`105.9962827623621 - 
     88.942131421257786264087123463953787439565248399640524721962392185488806\
6311522944061807407317587070771819531740810297`107.09962253056128*I, 
    -280.76973642429262154378686935115809066011021816828877492925835125971055\
4441351826091960617305865905196379863052639419`107.59886529212933 + 
     52.050299636105407581011545366497065456556527968554324114017272186524233\
3115402678195587227850214219852215485694961241`106.86693823177332*I, 
    362.507239263190017941987961778593623538449319188776685433374578874527278\
3979915860597023727163369791022971161387169752`107.70983168167876 + 
     131.55313290350908528622640349068118539490253351318844086528495138246578\
67995314567039240803643554071338436425967476963`107.26961619298655*I, 
    224.217755217777398016088184156428654220595253570433853196270002874032974\
0965613577014093315975980118186144077152292375`107.50118499809714 + 
     129.06153334214294528611581708208886528937751755775451764083140702731744\
93378216364626208679121910777631817909795944317`107.26131181835883*I, 
    -234.49537589251921198002104713067199687522758862047898904957365606723246\
5742510323151207646210378736988761553314028568`107.52064928094211 + 
     50.894940029609621077663983629057092756565529684372216283917226383731593\
3130481917378400798786867853594875356584610609`106.85718960479637*I, 
    -15.853757712035700175266076184100935958954120320649705931531305911269250\
4595325871716474083121333496131094575721045488`106.3506472145549 + 
     50.322083382406930253255380926802715517408841639339395590859014633651417\
8074102319516002435233473547883196312616454478`106.85227361084856*I, 
    -65.622910871563106105885562250682871650075869386921560939130812308559712\
2228670023207643630568494367479747070640729011`106.96757048854859 + 
     41.192082999708331339695600661167020481072603491016357696732467383085282\
2332974172702043701170098031234064676374169148`106.76532875173078*I, 
    -21.928618075115213457936365343570352154744914772860209235047870272992818\
1380202457713295193357995385452119583578589554`106.49152626146291 + 
     15.471198968147291158251785875416030340350402145432138049646406684890186\
8081184833070522707250472335751443277159969694`106.34003896926073*I, 
    30.5437038253979202692359837938011873722673680877437408224122108683932542\
992858807066387477680331749275008740921764806`106.63543669765781 + 
     0``105.15051499783199*I, -50.2081705008190349476765047276418393063321915\
928408692562675852293116190216236084991041016116843899827982925319554449`106.\
8512893945524 + 1.05852768189634117666080649314936743898689169240166668388380\
00948199156834586672205531058436442912223489482810765801`105.17521721770999*
      I, -45.4524523524964697447765933505370118099786280835019156586612598855\
395156891385321478444693734207440729247166004183273`106.80807231805059 + 
     17.933794762301749210679882214854073265690055095046324883428204207271497\
8654636631754573497483081738438219292929828073`106.40418719313617*I, 
    -12.465220716315794278492395854951711822949535511286877417961956351567659\
125546589937501931801989228786268446420802213`106.24621497060595 - 
     54.294352835914302951137150866987652345208072087060293599439433648892797\
4649380503817841266578369919440794481695408093`106.88526965873318*I, 
    -43.132926450028298476212826016008833398893075637116691118731869143750905\
0641690618255165922910321446183766750208571636`106.78532392265967 - 
     109.79563816573706379686906019502168154021454137245357498242784647871604\
10874696254568245071127821583497517214387487149`107.19110008513934*I, 
    -14.215192165586015988483781949396196302923068460313448653278153812780542\
0843463331460264587894273419636454210880806785`106.30326773283204 - 
     45.537695290935552528680637975614253987281174579391251696273499531460728\
8351375785125776180909373427622114557543430651`106.80888604458197*I, 
    197.030244941257491797465420756169281450361026129866631455253403029150283\
5310958794266109643433188041164352454046446413`107.44504789507424 + 
     54.562896398635118752664341945363658756512709205023974090196512030346901\
4428111581418829366285129266480780591193344758`106.88741241403609*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
8762724266284178638020857027519730842036864486`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
31316889353577520062557639346079999076099621786`107.21203328557739*I, 
    -22.206334762596079003636768874653347504550775412431350485836466098356146\
8507521317403444830774290655300921950083188732`106.49699188039047 + 
     0``105.15051499783199*I, -201.594051942298076211732767287441540915981317\
7261939080523716940553077536603339582580393859029649153257054700985791467`107\
.45499271188154 - 102.2245665957995464685674030061769142822574328743529071147\
041374624082357636391421621989810516000960237998110836919681`107.160070275772\
47*I, 312.3501506028891057560450288765316338790320634149902673523447411603040\
954246058339708842481347170624582776113896474127`107.6451567175137 + 
     102.01173091088118400056266620063187772254747594491655781148890984062240\
44799934304301054759889104308924987436049389507`107.15916511446567*I, 
    242.794278147249831011354773150911505719487827133081778858595944529601788\
3694430635241944685892951852637211676417350198`107.53575344548086 + 
     227.52681988639803513022264973282712709678827077737662031363126898929163\
01179037674076702369192787514209216443708446717`107.50754759461479*I, 
    241.468564500206560051292909966561221772619315234204151093066412344808144\
8792341846500109154496336052984667639829772078`107.53337559812569 + 
     216.36748878383701802828402356473964081835586302235989685587336103839887\
13617591595437741141773795178902820637183488658`107.48570700240647*I, 
    -48.440976273946080561679318463397002292379510466041549414542492776036393\
1780632625842932485701149342004167521216697649`106.685212887281, 
    205.116900786209306156808306692700440282460793461472471044937773575077847\
6973183447821242140875295636139266300055711837`107.46251644374786 - 
     31.823049290117948301923394687914142053446305750483789088986214565768510\
5791185463190592115864147110363445862479309357`106.65325678930922*I, 
    -75.939688912376344518355787523320098724146135908563733150150004570658663\
7048801938684667647912790308488682483219992371`107.03098381154814 - 
     46.688267309173840637435750426740378696401090124644326355626158308534780\
2395418299461062530805455921508388364483270203`106.81972275456366*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279902`106.69237971190593*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749244`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168269`106.95693039771946*I, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
8522124805210015062544445472250481666760408981`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300527`106.66577023157562*I, 
    -43.659972323167511141305641027793440736980346942488125636194989242599989\
3609683305012422980428021516380449218218783232`106.64008345606622, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487659`106.65833183726609, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840107`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
505707061383809445952109829199722151376418875`107.22361896437425*I, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363789`106.67473766483614, 
    312.567606848420485461708003743830542056156744062739526508778369156844883\
474395874590035841092696727864697023916087079`107.6454589654501 + 
     199.90522997147755931066498837223022860534435741871421291111022182178642\
08459430503098540133817882453369633712480423342`107.45133915422144*I, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {-10.610770836736175114676784907750774559516884741903233178651546102917252\
3836581522191152934559507462312680691606048764`106.17626193290965 - 
     1.3952964813986606086241152337286843544771173578747922323978958145170087\
420964936491881390876457428803758940627266194`105.29518149687857*I, 
    2.54724945342746200668508190166280100620431552100053981471514704728888366\
53507026314726130552933843389589993740459395`105.55658647555657 - 
     1.0633597850591161967888071873970032679767345321454941373742924309229192\
25560597406985338537874997138957229691775668`105.17719522964506*I, 
    21.1742550204278912358361741822483127571377253959914738757790192132938572\
529150986536116761287718500503685889784651198`106.47632313720267 + 
     639.04164798140392772465172226857000048309830296676219544761464930063574\
81618473011320857446832981639695347432837406851`107.9560441609968*I, 
    400.082860770697145252132547046315161093870400897326838847259680757613426\
2396433550593720260561348143809956064945472589`107.75266494478174 - 
     1334.3852696170711691929234915505611743632044190032907554155474505397562\
483014102069699853090304570043689571168765938897`108.2757962369415*I, 
    245.002303917293921279216517795325253863806259184435674673483841560415521\
7029203875277971158000958674170661815968772456`107.53968516617148 - 
     106.54442574296469107723659735939620662587861835987444399960927502064545\
83764847085320813547697770173450046355408746201`107.17804573078979*I, 
    -138.16918024429207330822066163658631378778283635189400728915646281860293\
1389762791676317406829698486163839114251182789`107.29092617876796 - 
     1084.5919642940879481378226437960974621669640351936634873265201924355393\
347202937246528881409447377762941127624605716759`108.18578138026993*I, 
    -357.00906621217944259454261818752530921833636580167059673374435425214349\
85612743072817853802124664265146280135778297373`107.70319424295238 + 
     557.23995304532631266556796654720060547609849718125466899411992655146778\
36802632910170983626021718005984168133568002306`107.89655724478901*I, 
    40.1503855588440633164041408113574350673184725404147736817420471077282683\
460908520290642649442235115680002232179851947`106.7542047179392 - 
     906.28195850013110835426334044924016763177095158736013001836442946577422\
24115421752097765491669877072972626023875840303`108.1077783323413*I, 
    142.530806902465376884997735842035638650840849619501253743872985294204969\
2131449620597068147039959616527769805358985166`107.30442374162726 - 
     32.860527791879710191577006270749000875690194770404068197948104303446264\
4293898974400854891657557165357207248319013851`106.66718953244109*I, 
    -10.778214414560739576022943349310685967906812538515487874821192685401004\
9150270052930827966405104349017048002816315713`106.18306181674076 - 
     10.351321802268964330421452338073537637207692706195678274891661578436684\
9344666781231193993176533935074124212316381189`106.16551080799002*I, 
    -31.225205015068209006309837540242997977191780406387773059616083887626954\
3322499569483024352672265897566992872383857495`106.6450202963312 - 
     135.00862452569184579140187466325301754903073274398909619718295553315707\
37007778377723823783811386029300015440549073588`107.28087651050684*I, 
    -629.24697111241204824837184904492497035503596779889280886111438185565008\
81539660485911663346101973407493255423346490106`107.9493361315759 + 
     897.09538404916741087912578520051188504006180442543725872357259338414920\
22507601276229124877849160606811624376779099344`108.10335361987707*I, 
    2.71469303125202646803124034322271241459424331761279451088479362977263619\
67195557054401162398530730093957304950726245`105.58423572591137 - 
     1.3988216826425990060182880076963658183418883379227181569398346275234029\
515123115372690292592146404417114532694238725`105.2962773533673*I, 
    -233.56593263487989767228349020470397155661298114308673449945768555522227\
1628730301394909951225192046677918172110419751`107.5189244957431 - 
     148.65017173342392380039094804637644468671662114108226392501445445778448\
43341458517176238426806656728364019263697720149`107.32268041310745*I, 
    -10.961031437939217832248880241718294172166243902777014503712936018295880\
8556124847633673752388534889309170816569215786`106.19036642120743 + 
     3.6509373592423187788723746027964702963860299623770785146441522978753469\
79619422794599223836863081219590789719874877`105.71291937946187*I, 
    -83.479000615972052291267850485363390876954744361142348928127845760817962\
9795696872253649193219142639183352272076722478`106.92157724118921, 
    -102.59413654883821024307430121085305432876387820560050786362140586561041\
52954952180760290891104796130553813928540084491`107.16163753855662 + 
     282.28763413417488592565739479577576161057962153912569091053492962675644\
30168753487904802489470209434542753494401663599`107.60120685173196*I, 
    -144.73990836058327808330203517373348607911859763801992716014656169477104\
33874081029011743527038298635978153061724145124`107.31110329115653 - 
     271.88817697529611004792344492137740035401897962991660960102790764706269\
54717193333830032894250302082921759192719778648`107.58490532058673*I, 
    -23.374384587789844191831539955562497986322817640673661156668999203963869\
8216672927733078051059652580250302500456064655`106.5192551832099 - 
     1190.3034701387811288660100627033855821334804238202578603758803512717047\
606815374401693921257915976592113213047738971902`108.22617269754765*I, 
    -558.69311339729218982692481941781692099688384852980898035381468992550213\
66076930740759893663732641028003587220553888997`107.89768831599369 - 
     439.75977467866821352390150636843493888763479263016576619215559507498575\
90350457911772522648041322525754982342370960784`107.79373049926868*I, 
    105.417013618992445799178927650798615608560935929811275379627931756048466\
5653546478953663637845621995120042108817794216`107.17342570666442 - 
     146.74365253842935005759533041570856773522192799492553280893593006540966\
10759842913418028062014118246224374008099112102`107.3170743225581*I, 
    196.279994946549488029039638687973834388927180884742262114216811888375462\
5793190605422647690048012260071792347498334682`107.44339103595948 - 
     418.19109836140886942955428448503691702678239188741848769919353602444362\
3359873525991010216045089415909261503596120053`107.77188978199594*I, 
    -328.24342847581018442792959354911712517210758683909261073776476292791617\
82884050629705927467535161563884632077171919245`107.66671103798495 + 
     194.34481627492609974469714272622749102304729748918425097583409907469212\
41181287027787677927665734132982254750844519356`107.4390879590935*I, 
    8.46000916790016639249883375912963417202899580028879938280086915843339550\
79461232927377452964486058025868642277790731`106.07788583150534 + 
     2.9975713584495977558758176008925923449774430373587960166818007025916590\
601152841176749709041876825720409413764265842`105.62728452828914*I, 
    -63.802910870208523253697968325810748920693840215930283884360836434333357\
2731988667024818035684751639542637304772300694`106.95535549075427 - 
     51.870563739331275928734882273097868847130746794854738489805895834520148\
1962155879184998690580613569894880698994446575`106.86543596584775*I, 
    -3.1747592895912225529218542640211903979326752350106883335621785710282518\
506283675055084129201884408059118599668581872`105.6522258004788 - 
     3.4574493672356692804701640216380257122429892993670577847198281398936201\
265489894141422250463996049197512497333616904`105.6892708266159*I, 
    -179.24254604455408744047560087312308465923882194980893377884699615020604\
34364483431328249858236159748479193230693462975`107.40395610203778 + 
     42.271677438752350905964366359443282437208451452649933112846984713865919\
494341184144205078778219509132982578521389176`106.77656447982092*I, 
    4.43448745571308236515998968289964702282176901301401463165813214940016346\
08149701515717473694099148038657269211895076`105.79735842853437 + 
     0.0698886741455680162076127540567282936136896326181892073143613265930141\
630799621665611353204961314563742156199561786`103.99492179940576*I, 
    112.961202620083412103953095281783564831980756636752835313598245147840483\
6747665843804922753416676928671729418418729316`107.20344430519842 - 
     124.41324017930217464560326455193435392550553515034294110881477511610512\
99554751337516128356920727925608781500098120391`107.24538159869188*I, 
    -0.9778665826853900736085096531899393781625263143570822335544418096592194\
731267782764830520684573364329778149252250861`105.14079460276673 - 
     2.0327614602964343814035171523571411298716477356812503316103478040601452\
223983794176475941510196586434544311460303324`105.45860141603957*I, 
    -42.912900025928553237489805176676244335966773789963237734456951074369915\
8496131898297876177037127185619212680754683389`106.7831028626956 + 
     177.03661614175574960186494245414714139663517796196861255886962184462219\
39464140004854372538318030959643959850350153235`107.39857809777398*I, 
    14.3126807211998231159691570336447258910914794494895192416311392134354583\
074439833128788908034479712881071235538097256`106.30623598123469 + 
     2.4698524488969378881380796181857212111715618283328046404211191449362292\
205661419957981403238317322007602343135410507`105.54318600674189*I, 
    -540.42119057222803387190048423013721662374340179817783775675053114454197\
03637165508042955802192781491475375832488629776`107.88324736773076 + 
     196.59186113962563196568489154821217024296405257497588063850144493066202\
34146836825631952458713218273627889247796221516`107.44408053200301*I, 
    -3.7706666247261951528140920285342711116623493368888106123301273346558407\
004796846911689737776801880265836203975490175`105.72693313473458 - 
     1.3561255217210228240480339287127038302118782364561127332360323997181250\
475631715279292538687515809341125360082328124`105.2828148871181*I, 
    -319.48827149900490499716843462207078812907165066977844015513858306499976\
42792560149523164726457976283719819972487014026`107.65496991755097 + 
     73.485263090648457219095762472302108596681411823363760696730218903289499\
7083565432975985995818921504799436669830752169`107.01671525120027*I, 
    -313.47076208126474690885875221424124293212915836845654403102698003210071\
2833163842599996592029178368428770544390242991`107.6467120375476 + 
     317.40980316388510281741170629246835068270466868986102809101897212928595\
94126612810379202080316848618608898618000007153`107.6521353335912*I, 
    -345.59934142033676855082396089825213915172599493940458009449078609230213\
8674763613576255455905678069553964936654391991`107.68908790404109 - 
     4.9837426678340311275224429146278128620559365308128584750554658630943569\
333004654544016198017622018140229255323409852`105.84807060756158*I, 
    -67.797255898080226792304506592795848351794238975497813504381786012687520\
8763410870522118648279075229850674142364342464`106.98172711393447 - 
     31.278340611094590223304180625148353546575468320977760222683794934649551\
5779382361825166473979005814945807914001567476`106.64575870249598*I, 
    2.14787277143234747375029087582414928580101057688381018450031379556097416\
47937846803283214376949479675930053701330201`105.48252355032443 + 
     0``105.15051499783199*I, -329.787376866995640186865266875647286798074178\
4739589662957173151932411270096630708450558350115111258275307880070375278`107\
.66874902615102 - 113.5354070411852049535703160334326136251383420206523891229\
994566508839657336830570117400932140436035709628099796310215`107.2056463191375\
*I, 831.114644945550797217677633858227459444483195821728926166722059305225568\
8721992344240681841045262079988100593744670757`108.07017593284722 - 
     512.58723555185600963096036039212532364780056926852526341977481944290389\
53542523245235719991925253872001472156783960255`107.860282785013*I, 
    -125.74955393333427270932106401571204425283527318701080965662661237687785\
29022073181353938509871155644081800545857760915`107.2500214510062 - 
     58.104249402235991048733558175517662545285729496713590294533935355228523\
0645246881302023957313725351675502477431384078`106.91472289312176*I, 
    -185.93878725179457666734178589954541803875870004474672318430007498692858\
4131480129996788747321645170940634864014668323`107.41988499186608 - 
     460.02779051985700766582037606576367903211309098574991476072325347948562\
37089747313511719317830422638879467586193206189`107.81329906626327*I, 
    18.9889279149603739728964346064890800366677083197715593644228415745700263\
318021796158186883869341274591732702699040386`106.42901544367696 + 
     165.78191844931005784835544822827382607324228785137914835901240141095564\
44173955853897403714549286253952381365190912513`107.37005215887186*I, 
    -140.30948554398046563118737866976278014159181564321777602890318590409978\
12516430295331377249869889215807922764354047391`107.2976020300874 + 
     38.203996852470959529716451873653139869911021420959511641506342841291421\
4203521237248093672480717977108680238721689924`106.73262379844451*I, 
    -74.867986914793561821514253955671838038772356513208171730654534386850253\
0570459988021808148329275438146651079796215311`107.02481115360528 - 
     57.639094595697364893338284493580985809172463973309116139893420463102621\
4509700833915917360063084495830205732457336315`106.91123214805894*I, 
    64.7476751157422382019650628623452748799805755494727475392755617832883025\
306701211007917539099974418888156489072677732`106.9617391767238 - 
     94.089187984167913724958180676770479247469201433135343624690228110599918\
0745307173088556463186123244641939594164912368`107.12405471829862*I, 
    63.1280241694226618585665246748546973883236560366391394125168198866240553\
282933501992115350958820724070246899472195695`106.95073719448162 + 
     313.90960102049816237379155384945195982301004138060730636072733839741717\
90044265854181774817008817962374742395438768183`107.64731959676382*I, 
    -453.42597787696385552871696706864757230966692626691223633665656303840175\
68843947075223576082571745388490405893090216565`107.80702139612232 - 
     230.40697965141652625632306598193129491645509298224669526261363307473072\
83574362373175323425306940885938725743728982952`107.51301062873848*I, 
    69.5316873488409203087497908364070269541374254526626407068886968995022550\
518402988273411407988903795775413993471112467`106.99269776651573 + 
     13.703342861060083924318001758824815061530602661081200314505204733983906\
3470119776977260526046149767119841720384627742`106.28734152185118*I, 
    293.042754221348655906813746688561728942486185125405992879694722881514776\
6980369958586454364430921929881427972673582927`107.61744598531183 + 
     410.07870845938972221186005936737643265941671902026235869732005163602962\
03612149790808934418956175657690601019434843727`107.76338221886627*I, 
    -111.49494562252140394930037359240044903970083800859882248615805541561584\
3797800336808351442394901486181090234375977076`107.19777017787983 - 
     35.462909594842009404047423550013944237540843093369938904853877643886519\
4762117831598384054331714575737144635055706922`106.70028936274453*I, 
    67.2593834883701939361790659238016817787243284736399162740664337942001100\
425497450883076753347701057020625382294611864`106.97826788000738 - 
     115.95115867908050742751668793363476798275549863271132467476283746017910\
4491747545764590838808117523075783023420649135`107.21479009065436*I, 
    -502.92663544738683376303708117404991993421877083190919024018780029176961\
48416588616330387376837959176529098730234230497`107.85201963468874 + 
     861.31203415668120229576678758842583650152699384889137811329846885519203\
97753699045233603270817041601702881032636077362`108.08567551300513*I, 
    -464.99755753701840646205733737960751909167294608293659010743516770734239\
87578590017679841911841287463170448402008864952`107.81796566953705 + 
     221.34832472969727100457225846835577897235023286941991667346618812936833\
74887366601343056059856839742263963846397940582`107.49559123721032*I, 
    -88.245774085336823070630355658230642399567045456493653350717626535010488\
441385490454423795510465894612602201966177227`107.09620891489058 - 
     287.52100660148611828452974288255947009591818351327461307157397785019486\
8468345118729344104914544079455661162393706264`107.6091845780501*I, 
    64.5125269243856581866187349481249612126858008597640926770058435472316375\
851587144755703073900380725537050385912947302`106.9601590511634 - 
     211.31816665938225247525570319308835327835664649584961532327423119059432\
9245348605479707764120764796965047818246206919`107.475451832039*I, 
    -70.151955755651740016625376465189522393447059546918489562340501238709191\
7116549773805801067351233560400287536097738422`106.99655478099464 - 
     9.0251357239946667416974526684076332075560839753371254909562600618399603\
942551811661254058099896445778540775834853733`106.10596873957186*I, 
    277.188745651964739274352035490936951659878981814530764638416572095780439\
294737867572648878431951415667192109697025029`107.59329059101393 + 
     96.412436851929903107725613500552984557204168905530260380377472371716646\
8443137521325819052309419321500522218409703113`107.13464805774915*I, 
    7.45030870623763267711829193212039217504193045608818181157597042656486549\
71797626031144574588148189450738860147459642`106.02268926610215 + 
     64.853239961751938756978233768351890635859747902619505017918840837334930\
6099262067913693887974827261758614522815741296`106.96244667543577*I, 
    0.48851011269085056896043808801841974526527857510878292770922700983741935\
59141569774580774986116199211985699493880382`104.83938855634814 + 
     0``105.15051499783199*I, -7.78850606640089002447574155197532635959263602\
20121068570219806791242076173954036430048166904860112654260842627795427`106.0\
4196916033906 - 29.6834587595444414776301124395997958965937959583270997234241\
541294963976213934730409661889379946115056783508744504689`106.62302950200862*
      I, -35.2968440923306528661963205838427671190263938797661905802378812143\
275190946592335809616988904417592172027697482562579`106.69825087447883 - 
     40.831587134255819451374156906474853116655657085791124075859214292699146\
8087242039781424409212026782826351138245703861`106.7615112592209*I, 
    84.8566659057890217093611158866105271051707319406373845852152130737579780\
586041207883053557499507439831450353307146792`107.07920096177965 + 
     64.232044320461082008860371158412901492637764254974593844249106986629229\
2894829267109724058376358666776882875798116458`106.95826674240513*I, 
    270.252636712665958258639074804156221650640562510729287845044025137510618\
3133175687223562033455059435145944171009814007`107.58228493766057 + 
     45.749558865880136135300988445622745960578128633563675785840204637273393\
6104999430558907049214060029080644267221902139`106.81090190862709*I, 
    79.3494379873150294133897281817948737059949579713904574112734048899505655\
949887554050548758440555580975665336609972933`107.05005885293204 + 
     66.632370693391373041986658013944501671349725168998858083644075586192733\
2478015527362662520959614819481534008828969025`106.97420026300982*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422389`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
517056949755160868699488953189404418586890164`106.42214177594678*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748057`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118604`107.70504839574575*I, 
    -33.936411322564775057614935758189768247922001102834805090165329125146910\
4238659980359552988766801832272565126760088525`106.68118091285518 + 
     0``105.15051499783199*I, 336.0053796442893356702572249296787398483410793\
454947092529663976143989629231190209541037425267464837471731713472568272`107.\
67686122858828 - 174.74059591722413820986533844067410954594229791509200442435\
88966379346684950392208879306565419424539801193056204428841`107.39290881028317\
*I, -402.78916360609963144966432786389300866422794937281685608812454299864473\
51666505192066700312627198461687999811257842084`107.75559277587698 + 
     280.49002997258004340762098569337532232616678950726264721108943542536798\
31080186427215145591210440371991702471871288537`107.59843242668676*I, 
    -584.33599281611260201213004768229375621408679582439296094734789111019492\
43662040961824162426044512578777184487652584614`107.91717763581093 - 
     225.64444138103065270528177623906473622884758841485298940004758726999167\
44055208550663094645751287883032939114036168055`107.50393963722912*I, 
    -560.13613425297540461213740705375928939751383026493712226838629519821420\
64645878676754627551803766067379318066339095308`107.89880858764141 - 
     206.86351766618584892970695027573539814998171571930684738467977063853556\
72864256039235366737643749705740453770883476453`107.46619890331984*I, 
    -1.9874996913183088608085598744047877033424388406386145942929729476409612\
336615227492575025562732000780479954768079493`105.29830706987757, 
    -47.366566201097641401814949799942142990559120425862855578191370066669217\
702708244027629738108894990331687443581738166`106.82598689989227 + 
     214.03250343574000975757671377665111509140147135858342604474602991287352\
27378496710800917497069576023516255766084782992`107.4809947290825*I, 
    101.600254816802140834821305040186886748774569720056444633401365401535412\
6132908033020914613268578248873895427657115958`107.15740979500619 - 
     82.287617333486443294116052089668046848205602934080437812814352661560306\
0885601877419799628664425195255289208147130996`107.06584948519082*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487657`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801696`106.66921783369774*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901937`106.19562673765995*I, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
05823950062855036644452697202506380205958351564`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
15769541853333115947838851313195351678671472873`107.51535129251587*I, 35.0460\
91664681164048198148490790673179020210113460229632503514538729216220448649207\
2283109314365998955710831929590119`106.54463959254223, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646388`106.17845691476167, 
    -405.94795884434387964298287688385443428389172208654229008085660799709338\
33910060714926694274378268227773810104482277381`107.7589853598935 + 
     178.00207600154738439364616979357806994309926752405105301407726600329503\
67107747039121729897527876855161932600917314613`107.40094006525752*I, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045969`106.20653890899551, 65.2414187\
30514620455651303096624123451668719407769575972175932784647455104555000818418\
7880316150783581319017725325904`106.8145233965763, 
    -589.68036712132379317276876388251573598085501960352694476015576520533498\
60882159468933855543107861181671598912229020789`107.92113166640543 + 
     82.592558453359711477971779317301622844321206319387508980273167394257289\
9826348044053770648118911033151659862632877469`107.06745591720768*I, 
    77.5130202481348448632307691921287321461221663992128631217753203692102337\
540557282714536530258124335909117439455220021`107.03988965707345 + 
     199.60942470097346249569588871417933285133394780201990592797419372906363\
4844746098238017791983656407364753886579818157`107.45069604079035*I}}}, 
 {{p1s -> 137/50, s12 -> 357/50, s23 -> 13/50, s34 -> -161/100, 
   s45 -> 241/25, s15 -> -9/4}, {{0, 0, 8, -1/2, 1, -2, -2, 0, 9/2, 0, 8, 0, 
    0, 0, 0, 4, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 2, 0, 4, 0, 4, 0, 0, 0, 1, 0, 1, 
    -4, -4, -4, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 
    4, 4, 4}, {0``105., 0``105., 18.86241463752033077493871750440303393974699\
90928968091593367634866619607336554885064058504429164729556200539453091189`10\
6.42611228520609 - 50.2654824574366918154022941324720461471547103900016931355\
991134769250625005793439780485572054738730877143693842125169`106.851784853182\
05*I, 7.600397953991199360164793134978688152770257143143776194013810970606438\
4011482658773859369334108581098104644041036722`106.0313513302046 - 
     9.4247779607693797153879301498385086525915081981253174629248337769234492\
188586269958841044760263512039464442595398469`106.12478612524579*I, 
    -10.458651945963813459575265993289163276142077027972851857216998340151923\
0746372411984599055564905914329811628758041499`106.16999070816075 + 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    19.2164517340931004026091248418966365287247226090356869901222521716580083\
873821662281652034844210620858812195888945035`106.43418819726416 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    24.5636438210591101466187487574592526248044565440082481019064603686268478\
827818012191573042194110294150408425392629044`106.54080778920984 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    10.0082811920477571413592815368379216974341191964863923371764808345684041\
863337091482058791162098449692148963871035691`106.1508744965996 - 
     40.840704496667312100014363982633537494563202191876375672674279700001613\
28172071698216445272944752188376792512467267`106.76160822283296*I, 0``105., 
    16.4607479793526409498706307689617512739871463058076278449306830926801735\
168323313324985064421221282183382162107259031`106.36696456357609 - 
     50.265482457436691815402294132472046147154710390001693135599113476925062\
5005793439780485572054738730877143693842125169`106.85178485318205*I, 10.33960\
71453717703801187682824241393566108952456482202342216568258399584481951285267\
984748142051256981400592191703566`106.01450403799986, 0``105., 0``105., 
    0``105., -22.745094188191896854971237938726743096065731131353087941214989\
7051856501061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -10.275172684082144297404111884706985662332610471968553189725547556509944\
8172091816527812700864466358965623380234553401`106.16230412717464 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -1.5762216334692007419233048731249221623396118737782897750101568024015395\
118403647947469080473521455778129212493287272`105.3481322816868 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    8.56507986285056113668950960660938862373032736230631239932428068642350087\
50986116859821281639208314641674871543694948`106.08324641461789 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    22.6112230004295144361799405337540682198030598954691369258238796375007456\
758670635350085909380052891120765268788645085`106.50483905102094 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -25.659447853946212179904852263246539581682591314260404245244620281364799\
8769337729532317794233123076526020916840114944`106.55976230472031 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -5.9579143894204855610210365777745307594752535597132550046159068141207489\
800177466607726914307786356379764902342495419`105.92560925628312 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -11.915828778840971122042073155549061518950507119426510009231813628241497\
9600354933215453828615572712759529804684990837`106.2266392519471 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    16.6579727408595563827963934322172745483489443777412105400424372293024516\
876947838778573511718883960625927464009022784`106.372137144901 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    3.76455353805352383930126051213210119491922947386862817046504817862549745\
47308896160454182560250615423942970735848435`105.72622847572411 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    1.39348155704423120892410037379799468022001084471127790505973637809502059\
09012443378894341008594991490744141073832461`105.29461622296104 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., -63.105004100880941082769906981887438\
17239034406507254145244116850529761849208009622078504867195943060279081688860\
73438`106.9505787971273 - 150.79644737231007544620688239741613844146413117000\
50794067973404307751875017380319341456716164216192631431081526375507`107.3289\
0610790172*I, -61.28682958306909615464813742396490544626719931680644563044946\
58716092550137621622223076315785786534418183443058258562`106.78736715553075, 
    -31.018821436115311140356304847272418069832685736944660702664970477519875\
3445853855803954244426153770944201776575110697`106.49162529271952, 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 
    -19.216451734093100402609124841896636528724722609035686990122252171658008\
3873821662281652034844210620858812195888945035`106.43418819726416 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -24.563643821059110146618748757459252624804456544008248101906460368626847\
8827818012191573042194110294150408425392629044`106.54080778920984 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -19.216451734093100402609124841896636528724722609035686990122252171658008\
3873821662281652034844210620858812195888945035`106.43418819726416 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -24.563643821059110146618748757459252624804456544008248101906460368626847\
8827818012191573042194110294150408425392629044`106.54080778920984 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -6.0871214473323404721748445065094685477167867536118774011725524758831984\
184424848292034736412905519040657100977193481`105.78441196667501, 0``105., 
    -10.829265409350925732929164783177681577115224011926577931983176076944152\
1461017753855154419516216766907054760301225427`106.03459899776239, 2.40166665\
81676898250680867354412826657598527870891813144060803939817872168231571739073\
440007943447372818377345832158`105.38051272889348, 2.401666658167689825068086\
73544128266575985278708918131440608039398178721682315717390734400079434473728\
18377345832158`105.38051272889348, 0``105., 
    -12.281821910529555073309374378729626312402228272004124050953230184313423\
9413909006095786521097055147075204212696314522`106.23977779354585 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    -9.6082258670465502013045624209483182643623613045178434950611260858290041\
936910831140826017422105310429406097944472517`106.13315820160018 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    1.13436744333131210609553399881687621056058336363005837790389565390750565\
15075675276856115496114992932796413568839354`105.20526875147453 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -1.2367045376779805242816261395172303041386352655272918875014161466229712\
123220777504703726055540631000402416093176619`105.24278095212313 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    7.09228183275179766711657057659140697003583692334331338251980246802825463\
15253141884583029803901349312561315911334774`106.00130098307687 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 3.831019\
42380605664573976988103586631723857250378316044976419272170888541163490067531\
3478706810734617755574583992516`105.58331435392263, 3.83101942380605664573976\
98810358663172385725037831604497641927217088854116349006753134787068107346177\
55574583992516`105.58331435392263, 3.8310194238060566457397698810358663172385\
72503783160449764192721708885411634900675313478706810734617755574583992516`10\
5.58331435392263, -12.6813886824120937384236114412137277958287333366975857272\
805238677860920660443101825265233987631339938654695960533787`106.253681811636\
88 + 25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.452359135908902740509930483651421729568855397891857064054575262353392\
0496035803787717160864009557452121712970930524`106.2162281810852, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    -3.6854547891646506471067577710681858819569339665226960867664720819014112\
016193276552961296404962071667838723631361323`105.5664910879176, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    251.841834977706558967772182842034101481830291005635716459058321707063953\
4465474581373483503012785453745235163250307025`107.55164287289227 - 
     12.326466642343621588445071872634035308637297587619618170909527061187596\
0345859540572901561513216802288550198071869513`106.24135360259926*I, 
    -29.380063670598309520160829938989085854079239784214599067160597700789133\
9195317079048103629897280298334693604242033826`106.61856773046253 - 
     8.6230532748907330304537886435743525600770123340318545457587099544282981\
354907373464617151058294565098694188145179333`106.0861760670962*I, 
    46.3132525729008789680564691709603448992031126441031913596934878105852385\
267059974566647021527558353956388963380601411`106.8162202803344 + 
     21.562361929233792016436361408556037860526375534167692350428214648249261\
4901185121059114153740986516475974148068629235`106.48421132933045*I, 
    -185.05470538924525785936337421217781714748076479380148614154323932264396\
34151038099298459121536265312426241105741543253`107.41781513021695 + 
     151.76639241885432883621193325506516302414083597918322545855009700237786\
09730314884236538889821376247296681174108631836`107.33169060863409*I, 
    -218.08333017168659245440579152805691615073978484064829547032469150510906\
3045313677782933307613130863384324573638699058`107.48913746812809 + 
     167.10041971684193985255248461397154229114377119238575204669285237395104\
45005197790271782290665961788779903001338818581`107.37349253857205*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    143.795223860184045213596495796101607201200901170342292869362153289537085\
0729176503340346983021576942391040328528215036`107.30825945908322 - 
     144.34533881058841481889562340771206412727185835531900774775920726567993\
75538720911232304473803878623332217734808200266`107.30991776206866*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    199.120338943713859932163395807313306783675014944864818130817102161207462\
8181238119008382199083433119883366739256722194`107.44963062069156 - 
     93.520369803712576145456598843989104594070389963274292497482651283371243\
4406569428054024600474324072501217951370032579`107.1214212133018*I, 
    101.615918658504754203852856473549421422066496916840437713131086681741442\
5341513811570729949000329404715215427051442708`107.15747674558317 + 
     543.54376694083322909171012777652821842768800860515309282980860526475333\
65234578293423800120781853554027980483688798291`107.88574951769057*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    71.1224469362826440444477149150691656879420697835494397696725184251530624\
684108364532121572415520509489916333743306445`107.00252168776046 + 
     192.56803964142256332380398446262984313730776926102466191568741184094495\
86827972593557024011919066558972389993895318874`107.43509920710468*I, 
    -14.570237088925358396678077634804598300515540326135428537506276371235272\
4395406139526605364846366460601681742644177251`106.31398161655973 + 
     5.6460989266941299562758434339476816082864982037360555713058766389958404\
707659675781956741518094340500307011364717723`105.90226348109047*I, 
    -53.767839109357202997833843211320645954291256598308961247649902334310577\
9470215916043200274035550912768414627917194076`106.88103758067808 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620694`107.3055826057877*I, 
    -243.16297754663305677705431632315052900742136230144388215217073782919606\
89839447647832517775096138856632595598248404979`107.53641245054142 - 
     133.03055024124484761397520778855870724916792487820865773233963265756763\
05977693098504411005297023061141509929761280804`107.2744663852473*I, 
    -155.53000527613768443900289160087440124755007987655376759226067930596408\
04563501409338917010259519914008933822077158042`107.34232918456317 - 
     29.077322141832162855314538866768865627776720244149569637093057493231740\
3764808615531989467560827877628784989644647809`106.61406940577636*I, 
    -267.51073623301319953238253583972549619938170052962382195499699766717811\
33705159061381674970642536915173720499714517011`107.57785621444414 + 
     166.07407914961485520632764496035397117615041245363173140789872624270182\
01522962920361195396956471055009787249979489802`107.3708168508688*I, 
    -212.90638874495916178937352843332846744276943815158051672386839132641122\
44731311501418948160400961293967063354188717413`107.47870369146878 + 
     285.36133454701515098132886524105019206454455230089334609128805677861089\
39010730309368860335537251780005734017326309537`107.60591012522849*I, 
    -142.11061731983561527782220112818971293041250929219260415085505058480790\
68761903209716017388078952328697052209353127765`107.3031415238324 - 
     288.00890344115655591612606234250551691419924859828247910019416120744297\
84406661077128679512782056343785853274259449854`107.60992091147872*I, 
    -85.913152137663825738484990428520239750140415642226469237845250616108115\
503822843289636938551611622045475850594768568`107.08457465134407 - 
     156.11255092170198398586351112350015668607598103211665973203005399263285\
54999351505229286261960165754339824628925897456`107.34395281810721*I, 
    -97.578243054454458460164743248399876356118348504269792430491016689276992\
4411487229863544262708786250993023858675181831`107.13986799198717 - 
     93.677252254593430951198917013376613268834424703563295056677648288248637\
4514082012213932405725559119957585972117005273`107.1221491413377*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    119.300569570556498201862217008196620314388004721978780332640990903880395\
7735735410922253153643626413377647501671775653`107.22715751493703 + 
     95.289626322819460488720459913269964328731561098027912047301261796873538\
7025027726557150372942931837820539075338192632`107.12956062170245*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    35.2449877219606782568267418552976390768463824811435033703647235817275094\
629108336098097412702142543087873529287701888`106.69761236144392 + 
     11.826693739194414636883782506426813650028804429979824815794757048169860\
9603792803597869034231119795113533492482378331`106.22337834841825*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    25.3730702232960111649724527894089368017622122055856357559543181306250587\
784484060900337587708057880761349373031141101`106.55488801926582 + 
     4.3777514225230231622563456249788661706118507809442690576784143900466905\
340138099309119551268775009103858264242537628`105.79176609565516*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    65.1410512671045211039716267363673359640272713115309045250220239400487057\
823598837653141929022166377225256804027114467`106.96436976090055 + 
     70.462325724407575154172164780442907167294235398439374346840294980835626\
3642283187855660386541469742337348279301193388`106.9984719715141*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    140.756659224494309670811063098720453796954940208663346755095593071415218\
4092675403240575892876324079566843063928401499`107.2989839483965 + 
     131.25101067324367917693446773283652372657295663231741453121800101477868\
62743630517082860502299325847109027165449747345`107.26861765412427*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    182.857387783473320190014422611966786348153728395224644534717403494483134\
8015300467916036427373022310918121449855002128`107.412627509177 - 
     118.03982934497964612380773758863507215595670341391104520084639189651202\
1485058097720893066011701409824725325967638936`107.22254357078303*I, 
    187.573110763748603566680079696727303760712604838841604407497289227093457\
8900260770783996579973748423020245448981514771`107.42368557876249 - 
     126.50035937892528540814826693250953046644251316380404159900613152834376\
37248709828065318987627621090076739849373450635`107.2526067571467*I, 
    91.5940314707218374559170992283653516432627484959992419646597525755980074\
807862746842339568588756664081207065431139835`107.11238217255026 - 
     59.736062126581742804334634118716265293938940340477024222084084900793121\
7724638785049272550256912123974113045157298109`106.92675158782653*I, 
    67.8536569150810065944159086290838485006935356343676543679819314507340474\
89510886990035702155115715341954512410574758`106.98208825638991 + 
     195.66029379761028061493669427901764635042883759607861590148461619063548\
82970575667115434268314892737170331166577581402`107.44201769914562*I, 
    -22.053886052894260360790127931944583912205177959045550112189807880633340\
6446479610403526474905427802878865718331261207`106.49400012418134 - 
     22.320315814051934323221168664785446382967293083183208867918442020599386\
6935290039466404383561703102594250780827363667`106.49921533304959*I, 
    -92.813722279969525130621424569915490968460491654463974227965589904899811\
3853961484404183880455511188545889189410687942`107.11812718816616 - 
     83.109000762888038345983471617179062942246014317061249052296148054542446\
6036637368693604499319559207365929666975917627`107.07016305855925*I, 
    4.06177848858035207894409600904756749301101671425383723353446557037238189\
64387542555322321270162361858985974232271387`105.75923123304791 - 
     4.8690870102350707225756497592780568122873635228502460942115047515022317\
76715492359321897018745813064905354094327046`105.83796253325842*I, 
    9.32842279338001991812427276703062374203211913131391210013715315611812040\
46127817728905697812073137371008963470074812`106.12032321928112 - 
     9.1853423896873966781044338806853895526597143889542293531222994908948969\
958525297723098821811855516927639312721541034`106.1136103473884*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    96.2392298747862979368772161320161422630238089215279001880923009024794584\
744588363491095334817225988703048357869459307`107.13386713686798 + 
     5.1301542802366156077983683950204313761819423494807216871129946286226041\
837663565057704250554572369831626822219256903`105.86064542377186*I, 0``105., 
    135.421539481275580458265350701103513751028211256033103367747223696192815\
6768050764596325690405277270959329916940823776`107.28220274441068 - 
     2.4556440972133608774790441072354912304182662042878506130516768925879847\
925537212959488604312893931468350511713632056`105.5406804214507*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    88.8579657815484200169903395936867563986638066274962467674389155078482348\
713991540046928080970613159958746507492070588`107.0992113645811 - 
     15.829023981463092183191254836289749033561183132827870484878935163078518\
4144363167814208356800016488708496368424843856`106.34996913489695*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    122.107035826776827766563089068495552659253184864444233469301142262721501\
7700188919726506771591078587904190672234708349`107.2372556866148 - 
     26.678423686618489471429532824398522721281908327279141439672552000537314\
7506749413797251184103142296252812404914918875`106.5766751632404*I, 0``105., 
    -8.0228653671762848702376540927926075148642119186946582647118085360561279\
036593640936794047237962055893265146973365654`106.05484450213932 - 
     4.4285807022411978200895235344558470479208083994275704586112116555454512\
046063333680717608889927869259415948195966506`105.79677956108736*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    3.81916389003274223526514662775553581340064699393244665504322094063319228\
3618128435261651277966142412261949846063731`105.73248329328561 - 
     7.6657722368304422867361116255113466032000715490055579027943077100899501\
189591114278127497608225908968355277029669441`106.03507090931214*I, 
    -5.3467471876668447797271892880524872998979695444039502109442104490994846\
286094447269623996998660398392520645543565004`105.87860464750239 + 
     7.5450583296711635524452326299799261416103961274288283156352908491444159\
676638204648694483499213004636763621824748186`106.0281775994196*I, 
    -6.7703783178932527657924976941046484630275047295361839345001980133649356\
32536606837611632877085826075430494082354016`105.98112793487503 + 
     7.5450583296711635524452326299799261416103961274288283156352908491444159\
676638204648694483499213004636763621824748186`106.0281775994196*I, 
    -47.837756815916214422290627626988637569038635626972769760503316460844300\
020367439440317698780832564581044889226878239`106.83028580457092 + 
     0``105.15051499783199*I, 66.19419596427268056082543136599323366438222702\
4011221142777900590594164762205180391518165393976798237404411143559183`106.97\
133490915698 + 4.781123042555406089948242990979459328879439679585838169867952\
3099779062930271525303096923809691891228924895899738833`105.83004491827224*I, 
    -47.837756815916214422290627626988637569038635626972769760503316460844300\
0203674394403176987808325645810448892268782388`106.83028580457092 + 
     0``105.15051499783199*I, 46.49281852963450272286619800198469929171484676\
17080308664100519075334025268271252788214108133031287981683564851314377`106.8\
1790087300548 + 6.33170843486428746853581255670861784253843894709449650327571\
88035260071855623584285593064472695174909460667496127444`105.95203590591034*
      I, 31.28286581806426724931767985548736935739850456900100843450604443229\
10194487844510622383011453756649510465944815784141`106.64582152968657 + 
     3.5637204264410862053686497925024115247522669148801976038819392326830090\
26536361882490227523578463749614092877629499`105.70241862416867*I, 
    23.3367068170914350997480799237203003580471906864377622104480795400963047\
378254718874563491921789497533474633404676009`106.51855456796152 - 
     3.8852218902303052692587870889455359546646867341553581542344034254401613\
998291085463847207726560148513534299463545705`105.73993082481725*I, 
    80.9655111181566418583994551098763311843507981468452406471025717743709947\
395896123611902916521906767819151875603975006`107.058815059664 + 
     44.562121005922804387568824553322222607321162930266783971216850066356585\
9264498300820298599088563080532599012548599327`106.79948085143498*I, 
    -12.719410678087713742520858124185027283553777521417327072104534963789438\
8540674191494175293296965991152183296049387051`106.25498198766769 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
9176748287097314000744941659935774374618457431`106.23097922444876*I, 
    -13.933353610666344691772893055280579977721866321845831600678981740564449\
3256072864390869432872984570320823993254852127`106.29457065692043 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
9176748287097314000744941659935774374618457431`106.23097922444876*I, 
    -1.9476193745351485567254834230793392705982541832959884688964809489355975\
696394384681771429767781347565585524625423736`105.44001908400358 + 
     24.071004955177820415475498057828730392163471157628082739460926480118119\
8353496574194628001489883319871548749236914861`106.53200922011274*I, 
    -45.767710945986185864383335757132258477092974502561952298000043418149522\
1533037661405068965924485065825298928663525203`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290572`107.12707606612636*I, 
    -46.208601471560332173444000074991652991753690882764307044161592562965856\
6901235063702478437975329278882177996857906074`106.81523782239105 - 
     103.71529540861350872711558915139222740295761635487818371022465626215988\
11107012395770488328300307799939929292517514039`107.16635780650377*I, 
    -75.890990984050913610327053044258337560154244088988538673980531981480494\
6491425567376766742565892030685954235818334546`107.03070522170988 - 
     18.287598759908139572347883917397546240988180371351999641723099475665711\
3998372257383006742252420826289407247966271813`106.41267168232517*I, 
    -88.198360632146809463018487550674882529645008664305326375727473203977009\
7934153012525479544551907952364508092670168831`107.09597551068458 - 
     33.784056600983408634474161630698459561793633690219908217679267176390900\
5021736513419107834206659306655896234560867404`106.67922679385583*I, 
    -17.720643821963717515395544216799739827074688474579511252067058939108913\
6066478027503861027766715442361318545886342072`106.39899449434728 - 
     130.77391208914826865670854077829809977621080647616700892264548730100549\
34939220572815524500008804258003570149429101992`107.26703611364181*I, 
    -16.510952799790291581870764243860372865693672451181707542321702710501495\
3564879511023561671267957916967091346547415517`106.36828713370845 - 
     132.93203977887443163447293283900176614639698190921900055210088467070182\
61034905759880464425821002951142863035318237279`107.27414466667649*I, 
    -36.392614859270747720725542051923504308444880170609351722964067452166939\
2230416143484790020243558337960168153045583832`106.71152825919326 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124318`107.25711899235651*I, 
    -7.7096852376068627766062185452319406561606593645186049910542719119503687\
757319671369784181862018475283293418607739663`106.03755164535625 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620694`107.3055826057877*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
203674394403176987808325645810448892268782389`106.83028580457092 + 
     0``105.15051499783199*I, -114.829987795836361755237548380420986806550150\
5905057150084190669188119552720830068574396987507956493999248056506046284`107\
.21057031649991 + 38.69728294247519466817787598201642319628794168268172734113\
76460645953541712848415387782229238392850765428158867925679`106.73819547074459\
*I, 47.8377568159162144222906276269886375690386356269727697605033164608443000\
203674394403176987808325645810448892268782389`106.83028580457092 + 
     0``105.15051499783199*I, -53.5841970313785432013101801750251556211292916\
059930587014701444565815954142459895630164409939043787443777612405966023`106.\
87955172495006 - 79.679515043965162612364528973003407626603325227959129804649\
4932370722863534851868639123424435752372087528685491294596`107.051861679995*
      I, 27.25527887472273635875237469510856610865919406541763435946481396127\
34205166294119729167036363320595347421197151226322`106.43545063006704, 2.2983\
16321475248931296629367311306889254645971463746748873539176581785429249674093\
0237482205664830225589487021135659`105.36140980120913, 
    -80.795120963395554244622261556861254704374069506803296245102621202003414\
0478579706224456784024573895101033336914205185`107.05790013332623 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925679`106.73819547074459*I, 
    -33.804691017439423594427690562388702790663542634393036245072961523386573\
1551707195867577315375934287286617284592369007`106.679491968572 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124319`107.25711899235651*I, 
    -20.869157772392674268385539878400142169912258574172992492938737746910428\
5389575741276474493911599171707613764124726638`106.47001992019965 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620694`107.3055826057877*I, 8.835855\
63072296960085276618923150829955646094650769482800938969070443716390589400571\
47888159982417584642709611049167`105.94624861130843, 
    -4.8819141420208233017883845817234636706796185358021851591514808286655053\
749337167425739379519426636975385768844527158`105.68859013723306, 
    -65.434369111806582338452297346393947350032804508440016710428903427934888\
758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    147.599400422008464973786576849363302068123865631923092297424574336162527\
7962264815718323756383717601861390651438906982`107.31959959113243 + 
     890.38203052410888454283049563922304374078863735299009560222845210358548\
52028458351484848671220399380613926160620825258`108.10009138442037*I, 
    -79.309772261848847739327120712693608658587071637119397158216272618088349\
8335728675675092589221581505751947545714154946`107.04984170063406 - 
     39.219252383131865572866871994931411356271327841215354483818045347655605\
2949096451123380392646343764813672260607012811`106.74401430850554*I, 
    149.950269176396935153765279921578385969410969847514210836884300793247945\
6756184496044911779336461263333305613198646954`107.3264622475322 - 
     1.5948003728608836075748569033215633791361827528528609818288655706993747\
134123044607891575544802953792360138268762455`105.35322132635947*I, 
    -260.72456798430881943356029760949179542943652376363313186584682212849638\
41720095268205521288446386315104688662271136085`107.56669695434478 - 
     743.43576034710989411778117017294092165342468502067398910564442539671830\
7003720647363568159067188846021018896641223461`108.02175844529374*I, 
    -310.75324132358089566500084764707298256632291807138953481250709100203265\
25691589079075428167806687881246728228296467541`107.64293066509453 - 
     987.55286953366726372175264162332834995743695623676772225697929435126967\
03388072694953883491959739224990704412396711923`108.14507535309971*I, 
    345.506658532791877252068335471294838285128569812788198518390333191875853\
2803647681348201509688090546283381822439963957`107.6889714192562 - 
     835.40296505596520739574666879896957666493835292918103124220890171315869\
14594639628779885970452939395107184245452123022`108.07241101018455*I, 
    292.988826338507665912554367072084181443333478021709840912424369920826296\
276210171300870473235887389098499985085828494`107.61736605589238 + 
     201.51337098070968331489659016899816225812902737856536948281059175016366\
15353039767456984825285219062436544146144361716`107.45481886592938*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    201.096744381767969972709979052488097598646053727992621832785196351944929\
0930083456883744571092256532767387142640775454`107.45392003755614 + 
     462.49996855327617254281047395106840874528848689200385370745093648453561\
28296027603739394546315530936787371083579202759`107.8156267053781*I, 
    -183.25912887024536869195221976485471771312876657253465990263922469276019\
074476937133904810112225814398129062718239191`107.41358061562933 + 
     830.77563045517535325734700792976364209455388244261849602535495685925657\
59895415689361572970336291390602191701094722917`108.06999874651105*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -201.82163494052295961232130898639856718873617608722336651175903237198344\
22463578105928586662535436337918238383461122689`107.45548271786794 + 
     234.93169406797965511789644780296978183032516931600521134981872854841978\
18605953363495212701734355695523152287304554231`107.52145660818269*I, 
    -45.317966707736536149716778038434446472173320055085188345492296537469167\
5546538363632811028678542781932033238611593609`106.80678541386406 + 
     4.0368223250361572622682959086949172596272800174147377421315330959683124\
10841171837068791677251844584254457260880831`105.75655463281217*I, 
    417.855413192769498813125484784247949035466650560664686925185896589360334\
4079488652654712979674754963052808786393099228`107.77154103052766 - 
     7.0996787675110390163937044829229576881069232581971885935090556238493622\
152164274937874477613400761382622261429931432`106.00175369688158*I, 
    454.814803485541239651052561683602930174240003785614990609425826237435353\
3175804309454497436569781765565789873815248726`107.80834958966004 - 
     737.88793550188150880302323881203215508267146655268273744364738759312649\
89974146946405678002657738862877872104103061842`108.01850540750235*I, 
    260.924160838544091196748499701518150410525924456398568793302364442664116\
7608720528154985370131405346634342408271456603`107.56702929323362 - 
     709.12710397189852979299518696063754149177564045611665634008277005228775\
84712387804006890712892476289038316603098130146`108.00123908295336*I, 
    -1405.3643776447188026297535172535390252180491905961981856589527929664501\
182776998369048309979950637086755396763177052498`108.29830393892988 - 
     628.22990281832735522265529694203647200361922024727236147751202871553456\
13771365223218456270367325851217552602670174343`107.94863360216432*I, 
    -1058.1548097252405102416352111432938203851629656192961349783538175729712\
982355626308336595963907595779157690544082136304`108.17506420815027 - 
     783.01353053988425498488302299055358317569544777160134082789540146444293\
89775946609495012062851365859990208610609024104`108.04428426460008*I, 
    808.522898334863222370198765212512248546859316534796459741044316112373917\
5922735981179079570486907669721415910914086231`108.05820732198741 - 
     236.92981334830434253077865222498192219337025133348322888007394724619271\
89190057617211850433397808729586399602399647153`107.52513471012927*I, 
    364.669314319398563430829844262123092430234310190812230638558795795506529\
0920677753653213334413455803727559312199146071`107.71241421828195 - 
     147.69451679745010960179545101047182987742022870382545765679495503759689\
70008385597343287927861169777102383117529948626`107.31987937013234*I, 
    362.822265371643484799620974648264942628930881250937309814660094839253873\
1194402515652266485552355103523301523158857897`107.71020892845637 - 
     247.44775475979905189603474343661760051145695916663730401609428611038433\
28835167828032447973352003366191885406504028376`107.5439985153857*I, 
    -0.5464896816402451525629312015431501853370337845282833267911846170498909\
498105529422125700692853372376428381513098192`104.88809696421102 + 
     0.9068082389960782092688639735010888603416265596004214007738092998366525\
4646823840973582147873046798597624681827385`105.10803045517783*I, 
    -310.42577124706732177999022442943596402612946418823140855976163243101106\
42181713829061182966473766954481053981388829119`107.64247276662238 + 
     306.84301277301458811145498613296240002567518224356424469259639670261433\
28986700236581584460533193900106551543312323769`107.63743123609665*I, 
    -0.4562359352930756536192060240485934021957508836540462019030281484686932\
630252131188882312031643954210743389194779394`104.80970448720062 + 
     0.8340365111994731327002074414554694860086069904107101843314108751733879\
379114693430006637161016492860802534972899202`105.07170006077834*I, 
    18.1844128593135497055754144755315357225271592601673400139213729189931368\
138979555553444283777847907470700513046950343`106.41021428089242 + 
     69.383692262774368780686611718164592103086734327067152393165810437386239\
179588363972808270132521356231887417487483663`106.99177240499387*I, 
    -0.2732448408201225762814656007715750926685168922641416633955923085249454\
749052764711062850346426686188214190756549061`104.58706696854703 + 
     0.4534041194980391046344319867505444301708132798002107003869046499183262\
732341192048679107393652339929881234091369287`104.80700045951384*I, 
    22.8029529386663359714174735470382113898285406550796826172355707884930668\
126172081172174770265440049664512819211528373`106.50850608877663 + 
     38.370148772124923142852829050895278568241906288865575255343001887595072\
0276032472824909405539965047738651405263763611`106.73450848091845*I, 
    -0.2281179676465378268096030120242967010978754418270231009515140742343466\
315126065594441156015821977105371694597389725`104.50867449153664 + 
     0.4170182555997365663501037207277347430043034952053550921657054375866939\
689557346715003318580508246430401267486449608`104.77067006511436*I, 
    -171.80951886582111776866064780784418121984334571422430661889949868381597\
31320445007735611795529532340726903796852829855`107.38556221947145 + 
     281.79582342632546882183612079047428311929669365695778379604049768277447\
31681833330542315773033577619923977856910057475`107.60044954985464*I, 
    -0.5464896816402451525629312015431501853370337845282833267911846170498909\
498105529422125700692853372376428381513098088`104.88809696421102 + 
     0.9068082389960782092688639735010888603416265596004214007738092998366525\
464682384097358214787304679859762468182738563`105.10803045517783*I, 
    -264.06424553119007209304500044782584974684125761325342355778354668319002\
4297025941641483624038660199679608642927325174`107.57222459926722 + 
     606.01898588880403117188541679455144861680237903543103963770800526070679\
5805459436811913792372065903344230136124627257`107.9330012281659*I, 
    -0.4562359352930756536192060240485934021957508836540462019030281484686932\
630252131188882312031643954210743389194779427`104.80970448720062 + 
     0.8340365111994731327002074414554694860086069904107101843314108751733879\
379114693430006637161016492860802534972899204`105.07170006077834*I, 
    439.009260070961071877648792067198154058219824845408075358366832584020406\
5332961290841389035976250590045352037941242801`107.79298867879236 + 
     718.53004781218055179082308954715493186112107426309419610721674092807402\
95486462412763108019775635717082746563518304884`108.00695993220364*I, 
    174.059963786476548027601767013311197372960741664268083543070311263558345\
5874876903450389317537434223072390684317644071`107.39121388666248 + 
     519.83809870050903074644676035190652818295371621510384829342470877028034\
18499795648146659224321596131310503747042999206`107.86638310341071*I, 
    93.5422843863884211555520260967929802424137893085744967554123910418518924\
464940470441669900619085715662386800631721092`107.1215229693943 + 
     241.30230689229034979106055509668097374758796521406654036863429417390658\
11291027248563965192112104773884476309782233902`107.5330764716919*I, 
    -175.44634871323753364055830758446816089913835778853978182679226595431525\
37516319481332330449884416710985993489088788285`107.3946593321948 - 
     78.241973349289574931199547145827877590470555931322471919357311069853609\
5736956093520941996285064978370383994306479217`107.04395479313787*I, 
    47.4921408928574116427377191792832914153288401806055979526255706067283633\
288019271378011993864657978273121526540954298`106.8271367453672 - 
     84.207255546917974100308429948072824267358305562754132473454596882923102\
0490629741102166382733693878475271740432103261`107.07586451104463*I, 
    132.714048062464030908192232181134655351493861303890256929993916127680634\
5272739555953093224457887260824588748342376489`107.2734318941184 - 
     375.18080111842360409125382290533205373577359864647172886776364316896738\
90483085619432451970668294146624574709681451837`107.72475560424036*I, 
    5.52444561987247804580899346917321912197058865507270943667699746756748536\
13899192197288484127120188638156639864382258`105.89280370076648 + 
     26.274700732865599450132202911986483558216217213345709257381239173125268\
2130758358393237523953542789276614677863660237`106.57005277597452*I, 
    11.0930175282769889875572464726191672596449710931287900575058152677135723\
343210017746544085466766135045944324230939158`106.19556469705805 + 
     49.526779830934040901369179083885135697049386347111286868803819235082262\
0991957620643912736442674539056963805065814368`106.84535508945024*I, 
    -123.79903954343413838677508984983715362244285105229170743142306473827834\
50065114278425069969664110123793650070595380413`107.24323227318972 + 
     112.01789548875390282940425824386460195814667861634986493092020274465923\
81914500336839351444805580960582775514501881297`107.19980240703057*I, 
    -67.500127286404101584450746379355280266210988730343530943970538200558717\
295145714749311511782924612942810697995701909`106.979819589622 + 
     302.69582190063029501818351381105687196956072446125912936207180067363131\
64058526661188127758662732977267596002443940216`107.63152142427907*I, 
    -47.810535843864384209638911712576696643172292416049871113607775878954572\
3362559385099041764159934398974427895125530553`106.83003860897662 + 
     59.610286097368983714645079466013411954912240163778744633149431794732982\
1771586755422614327186327400271908572248498297`106.92583620404682*I, 
    -132.54643459503937314497432807504243601717500877281814356411781151871681\
14855343259890070986986839883338158328984734481`107.27288304784508 + 
     407.21028736044687609504526410141662889978629000608013602900571037132169\
1067155704354974201599477265655089718775207373`107.76033373888819*I, 
    -109.98561875694140636767135736096801858874203059592418857472612350299822\
13254400805157004001386524267898472144391581333`107.19185090023736 + 
     104.93596737383656572449443543069459231877840003078143912208831669986536\
5595883431038665742129483920550196426945827288`107.17143936833905*I, 
    43.0658533988580223430627032730670232971331891842458867276648319749104959\
511742069663391018515731800186707549163431881`106.78464805550848 + 
     307.48225793591229208964843959326289120294513082086888432089755116316785\
47769438077213943880679660681115686972673972034`107.63833505939766*I, 
    -56.792574412192116149286930750682227914006692928978204071254780807582013\
8485527596110878999514965667598637844402434271`106.9048065535672 + 
     69.665080565610586011070605293506761114958651209870157882622922108681086\
7792034935676685604551289264120694377518612611`106.99353014152801*I, 
    20.9136303970768903927989350481047784955223708211757851094847264644562679\
552396175558851216079724619586024443736574933`106.47094442637245 + 
     388.49615992324443232220977835400724263789124597237077646056368078170403\
28502320422375890536190785535441730781482516743`107.73990172822147*I, 
    122.395570638693990292786588224649254314236661564578306820701806109401161\
5082102214392256374056515063834460020830505325`107.2382806992855 - 
     87.642280538464884936317116506921701267517247679625317119602587176514842\
0587335115136354451915532006924333147238409357`107.09322866763787*I, 
    -63.400613179223575428383177588425479729762670926024409575368721328972289\
8713197318066497566433923499503560663090697337`106.95260845601445 + 
     24.072296012270587250195016886410821901098094383697062312898134564446895\
7253588159629913985247522411999169356418349622`106.53203251303033*I, 
    -95.877696162902232178134432182265297315886798559725771329022726913410623\
7903150882814807588161422888968774605940328487`107.13223258769341 + 
     78.948583414228752243592508051432746345760432299317537209611788608856781\
7624958115774415699062293838155824285748182584`107.04785933963795*I, 
    -52.782172321285330236040981549217000609836059679856842879066424759941570\
7565207061731138223493603001371430649584188131`106.87300225805731 + 
     42.030621374683341547987289685629290554055121785518354656774820686307597\
1739944219620783570915422731525382091835721941`106.77408080843229*I, 
    -3.0164028440943047046224516356877993826533871942595588801856434756212665\
82099865487172640921961246965572221339160147`105.63000433943428 - 
     41.067860146882306058514345451314117554647290077187910822979314029805237\
5418905316505491331236841705959862132530356695`106.7640170722315*I, 
    -3.2622690240903620056241017829494202601086559086312265337982840235270118\
191648937596764400325612409783466293080837462`105.66403477025065 - 
     41.392915639339070928243723100474565402622123551516383004695955739961879\
1729446713786085481756848128387280369582760609`106.76744101619892*I, 
    13.2466704386007428013664959960093120540774925983140047444754440336583882\
078725002689250652779977580384521009437145045`106.27262172954968 - 
     189.32886510591290518556826783054633284744725887596634014832832513446189\
19624758757811853907316450311219176846906341527`107.42773182944266*I, 
    -62.389758593395934447301263380311710805124742190673154816086042495391584\
4036015027765288352837753251623724270028767233`106.94562830303666 + 
     134.64212251084499798873797374525973691066933352065274408013939770537978\
57321313566717994515626179426413964412319777578`107.27969594711202*I, 
    -11.466819303934474426376992760790345272174200164954764038601199823803975\
1537778143121610458133276164277641491994665939`106.20995796670846 - 
     202.96737513848554578904902851510724752631315323844212978367436024073405\
04917922380983137246472368604150276805231926836`107.45794123310478*I, 
    -24.203580912013276427285905982334548290061473394886939621689529056228768\
360619511814310913100770968708354400327708651`106.53439462229501 + 
     110.58083481362753559163717801394518003040420041141772407547655466332294\
287139933787401687047857711875688621778981882`107.19419486208892*I, 
    29.2071344108101569842445017230450641872900494989651710241160065674968381\
695360644401642115229512575314234526745673534`106.61600394711567 + 
     55.277193692119088154371762459689218169584581491984494321756453464165650\
3431197777805040957644331708130259200602189017`106.89306098453237*I, 
    39.2813683525331203410747918812746843607623467430149508846839267258988473\
754565325168214199534615227496520269230487647`106.74470160570463 + 
     30.509876203572706475721735625752506608015062390942634544662888801773345\
375600018726235871800037065842538276670361012`106.63495544329103*I, 
    -123.29206728121942297148340828694488844005173393442211296188857032970470\
87111241279173517890480267130819710148223511415`107.24145013244215 + 
     177.98769192268918207157415708009325912030284480274547017893778451830441\
19937611429329479373841588163007173622097163924`107.40090496915846*I, 
    -12.465220716315794278492395854951711822949535511286877417961956351567659\
125546589937501931801989228786268446420802213`106.24621497060595 - 
     54.294352835914302951137150866987652345208072087060293599439433648892797\
4649380503817841266578369919440794481695408093`106.88526965873318*I, 
    -8.3203554309733831965154318693334129079598346001235818175289615516743896\
797291200952182974681946241651583702201607185`106.07065687681663 - 
     56.047115486821313605230504966193547301074567650180636061760621680561184\
1963820129283962616008315121312873454155190163`106.89906826399773*I, 
    -23.945731282218199413334604246073459037536093974947631297055319517328913\
8496042146921853449299346816172343453120140527`106.52974310239637 - 
     12.237253438057541468544011377354285694022095745202731501014564648389211\
4987759271651509859011864893979472774686816648`106.2381989523617*I, 
    197.030244941257491797465420756169281450361026129866631455253403029150283\
5310958794266109643433188041164352454046446413`107.44504789507424 + 
     54.562896398635118752664341945363658756512709205023974090196512030346901\
4428111581418829366285129266480780591193344758`106.88741241403609*I, 
    219.782904683261832019170586180520487167132874758443167899093375121963997\
3152548998108649443673523764407189966138395295`107.492508906618 + 
     89.975873191896271977763622998571902257624738346785577589039562795893678\
429395940553920528419626108697313611622795989`107.10464106788973*I, 
    16.8550723332237702543171935308461861028601596826311947362995442282170924\
763240727227812340221903138238390459998304001`106.37724561845953 - 
     117.37170856299828540465123813220646848279050214087873214958353053142297\
53384939426264208615270850209248821040920418127`107.22007842442271*I, 
    78.0811001683519157811331979769551690268169464965290196091286993134996133\
691532548536299742277558409322038666868370659`107.04306092177441 - 
     101.31842164392140396548362718608582053583301942320344685750218821151326\
05626796502939107879719060177779297186617120925`107.15620341348787*I, 
    241.452547120466411775871862783806507117577053509377478534890119436617503\
0038497241764093787092089816261835241848349035`107.53334678903255 + 
     216.20471396303639533781988983166904369076658612481936978114676166169777\
90809216428643977613120866812713244427535006341`107.48538015657887*I, 
    242.794278147249831011354773150911505719487827133081778858595944529601788\
3694430635241944685892951852637211676417350198`107.53575344548086 + 
     227.52681988639803513022264973282712709678827077737662031363126898929163\
01179037674076702369192787514209216443708446717`107.50754759461479*I, 
    312.288067367269239883892477318215947743117593076897217021866173734153200\
8417326124920376910991372161834121413150958793`107.64507038784012 + 
     102.07207494958262556930562107267983296113837551307138665752801411588352\
82495099544047080220591955818379780269032299814`107.15942194115192*I, 
    247.312475846099470596846256007232933585765222978122281426106258032129450\
8133718892379844022819899726251024496453833537`107.5437610230265 + 
     282.29223691528728262138523614335673086599577002339714988517330001167699\
03477968288568350952096201949966855788316819983`107.60121393297074*I, 
    -72.243114749263770338668829467647162585120614810101268346320854822809473\
8957542863268809535954804949970724020783657434`107.00931146007179 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649579`107.62846567292904*I, 
    -58.020113674228272444985178627441314877253268138859775481918624262198935\
4741287920216867100628144883492928074002858042`106.91409357317838 - 
     390.76447421921217503872586135471838213970687868573814244228742131784377\
05465488718220890974161350824814991118642017307`107.74243007142562*I, 
    -15.913401018600467349337757635395513768064820076455021989150972685013902\
4784315916635881036113919102707000952268812666`106.35227800499351 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649572`107.62846567292904*I, 
    260.772179264994603601769765775112410137546259157975978760223660752374192\
0560789476871442107123210523521903137653208282`107.56677625423166 - 
     5.9458215613755958895251889148545125000737707466807923275063365251534832\
460859278074951866164582390750736543535531496`105.92472686938899*I, 
    -70.613533552714681024640386396264264214945413516839873206994097293059787\
9508586769295311782527923062757406897539600593`106.84888794445114, 
    -43.659972323167511141305641027793440736980346942488125636194989242599989\
3609683305012422980428021516380449218218783232`106.64008345606622, 
    -180.55629030559251747991270344618578822873557039015386635149923487839328\
07847172601723022122491310000845058601370221228`107.40712762101533 - 
     176.91709900580626051375330567425593445229227839557080091715421782570455\
55398500387475447629647884140617982221410727331`107.39828480725384*I, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840107`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
505707061383809445952109829199722151376418875`107.22361896437425*I, 
    312.524381188479628858408159015679966444742585725232667661851593236026341\
5197490333398234816016281486454441606648402347`107.64539890176034 + 
     199.60883243448776215344839596441967699339500051437019603412119840152660\
39012216127566572257893458318152719202674891008`107.4506947521816*I, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363789`106.67473766483614, 
    -45.746868290541995058891529999402708799456439216200702661438368065103754\
1201160631245063003846474064827739289182248446`106.66036136876991, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {4.60056539955785841664073891069070075300396821086918757700562922713209366\
28262974613110491635599054570434784736044165`105.81332620664806 + 
     6.6396624176201305888072531454397726128874832967359266472548099479039862\
171750063695576439988148776286711023346802678`105.97266099679463*I, 
    4.23066750372518079470145235658298637584188284696844560730290737851402168\
96643586705429153912360823263726895522281409`105.77692389246802 + 
     5.6461336490514564373441520859945705014216679529412461185206755225063819\
777704997944529881734527406196321098623264754`105.90226615190478*I, 
    -2383.8792638697788005508083915110831093609720839793109430175336110088563\
220600073024832068415899550892580968114567211802`108.52779925378151 + 
     2118.4221605833819987903239998120796391346356979527889055560750392497489\
850446052159951514688139340895431922851359081589`108.47652750872261*I, 
    48.2863273107827089649355341703438821152324766827754028565475773175233199\
256320677130310709636206210792241331425814845`106.83433917176995 + 
     310.67567371581310315041280666146071542143845264984012965189287347928919\
20568839000386049440765944671126027435899865553`107.64282224663059*I, 
    17.1104444579570713841106393142107134316318696067264820129840736491067124\
040134298836816308152948321493330384844745168`106.38377628867825 - 
     719.14494378411496989695396452190242524726915699123892208317161806919554\
40831985511556148321866228729246336060082532746`108.00733142916283*I, 
    2303.25605286013153684169340277404044233236869282703879253038548242937535\
12172062684781378165999342359216918530594720103`108.51285721897592 - 
     1754.2196824944394209057719777523941180526343259918759711077174528785486\
51382247639425481551619364299576177423634307626`108.39459897735286*I, 
    2938.96455600614980346636012916421134406267243177725859482630387538802892\
61138405502996473839674045836526350488849558731`108.61870934633274 - 
     2040.2113877939890890544917648669738506341233669774494952885730598860870\
061352692546105881345968045193499534176598168346`108.46019016515805*I, 
    4045.40615129137065374251089010874018795447688429952248566070855054132074\
25140677573876367920924531000338336624679695578`108.75747712833153 - 
     967.44496629096813430019757248722281787278457064669774942044537348526107\
86074325558091051867408448154493610396504739524`108.13614126711371*I, 
    -918.93611422156673564293255410837786958576223684900077918662321888541836\
9302027993784658639837113096135003945295609116`108.11380031748202 + 
     1574.1919928640186504241145809449497568166690994152350182348106850467338\
440024397193042467241570524620365944733838302243`108.34757269685663*I, 
    -8.5679085861250535915078297507689004126622697067971294550263546897308820\
361590359281753342898654436029019670551433872`106.0833898220478 - 
     40.791844714494623747486372517737824064728679882033264031323811847794392\
4713072439655065001628759893103509269074711102`106.7610883435318*I, 
    -1670.9968367507414932448793315252217259987645420831403829391668736799910\
189337359973171011548356910363151758262198484268`108.37349062559312 + 
     1498.1655680734573417469510507885913515525389948361227944611454244947284\
319344621961830534604248361811274863011351577017`108.32607480941125*I, 
    -302.03147264634680431927162578107507613895941864350612192652309370389123\
50424695414016497985281584305809372102974754202`107.63056719802249 + 
     130.67721372188663263722688808956701709437626210324427951200820483601435\
33689087269386077906155466519750534049947916863`107.26671486377842*I, 
    1.49323763534307183575341080872694128469349890111414977880260707130675067\
39992099886565668673959158993323930004740545`105.32464392511883 - 
     0.9003639682878355573857241707082796781290644096854441144901649726282324\
921460855073341567496247717868171537426832768`105.10493310445493*I, 
    375.570784966635425316663089025027163630007717577890584950620875025778596\
4074294637748793389630237116528736497670966473`107.72520679968686 + 
     33.639885490936696035905027105995538546639067463735261105915448491548830\
768094925616153251694262480461611754969328034`106.67736950663625*I, 
    -44.323656999589485508713324191604196145114812808145354498348019644376807\
9046151986207690292209972895798875381350509946`106.79715058324417 - 
     48.514927883802579350711387077306125428981487261255871780000379716154352\
740417780802338650037320416497761566848864856`106.8363903879816*I, 
    -136.59001723219647102700294444599454878281606542376107908281778802714644\
29211456183004892623241975500756866146337476176`107.28593395765044 + 
     744.82116998211143923319599725571614547964672150095879995699888667528902\
71965668215196267385263918343305752156322174706`108.02256700989196*I, 
    1802.91478434759153165730043499438407613156612055461578931411963318894504\
99747785352183416764808668731437395347667902584`108.4064901978976 + 
     470.75436811573456838972561970535531923982636505691388568427351916181222\
58529593835302247529192993932753784184902707608`107.82330935634494*I, 
    1925.08657549535802055649452061214274333535814780219340023472075770856706\
04609116591323384071444793340591184817285994512`108.43496526332038 + 
     695.60403751009750037264201152106429881458057636577055963218096051300882\
39331636751848592030765355312643557137875774942`107.99287709195518*I, 
    -2139.6559363620439920432283784952669899786207678594464966014196817155493\
836660027913608687709043255740020787553456500527`108.48085894082944 - 
     5790.6875523369501305951800058303613563964998112080885752532570004487057\
512439473337264850612193932321644327231926437294`108.91324513020508*I, 
    803.267580963373180362945280967818471608637482856956888201726551469559116\
0918213599603294659154998390359863218784130989`108.05537523747955 - 
     3387.8407601006422880003133424302384799489255205783557968224851534933675\
686678401597367440667196007565556603716522293478`108.68043798667046*I, 
    228.675331833615912494763284186755180509095743614170235478384457450381334\
0094667879481408210124190217553736451624362366`107.50973431579966 + 
     1670.3514588124317096715974324732331028698364005492059904265146989837065\
661352972406665377292172297417242939809118402227`108.37332285853861*I, 
    28.7818858084448125228168323374505219889159380515669518386516564551058223\
696367178830448558105477184026392926284789035`106.60963424363031 + 
     961.69563388488297397407255797938168328270212184028269533865401766429867\
55322605121355583996450767698534020169128728282`108.13355264217797*I, 
    625.029511985797131491791042125904567845098556845670256443256334600466544\
89458072374526533476757967228748844907873166`107.94641552172006 + 
     726.35374424176984560776725530532171821612470712167311959264105644314643\
4386228027760564660502324315735308401685131437`108.01166317742516*I, 
    -3.0982576267089794716042924422720031525030442327370608391010349014442413\
600995060584737012372146674099563272728001925`105.64163252526622 + 
     0.2183505544207674961727869355464078031909438826219813709632660780416530\
278955953873611922999162821735410811645022059`104.48966929682155*I, 
    -741.23913559447247204009347924101144130263300198811804970987046777836107\
66150434363502951918831933314101500340750719929`108.02047333875953 - 
     565.23175775598326860892862192419323757001876905596751200150342126825165\
79689928083452399252138699287551528932946734539`107.9027415526906*I, 
    -2.8701105924319227421549843080045483185547127577411626335772568750704089\
787687599711625940312635095049186199118258081`105.60841362932472 + 
     0.4249325300104085835265432092782525309252585216608814412898034961672732\
976580264521804078190016722829272121011610153`104.77883497689338*I, 
    -44.724437170141317719094627068154092912674250645799267717992173749416908\
3903697120760010506351978488345926065004901957`106.80105988177371 + 
     99.613389084761021238859494693079992384003274003095478228735372230637971\
1898231713949535333132973719751688976735281488`107.14883271391459*I, 
    -1.3366015762649249500989206352280499453597527441346418786223428048172296\
259671579710777312950245523520659368351907972`105.27651696678691 + 
     0.2671039588553496576372588700101309895627059959736726726949583304254773\
874744006650445526432884891522331232236577203`104.5771953227545*I, 
    27.7970403399236296000196364922126814752440750347699616204377098513667966\
624664901240459110513365321992327455887500231`106.59451355517217 + 
     89.021242992797911243990922482889601447344426561679209545717485963944477\
5927264100684166015460645865999915371732544149`107.10000865182192*I, 
    -1.2321451251734114136698510329522604917466602296003490555180690457352978\
011546860251131254696463048081409977627981263`105.24117686097705 + 
     0.3430618653088591662195354388028954763198038865007735205833581439516606\
629183827897768961470804335074860223577927997`104.68588744247985*I, 
    -699.12123336890362441404843377182919828484641313575258093090550995078735\
52667634020876110370945980838824113323700840654`107.99506749034137 + 
     138.82126678491735112123820253608812758031001138770386813741124890937460\
12587449384580779283696215231924344512048503006`107.2929710009814*I, 
    -4.5973466892829275725253631903233907936832063850449971158153008702530130\
947325844749978050439032914679129074580762495`105.81302225328238 + 
     1.1153235627180764303213766153526133049424746658020695050251052017601135\
450974089824623274571209885960979152112097371`105.1979158751874*I, 
    -1280.5214105789526700655911154907486333631989549500910908097598042732826\
670212498439301933568911254484929304109254434916`108.25790184218941 + 
     683.96059076168727253895579077621277787698815605907017094258737486136073\
17013186163013053701028337219841880731522948704`107.98554607658748*I, 
    -4.3130642680226483565211953665115904260309547579855502645428928964486944\
040031431587026354253848443645831727251253814`105.78530092735276 + 
     1.3932352278818032147846199069016822247837427842146476575425253693867462\
498862447717881107701067723434558623606606584`105.29453944487088*I, 
    -24.402367099028615994117385090553128657402924925223835055856240795604054\
4405036016870812025366389616096907720670976006`106.53794695401434 + 
     2340.0972559519148706483787461095965462098024118048615072538924683913207\
705604542011832778906342866142984156041046481732`108.51974890517612*I, 
    -752.43006703284427467728445185310819655428924503658998183765589052036351\
92752353188276131271462702393325470693031891607`108.02698113942266 - 
     46.945818922720127777277594315993952919548996796071106982604659992633752\
001575745634113721997423746227543869854360914`106.82211191712531*I, 
    -345.59934142033676855082396089825213915172599493940458009449078609230213\
8674763613576255455905678069553964936654391991`107.68908790404109 - 
     4.9837426678340311275224429146278128620559365308128584750554658630943569\
333004654544016198017622018140229255323409852`105.84807060756158*I, 
    834.291815207224721063989214481845054229435882619172172634681736120944714\
3546090874664950357586945001497102800953717071`108.0718329808048 - 
     511.83809192287569320097499418694941994819838009818025698661210288636740\
09330943815542579033545378812892453727383885608`107.85964760157212*I, 
    220.020336158142083940285809075361977544349701247862538253479900572512842\
0217581881509499363316281809021819197689937072`107.49297782171372 - 
     25.222280718570439817335729253274612817069735374439330623313827731993896\
7251926556903069173813805346870720381362836452`106.5522993528171*I, 
    848.206598675257504805683005304323720310337751795683522224834292912187221\
9360600946083516953128826534768210791546823248`108.07901664458937 - 
     418.71858964149577192301651817751953303957348242907385311031303319707393\
49507049943575112404677156129888416468527142185`107.77243724030791*I, 
    -67.073602593282617609392940069885692452240536471390538982772902141026455\
0926909446766194819590520273336630956922268972`106.97706663120955 - 
     30.918433580012242003013677335486120099232611082739257235011328360209539\
2583000919886908568359048905765113599431055234`106.64073248098289*I, 
    -125.85838590826690453763516440017126949208364759445019915818195033174589\
87282304487635678445556178680769707491355186992`107.25039715559761 - 
     58.113982674198646185403056916921426497291767932232000282921254627311189\
2778578374098191405825408763265583192709281316`106.91479563741046*I, 
    -463.61697475223982305079541976128341826277215693909894823567939309701302\
16838503804478781757211098717531618968067197804`107.81667432656072 - 
     529.85747176962876158060003404525413809759993706932875642188400499044283\
96445970565936128606484530367847349779464821764`107.87467406073756*I, 
    -445.95624022326792074916284807929997833123375968030007110186844570327852\
18685537944864827630139556881982479831318062808`107.79980724317653 - 
     113.61734568382848533503082988187257239250638543299576462142798930402523\
93804493780971404050667763508074573154476108664`107.20595963695091*I, 
    -221.11753671474423702489748235594435233893623254403631896049378713705955\
65752001362910565700797762885432695509741860728`107.49513818544202 - 
     233.79863417420640753683408072891734354420788608360967415776639134464852\
24564560143080521476822687520997557971411507765`107.51935696756485*I, 
    -678.94845740177904705584540489379565595039391829180428065164482223597805\
01342510874055596604601489232839929513845941924`107.98235180375367 - 
     334.97991534495636826740555991275935243211856076050028319392155516839690\
31201402954070349019746171976425523894748104058`107.67553376631258*I, 
    -326.83386963762622790643785322283008157801639455150415580450884985206460\
94106792930894411544785871098988987039106160617`107.66484205375397 - 
     475.27761741623490864424656352126221704695806123268651766890142987184114\
93667812661219460914960089460090223232329244254`107.82746236007225*I, 
    -444.87893362493898405364413332480819262451127392037448213723652410292722\
79043040463496903444754151923131281248958694809`107.79875683889796 + 
     370.19415800276538947004142704400674385346813400266296812215297954909698\
03252709077317981181815285947578096308404884282`107.71894455874488*I, 
    -191.91943706153774207792746326635415317011688131096524033782565106527986\
01302851595328200285461330634859624609930523048`107.43363395892023 - 
     297.39973665661704576665820809110914534388717497927058704280012357967777\
90848150213761227856072479113909289638064757221`107.6238555774563*I, 
    -577.53137123190019030296196385477235731423666642677796524312280127312727\
90910053328399986994376359843935634929938083602`107.9120905777085 + 
     288.77009272502530149946541898349648834702556685582191507426384430230222\
9184682652933524371072272323961259734781080156`107.61106721014696*I, 
    294.590540635861157310896739685367541612519563713042024616961998063901992\
5443517531190751554025883255724463845036766056`107.61973379527545 + 
     410.25526574615075057964222449150013641352860918866234004828640433332709\
76783583862863660260580248584296365945210823758`107.76356916188941*I, 
    -112.50469050375980803189273361294966958102378645042535145633125551878658\
59433011999888373255687647874518117094972499777`107.20168562710103 - 
     35.053211328237394379516043960174869833191123333104892011603629979560521\
4763518572783139685245605415160739877022996427`106.69524280895769*I, 
    -214.54434769574131342747562366181251663529126999834864201282148766088871\
79852475790092534440223074491255545011944316165`107.48203207509322 - 
     370.11040962641679072972400040819734504774456249516586578593261850583691\
73787988502220585156345917461623478183553295791`107.71884629794936*I, 
    -86.531859621968614909989871425606035719423511271565042365925495762053635\
9213074784089822942054956980323074687705066875`107.08769103489824 - 
     62.130458681717549269689576685570012876653414199873943080338206218907561\
6330157327278900036626740479092220659145653545`106.94381955766116*I, 
    61.6356424368039913946952323123275638985768049380827110960368314527461377\
973322459445397074048043520449438894954546483`106.94034692488444 + 
     74.606437493633433475691210784515712402776569379364035488375191725554919\
8492481183763430610544570130187084786727837299`107.02329130047008*I, 
    61.2984248558685085003260754046920421838121164888765959612826440804948429\
367657173763931296961076383329388387812599444`106.93796431272246 + 
     76.358948558820344029320535583694906369669990963825037153629355357153999\
7042945797654234898042839390840213996197230616`107.03337493748231*I, 
    282.212133350138408425386725133774709456759013196983050804427096306883058\
9465580630686789878959964857564083270652090289`107.60109067958815 + 
     201.68447942628726989229119890798062457113911800064284437877756278273321\
85953362458648200842525587568168230404857290751`107.45518747631809*I, 
    -59.361713379717787375145816096131413253414092064605120812396621216822632\
3606576092177992947562737018864506517537586257`106.92402142549074 - 
     93.239816586341012091030180050615859606777909299751170827709874346126243\
8009035046482807084065597562208962562981332689`107.12011640837316*I, 
    298.171589416312681821712490576446379224861000616173875610221535110305179\
338646771913017113129133274881666111024691696`107.62498125818462 + 
     140.80791387419443032337200296128807860957948551882903420414062581532690\
31200215605972500108258504076044423586104488562`107.2991420621218*I, 
    -51.062472234377718344844843280705281838121672107754079554644820453506431\
3877343422339405580937301893145647597146959183`106.8586168355575 + 
     2.3521931865057430594076906678072133629596131729866561987615866576750327\
672935175887064538010675753087273880274879138`105.52198798546908*I, 
    -13.738955301889326015036005874796227772330772512876748516937767163427604\
2638551560365964895905690082258027616601256384`106.28846870843951 + 
     109.25867343703279613826108091740929210253862323265197260368013217914262\
24195723602389639078676425820699233011272084795`107.18897092106096*I, 
    61.8197344204910397908210529692290423947508337303609277991244199886735268\
295883900067001638949462148495347293662244687`106.94164213282063 + 
     115.79840590120980006460038751781557990339866994234017574855213435554214\
96360802542344256348557434914806724625895001538`107.21421757869945*I, 
    -308.00220605138811073928580326962641158265609763531807414447625882176986\
06921421888543150037508729756822750289375682135`107.63906882495748 - 
     188.25289816391188100633097833208734221730661537989572047121600396783880\
97774856363242294341616078292380363042399644055`107.42525666874407*I, 
    84.8566659057890217093611158866105271051707319406373845852152130737579780\
586041207883053557499507439831450353307146792`107.07920096177965 + 
     64.232044320461082008860371158412901492637764254974593844249106986629229\
2894829267109724058376358666776882875798116458`106.95826674240513*I, 
    83.9828328669917796262044541164120289419314294429360795467761595978989777\
001143336510706721027243836896469716678467576`107.07470551778565 + 
     71.687807562905036701960553087272712667478632299546605570733838814435094\
5074674814263761621898696277597280681329252513`107.00596029633921*I, 
    22.9407056469166593875330365840958038350195673764706540514427022884976558\
802251340073433084150761003381780483810698632`106.51112177032701 + 
     166.30626163025171071565680270484101339435405029646432029287638387550037\
67075215492157532485837603294123963269564805578`107.37142359906758*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422389`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
517056949755160868699488953189404418586890164`106.42214177594678*I, 
    -357.90281074769364021065595423754843554950865388101035712126526432593866\
08481711867328055707921695861240490817822671724`107.7042801069161 - 
     44.386718600907931379091669674429381376679965308969361825114256627251760\
3911726495905447588801327249576418808905318325`106.79776803773922*I, 
    3.02402075745958271449594316291728192362709031501278831118099697885694638\
58995494097526607813509302672795806710494633`105.63109976575217 - 
     173.19661534754380128824105578112175645150269263051571284391823757583965\
5447698844633842101112561986313370084341346229`107.38905439850265*I, 
    -60.413429660810695942628859415107691030141572073705704865882401856112102\
1477078592306453560243041091333511001721961912`106.9316484890901 - 
     105.28519775275982141178270412139481726593503053387493839918603245367937\
2866058106764127119539560939061902458570446808`107.17288231501772*I, 
    -559.77875637286546780076847150685067961000587499707506717230589041476098\
02864053417377757324851472350367310129391153505`107.89853141078117 - 
     206.59433767110577687813744768617029169025225844100878318475998239995725\
29723626081419365322423485994271512906368497391`107.46563341205388*I, 
    -584.33599281611260201213004768229375621408679582439296094734789111019492\
43662040961824162426044512578777184487652584614`107.91717763581093 - 
     225.64444138103065270528177623906473622884758841485298940004758726999167\
44055208550663094645751287883032939114036168055`107.50393963722912*I, 
    -402.79006940142559196218434495091680456932291807308323387580113546333373\
39743821061565928569956831293163299461378586023`107.75559375252061 + 
     280.09994949871113381284023909568947967556926810507946142252535292308777\
62746606395074006038364782049335326617179625869`107.5978280283534*I, 
    -673.40720320806960988470130600979932606351066254663559799175087673479509\
59899450778669594673737942036477004424190702564`107.97879275540944 - 
     326.73170819773445271518345496447374845342981680859327105404557366707314\
58400490486776842895068490731482089640528477705`107.66470628115067*I, 
    -767.49742927228732140622573546295340123808098925580596356334796449907521\
14406261056589251629189840438061830329762839407`108.03559192731707 - 
     453.91687713746299731927590541210163823945588416176205183197061437051979\
57226000619688468372999204871206527580959719087`107.8074913284299*I, 
    794.301017265000102780925930866038851329662806283333998787288534868623955\
8706273023216284703404813234788763673074252389`108.0505001165847 + 
     144.68470629353730205313976986755125583772316245330044937416162637396823\
85203572097434182921032604745824275221799227422`107.31093762485047*I, 
    -675.25189909682812608920018625191832224628748045317097433927205578929197\
56367605777008177230589323695135351123774694641`107.97998081211482 - 
     99.986847467327121777521962711722399312631190493424755393380610648849180\
3730634674914388587089228993782664640096372485`107.15045787335163*I, 
    -168.96924288831995040451282828222048831299598870570722616318352189170684\
82461042916730156536204014003627156302629211536`107.37832265593953 + 
     589.93953547290287130805292040470487259201537913632704318366816456715013\
43606256590261673677309840222429697947064260646`107.921322499718*I, 141.30271\
69958611854459351241818206269877002555817339134325562304487112087289703032064\
796313748453962274271507302702562`107.1501505126268, 35.046091664681164048198\
14849079067317902021011346022963250351453872921622044864920722831093143659989\
55710831929590119`106.54463959254223, 148.52022289541992730988080386494986524\
36314811273370957160937204774605286234773719664631973941245536317095635028805\
901`107.32230059016486 - 625.232798314613117972585914383423214439684182299898\
8096707226469954210593994700990392098767725861379033208553115841136`107.94655\
674989417*I, -405.94795884434387964298287688385443428389172208654229008085660\
79970933833910060714926694274378268227773810104482277381`107.7589853598935 + 
     178.00207600154738439364616979357806994309926752405105301407726600329503\
67107747039121729897527876855161932600917314613`107.40094006525752*I, 
    -589.03226752532979814155216890922538378321532053972942094161417213440956\
88575890750470941790996616560505671738578908197`107.92065408417147 + 
     83.006777302694538416220295999078824345768655790844096825670989664149545\
5654252090505260409529146249395598484261572171`107.06962855075025*I, 65.24141\
87305146204556513030966241234516687194077695759721759327846474551045550008184\
187880316150783581319017725325904`106.8145233965763, 
    -17.110440156571427231565337709840208184308176190084717946046902012095814\
6453233792925869878121094122788951291910140383`106.23326118166919, 
    77.5130202481348448632307691921287321461221663992128631217753203692102337\
540557282714536530258124335909117439455220021`107.03988965707345 + 
     199.60942470097346249569588871417933285133394780201990592797419372906363\
4844746098238017791983656407364753886579818157`107.45069604079035*I}}}, 
 {{p1s -> -13, s12 -> -7, s23 -> -21, s34 -> -2, s45 -> -4, s15 -> -10}, 
  {{0, 0, 8, -1/2, 1, -2, -2, 0, 9/2, 0, 8, 0, 0, 0, 0, 4, 2, 0, 2, 0, 2, 0, 
    0, 0, 0, 0, -4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 
    0, 2, 0, 2, 0, 4, 0, 4, 0, 0, 0, 1, 0, 1, -4, -4, -4, 0, 0, 0, 4, 4, 4, 
    4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4}, 
   {0``105., 0``105., 6.33183055401798067113862850622699894042212846161611192\
67828454413427552735739194073101149760350242237103903976498958`105.8015292842\
005, 6.5484775046919953990689139413432915945428291981844117380865875632402083\
181908873533298540414567458661267592787232214`105.81614033996591, 
    -7.5517775649044283227999709110211706444816573214867814432077350505332676\
606242169818128014669421422319175067092818774`105.87804918947893, 3.836833667\
29822045969149528174583977322207739901264921000261224627304546710668259423927\
68424867504669291202480437969`105.58397297226574, 9.3820111117777829350293522\
53411252317826078473894691242968052322220194442864240319086183458458099967265\
1320962083624`105.97229594297706, 0``105., 9.77677335610762939209772982379196\
87068576910076664866843826892222716515876951394659017085347120060425649339637\
958788`105.99019554754312, 0``105., 10.80875685750136216130573651044161168831\
0804148506917368527086488949096224075358099917569732795297438982860254967574`\
106.03377574751731, 7.9231896322230155492209970808323901148593451127213743516\
239402459863534650825348241457417059244931921901584410784319`105.8989000503785\
, 0``105., 0``105., 0``105., -15.70808020817138783552781066399004453754527683\
72834728563770180309732397657364328171893897382766729967890752743275876`106.1\
961231101867, -7.180365497585841096378944741209951174103969530252188534791529\
8550801818561658991394798612279597912716448549774853229`105.85614655142123, 
    -2.0989141157399284162839678950476351776333316490514731230857408775671364\
611764615933086196668071295234183232644038118`105.32199466829974, 
    -11.016950139680931179955829051613045809938428271407416724991841638373057\
7653360435815734579476487042877390432269176931`106.04206138391429, 
    -0.3903213133554560245229952337853172688637893153246592803206125849128633\
945890483105553097705246930391764996656716166`104.59142226642331, 
    -20.648732574288419120937798793707753833567315717855604919380910177013684\
2970059916884725095498556339641710252667283202`106.31489339967837, 
    -5.0110518739814719827524824879400126462463383808864237373548405617767449\
631294982087271806863658113578042408527411218`105.69992889854518, 
    -10.022103747962943965504964975880025292492676761772847474709681123553489\
9262589964174543613727316227156084817054822436`106.00095889420916, 0``105., 1\
5.567281192442506440842821947545437837096677836654889507675121199500638902016\
5541423012679887029722159444935536468091`106.19221277016459, 0``105., 19.3307\
10110462533129814432337573498331049181357310871376738694932252444182944164868\
4201895468957279699406333322791682`106.28624780805809, 0``105., 16.5581213882\
22751892145503851740792058747180819869850360255974894278869695065386005996736\
2389100532197726274081968854`106.21901106209806, 0``105., 0``105., 0``105., 
    0``105., 0``105., 7.46770628728615332242088938649885733949136289312839721\
02190603874399995672965297115917883119954676877844687902262851`105.8731872283\
5587, -57.0406335635464214996901330724896456122020417874563752526644611936419\
542497929508215186648136015765785865464122226885`106.75618434068014, 
    -23.769568896669046647662991242497170344578035338164123054871820737959060\
3952476044724372251177734795765704753232352956`106.37602130509816, 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., -3.8368336672982204596914952\
81745839773222077399012649210002612246273045467106682594239276842486750466929\
1202480437969`105.58397297226574, 0``105., -9.3820111117777829350293522534112\
52317826078473894691242968052322220194442864240319086183458458099967265132096\
2083624`105.97229594297706, 0``105., -3.8368336672982204596914952817458397732\
22077399012649210002612246273045467106682594239276842486750466929120248043796\
9`105.58397297226574, 0``105., -9.3820111117777829350293522534112523178260784\
738946912429680523222201944428642403190861834584580999672651320962083624`105.\
97229594297706, 0``105., -0.1407990157288813946849887164446067004485990006285\
833487018968314726008637198786748881217495737007808445817206807785`104.148599\
61883302, 0``105., -5.6859764602084438700228456881100192450526000755106253816\
67336907419749839477436399735028365545050281180593568845344`105.75480505739053\
, -4.476926303483381490167108004214612747888675686890805441744241047606340950\
5014386926074547567602732152724698573176782`105.65097994534304, 
    -4.4769263034833814901671080042146127478886756868908054417442410476063409\
505014386926074547567602732152724698573176782`105.65097994534304, 0``105., 
    -4.6910055558888914675146761267056261589130392369473456214840261611100972\
214321201595430917292290499836325660481041812`105.67126594731307, 0``105., 
    -1.9184168336491102298457476408729198866110386995063246050013061231365227\
335533412971196384212433752334645601240218984`105.28294297660176, 19.56840379\
23457361085234171279547474577775763745788523677051958513528129259828091685641\
268279260632094091843951679754`106.29155540141433, 16.79581507010595487085448\
86421220411854755758371378313512224758133792384381040303061406735199403884592\
411784710856927`106.2252010842039, 24.579455666327208091275899615894760104023\
9147554652761050600364131295578891123073772913075142918745672134252479090973`\
106.3905722608235, -2.4761568336248937237925387924885555006727328607133837118\
386214429035392182893636464476646594104718471047859915476463`105.393778148353\
26, -2.4761568336248937237925387924885555006727328607133837118386214429035392\
182893636464476646594104718471047859915476463`105.39377814835326, 
    -2.4761568336248937237925387924885555006727328607133837118386214429035392\
182893636464476646594104718471047859915476463`105.39377814835326, 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 
    -28.973904820999646856856880563584862922613876986756273911998813747679535\
0619867432447857705335468029223653053641729287`106.46200702913312, 
    -28.973904820999646856856880563584862922613876986756273911998813747679535\
0619867432447857705335468029223653053641729287`106.46200702913312, 
    -20.185006511654769325694918668204657285433952524174278298121259078579580\
7162378715097968444950369462120615451316452658`106.30502889384915, 
    -20.185006511654769325694918668204657285433952524174278298121259078579580\
7162378715097968444950369462120615451316452658`106.30502889384915, 
    -20.185006511654769325694918668204657285433952524174278298121259078579580\
7162378715097968444950369462120615451316452658`106.30502889384915, 
    -15.708080208171387835527810663990044537545276837283472856377018030973239\
7657364328171893897382766729967890752743275876`106.1961231101867, 0``105., 
    -28.973904820999646856856880563584862922613876986756273911998813747679535\
0619867432447857705335468029223653053641729287`106.46200702913312, 0``105., 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 
    -28.583583507644190832333885329799545653750087671431614631678201162766671\
6673976949342304607630221098831888056985013121`106.456116675121, 
    -10.162902763691825360189953692324631992941275762401430823411577955026090\
7899788750923424831223053234964530634261630221`106.0070177703692, 
    -28.973904820999646856856880563584862922613876986756273911998813747679535\
0619867432447857705335468029223653053641729287`106.46200702913312, 
    -20.185006511654769325694918668204657285433952524174278298121259078579580\
7162378715097968444950369462120615451316452658`106.30502889384915, 
    -15.708080208171387835527810663990044537545276837283472856377018030973239\
7657364328171893897382766729967890752743275876`106.1961231101867, 
    -23.038406063164628356996028358134133109146086596549572598712761086819522\
6916401372093835541470507603828527938503367466`106.36245242866099, 
    -4.6177253192122628848520967206592194483372746875193887904461378790789418\
142213173674955765063339739961170515779984567`105.66442809577512, 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -93.021036410356423827777547442152556888012069960299365795091415301445357\
2851288791453859851049745488979625786888456847`107.11909617180336 + 
     0``105.15051499783199*I, 28.21825990230972816649814231546593940946332940\
01396622802336011647591060237552836505576738077955358254069011168935378`106.6\
010452270191 + 0``105.15051499783199*I, -55.955803475738130336032273640430114\
78996912471287793238235222099114854910066536416352666079194460914943659954550\
9698`106.89836013403651 + 0``105.15051499783199*I, 
    16.4257865250399670313113743396544307419628545902033569421420587424559711\
177195807873788192958908145912108272120657013`106.3660411721251 + 
     0``105.15051499783199*I, 18.77984118582876136676861622621351704529961867\
366247036645080424421185676121059734136668799449324905479467242329984`106.424\
2069131098 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -19.4975591676778953542338454672763246484288724\
734839174339534171812718167591816928809696102481101630398642828555768527`106.\
44049524476593 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -69.7734226785865745872472249296523991004871923\
432525714016564855666157649175283930023664061401017452477204501728845171`106.\
99420502529681 + 0``105.15051499783199*I, 
    -77.332214551401851322914938279797366722544898418173589059803516624157655\
3095699585550882010191603118489562775666332004`107.03887544501615 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 9.507100091926652466843503295606556775772530576\
3969907409887918566427167752978147645503512077693103492915375201627557`106.12\
85630640721 + 0``105.15051499783199*I, 50.00444854045762227307894481073701072\
61329648447486949443744636108031951198147909681679462499373806557187039050121\
482`106.84952363998067 + 0``105.15051499783199*I, -8.635444626064225600547701\
79458540182903381407022125662537086743845709052174978480001370973148650751867\
32261232863404`105.93628470364928, 8.6144921807763548520006850604452512266625\
130707819291515369159247951892554978677736995706346596841676578871729693984`1\
06.08574467896753 + 0``105.15051499783199*I, 
    -6.7523438213738225513854688586270664429600388685073112383721063392840115\
313313285630742444017800131235500038819016773`105.9799695457748 + 
     0``105.15051499783199*I, 9.320246277963922344983901916251892902532332052\
6413849063142121849584575799327407550185171927513644410011602158234621`106.11\
994238612456 + 0``105.15051499783199*I, -3.6925350633974607229450101162613384\
63753455803188742059286064577364857563405439027767429145085898386622885627813\
475`105.71783962578829 + 0``105.15051499783199*I, 39.840737342880537567293474\
02969565859043268024691419784485232802711565459076732500541328026128429420696\
92217465363325`106.75084236525889 + 0``105.15051499783199*I, 
    25.5894478530383989227632734229662458898543759228467813932106710950514168\
104928898199979571487364487348663154326806134`106.55857591298977 + 
     0``105.15051499783199*I, 57.27424564158983912161939701255216970133033691\
29597885845181701225851979977815267321241408059955130115707115928188944`106.9\
0847437564364 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -69.4288561190251419799658933894515046432692361\
560440687704654226226424553970701611922569992607802449835299706914403791`106.\
99205500789213 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -37.2439354043972197056242788158484895391595838\
269163339240854333092407232614958018150411861626064769091930310295287665`106.\
72157056257181 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -36.3265937533069058418346161494001660437459688\
777185105120767631013399183256262842538956512673718008593395157301651909`106.\
7107396749819 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -39.9789547511034393291207759495364948732937148\
943673849754743575012617330314603341751146899465509244439112655266057759`106.\
7523464331428 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -7.87321336905828344996211437811382556858768423\
77394478248749361035264079051513539718474140836466474839558667668874689`105.8\
9615202125646, 0``105.15051499783199 + 0``105.15051499783199*I, 
    -33.994342958433391416684469671974785526309656193271127750939796821581254\
5697416221338859508226256606114636974166440941`106.5314066515615, 140.5210103\
57135793178097394053188504621777206291017547940642706130618517538366440759370\
2717006065719232821149036414113`107.14774126374277, 62.7353724094922613589638\
79547159135621633551948158673456725661075205815791390768551590018179156141706\
4421970963530911`106.79751248039388, -46.458837108411497688402736180307004304\
93979306407204983436334413654775399990593880823544952963941061155647580533281\
45`106.81758333278997 + 0``105.15051499783199*I, 42.4812743737665470254042537\
57935521053243561938609023691413315373784024619422729867888591126961769295363\
018783224404`106.77871253427624 + 0``105.15051499783199*I, 6.3976167945243162\
83815244319261261859546147550510654163540148490965770501679639277354439545811\
9660639235377050693435`105.80601822308668, 
    -7.3039445924426544535586440840485927119314803708928337980351120659881005\
496213764546436379862351068055150390624740524`106.01407246782269 + 
     0``105.15051499783199*I, -18.0298116038940987933074614209756614165174140\
639102952487531120165709216475683952219843775694971401745297974729518253`106.\
40650618657233 + 0``105.15051499783199*I, 0``105., 
    11.7081952380515288238240350509866654646821593389929283989180501798852656\
000472911934268353972498136140686997033912992`106.21900495365914 + 
     0``105.15051499783199*I, 0``105., 11.62375781016219618004588008753513145\
97718555788792002053443989154776717124764766976282462340278855383643954257366\
104`106.21586155036026 + 0``105.15051499783199*I, 0``105., 
    13.1879782315933050689482200134213268912714366313764174401844566592292750\
654046103480542031895452652566846294583341208`106.27069321944637 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 13.73412249754029007001583090636762258189646534\
81556656367255112520693334086661895571109549230144109810076116810352719`106.2\
883159144717 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -12.7021802822929592006719603185196726576751933\
655402972009726992266586347340450445875947615077340752862764148101519734`106.\
25439327022887 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -12.0530142807285060832066049377734556958357065\
168887118490301025912623577923791457722453113813374829135439740904234126`106.\
23161066895717 + 0``105.15051499783199*I, 7.485230845335476224562245007580865\
66229056829114656516663252410741319179509804440287778052085402181607812025910\
38687`106.02472019640678 + 0``105.15051499783199*I, 
    10.5883996901696401655779209335484380329894932655493408318763681351727225\
670493498806718764123989287523662126483308783`106.17534532448839 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     23.660531200771349048999675166671971666682120068046099437508816594223237\
2080290017554293113104912516485268755912367341`106.52453948854547*I, 
    10.0605328418958424105760679188806617064989853714205396364906972133327999\
032049960788904165776581395905964695410240172`106.15313598095416 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     23.660531200771349048999675166671971666682120068046099437508816594223237\
2080290017554293113104912516485268755912367341`106.52453948854547*I, 
    8.65265209247261906420271901085373771197324085135822292285262279823862485\
36141054452674009432333135344952079628837167`106.08766423970062 + 
     0``105.15051499783199*I, -44.1855900257440251884430098621920625287513997\
934856905869010480018875942099497929234858264746908850788065298138506755`106.\
79579565648737 + 0``105.15051499783199*I, -45.8143118463700620107687721255404\
22690935093264356863101832736179137286907914455698054058454790044064968081288\
709793`106.66100116763205, -69.8798874165383970054837190071859243691956722264\
158845668395349410898430317340918824401131491376956472797163814631939`106.994\
86719445177 + 0``105.15051499783199*I, 12.47086196370172532616503934641752381\
34793639566178138523430535272579603977658970108773149192373416471157759183909\
27`106.24641147000676 + 0``105.15051499783199*I, 13.4653410130009940417726263\
13230421285727209889485421946661489898528692645624424607694033848798723214986\
7964980001153`106.27973235433105 + 0``105.15051499783199*I, 
    13.0964418693675022502359087985172803584668257176782235313277929953885332\
94756495934070790214340052859978714232545584`106.26766831742698 + 
     0``105.15051499783199*I, 74.37112659570076440460858785937093582053469266\
61475013411811539953991622075294312101824762658735632073273598976520281`107.0\
2191935818985 + 0``105.15051499783199*I, 68.570728742229205731558882300360171\
83261110706567077809948155380620727423402423968409323540173040283151370502978\
14484`106.83613876499764, 103.28097943273236189814599183266872785209664343348\
99795526413012919159461105558852892083052066723909404487140481352872`107.0140\
2034777323, 98.74174496693343851478781798645362325524372278679920909117111281\
72193625987154811728297461359113781646896321809763873`106.9945007978158, 
    53.9228458929686402418958985895719998396460584866708124222338430996017712\
684220816811978687914693281331819138032388823`106.88228780277983 + 
     0``105.15051499783199*I, 51.66308123207708201303716584707603785805201661\
45648573621186871520698914913998777753215948913832183849626269872270054`106.8\
6369530215057 + 0``105.15051499783199*I, 48.238985547343769301178844814604578\
33222859931439948512442724125781965220333976301518932701795982195766082977284\
52628`106.8339131639661 + 0``105.15051499783199*I, 37.42270924568611462067992\
28715033034690967831635690996312247629839031186495398396673278994858667362298\
388948076591009`106.57313522538367, 0``105.15051499783199 - 
     23.660531200771349048999675166671971666682120068046099437508816594223237\
2080290017554293113104912516485268755912367341`106.52453948854547*I, 
    95.1751926187564200805324072595907313811094338125671058478194349464888059\
301073942491928167673071533100721049100488156`107.12903876225907 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     23.660531200771349048999675166671971666682120068046099437508816594223237\
2080290017554293113104912516485268755912367341`106.52453948854547*I, 
    74.6668767833488735622080102449388708565550521070297189606720820156214469\
586399858454276438475933967789374290478400096`107.02364298357668 + 
     0``105.15051499783199*I, 95.54791949991571724790207381949566442939331091\
50667221605632395026049523231275509335364548641173120264898751701719422`106.9\
8022123498555, 6.330837805638961991442154770683157732027937122785913466867452\
3987512546190550654917076433061902638648458549711782657`105.80146118715624, 9\
8.356158804650416525281106516072823403695134366515648861798413331451835630977\
4793835004713955570449226282524313032149`106.99280155948802, 44.3495747170502\
74169877682921481385549889109282990876512270380168666151967573558553590673130\
0147688831681570429739934`106.64688945959223, 24.2632367109003031289006015383\
35101955345183953914712129340297148943058886314232676658868280908666587406860\
2559604034`106.38494873519174, 59.7662829740146829847284841936461376102805203\
964273776242906520044834120660819079094971845365453396356308259370745643`106.\
77645624673092, -3.9143128769311563513426515757421469436004624828301558057355\
662134619035320467501380444094534253070027917007510221296`105.59265553652229, 
    72.4058719547023715219920724676443542253117381839401487328710789936230706\
58665663613729378039349120474738757790705599`106.85977378793909}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -13.657307559402214264822330646853021644393239107716251752131802176002203\
4852699145801624070568110378852627245223433698`106.285880087562 + 
     0``105.15051499783199*I, 61.36232551077402967346198587612263188767714657\
01773498722328051773384493339523389056704406384145831202177034720718088`106.9\
3841680798673 + 0``105.15051499783199*I, 
    -195.13160404010548706986321948415409528254049751834919440614636631172738\
61175809132953208909300633691305980473184585783`107.44084261242722 + 
     0``105.15051499783199*I, 9.378991145029303286612439305222444087839352097\
9446849945256632693203117273827188145205780753418621479680929166800121`106.12\
267112366199 + 0``105.15051499783199*I, -32.208870625969680339343638770260386\
37748630053492108771691302679494698718031583185398024831292678015480019638870\
54089`106.65849049478742 + 0``105.15051499783199*I, 
    0``105.15051499783199 - 95.2929808615222754512794628335106972802006234791\
252312859064355064053806397970638350531043884263321560219452044901664`107.129\
57591016628*I, -35.5423642421697168296379536855992424046443374651988319585737\
617393327304524757261152712658778172563419061967352240321`106.70126131109242 \
+ 0``105.15051499783199*I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    -71.437094232316780617240534228666024243760936196937505163240196285586767\
3156480191822626765793495050286990569372858756`107.00443877875539 + 
     0``105.15051499783199*I, 5.962956055697231552341726842350917391972761295\
0031451582960330956539637983381240707399152884163593193162449525376254`105.92\
597660663463 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -51.0789618811947519595318719877038525649060357\
481244062691653728209352938419059370781233859437792503362773035766534262`106.\
85875705999717 + 0``105.15051499783199*I, 
    -28.506290178520140763122872587583510461436568324955381155186244085629577\
2928425863811590121842783746000627865992580743`106.60545569953881 + 
     0``105.15051499783199*I, -18.3687508445531628823988875871776581545399061\
843701418386536137429188911833257065168313055744376005888687960892688778`106.\
26407962338456, -39.444604003731271879379255560119158695801375390261410786283\
5831938786049264198374053610020830281418548191158868679326`106.74650259823706 \
+ 0``105.15051499783199*I, 19.08776304079381901811251017249997478071765972874\
56620406204510758102094772264627656260005341368155021684970646529005`106.4312\
7003277549 + 0``105.15051499783199*I, -51.40898100580270963934488947171680903\
16191089173242450175046399369405449204558741725115929540682512410566251190258\
978`106.86155399349163 + 0``105.15051499783199*I, 24.665315442646101796224936\
83885966181765375229191218852909784688102973057322639147250114614085705347791\
36589689528967`106.54260167182129 + 0``105.15051499783199*I, 
    62.9793599941540566889283778074461207590890188944050293737796960514883392\
77212517511567312991258839164538814719873364`106.9497132407883 + 
     0``105.15051499783199*I, 27.56119466947449091320923103744484083110287570\
42401165135738385842073734477320441187495175748365106515006103165430142`106.5\
9081303643461 + 0``105.15051499783199*I, 
    -111.26543504460030911892674894053198124642359262911613683880203251809671\
2036087411360742495549463637220094887613980779`107.1968752681791 + 
     0``105.15051499783199*I, -16.0828309797261501278210274536766080025338422\
874643900690511021635509378681516813909970143281519037918543162302637192`106.\
35687749564353 + 0``105.15051499783199*I, 102.2567909561705164135393970065361\
35413173097222434935587661905807321076811785914977718112160382293798380090241\
7413551`107.16020715731683 + 0``105.15051499783199*I, 
    -15.871145154323659105931006892893333237718169186857951547658055859983487\
5264735730778356105265817599593886893905037788`106.3511232614653 + 
     0``105.15051499783199*I, 45.40948729943034989309660991518145899717463960\
14083384546244404822429919231715431807518820017758406488620090189633526`106.8\
0766159631334 + 0``105.15051499783199*I, 
    -8.0414154898630750639105137268383040012669211437321950345255510817754689\
340758406954985071640759518959271581151318596`106.05584749997955 + 
     0``105.15051499783199*I, 71.01174487613190899294011542219723667433218003\
19667731223800410862749149238424100293044836690543735567920949559645422`107.0\
0184518194625 + 0``105.15051499783199*I, 
    -7.9355725771618295529655034464466666188590845934289757738290279299917437\
632367865389178052632908799796943446952518894`106.05009326580132 + 
     0``105.15051499783199*I, 191.3870918236262653126941929208171739531487269\
694348495574357328045116885331187971173672416584336245693454002094260609`107.\
43242764110138 + 0``105.15051499783199*I, 
    -16.082830979726150127821027453676608002533842287464390069051102163550937\
8681516813909970143281519037918543162302637192`106.35687749564353 + 
     0``105.15051499783199*I, 32.39669718128170380082900138515414899145198654\
575694895278744955516237176187346753838924557791049083001445107327279`106.510\
50073647022, -15.871145154323659105931006892893333237718169186857951547658055\
8599834875264735730778356105265817599593886893905037788`106.3511232614653 + 
     0``105.15051499783199*I, 50.60792286412675164959356596378902780702988140\
09049376874196633780256023503532358887029400508871050109591772688345569`106.7\
0421851262671, -12.2553283827466418626845859735802466981066548271311002564091\
654570329158134222977814601492889164739494054461406859883`106.08832495270798, 
    -4.3888399538082506351271759109523878318946610856004843958462543255946117\
727697500755029781626253010506702172879642567`105.64234974387864, 
    33.8719100070865704977566003479081965283012558277898073442490729384317722\
855048412378860991055530256147656126457016811`106.68035468464934 + 
     0``105.15051499783199*I, -146.641129833885279936802349014557772137840648\
2357756429458846959424401171535412402742757589074645132794404640345956289`107\
.31677079593136 + 0``105.15051499783199*I, -18.904993391678723777427117828709\
80122737430772875104446496455694642819482050866239032753248165821178572434812\
26627085`106.2765765298891, 14.3722051671405592813440868739646192135381637154\
009970290451706618224373188422447879790495282956849663546425878723182`106.308\
03840608078 + 0``105.15051499783199*I, 24.02336259260455019876051678692108211\
08951848717229888484850349311488504862152119828674112547786582452244315329083\
211`106.53114879412136 + 0``105.15051499783199*I, -4.551039701149029248564092\
37562514085957667896397670212259614778639878011984102684944585946760775003684\
5363858763705`105.65811062410555, -3.9222544812441936268685399984464797106774\
640659033793079286421945999551457501456499937000653632041129059712875502444`1\
05.74405076569886 + 0``105.15051499783199*I, -43.1830411889324419848267364989\
48552682467687894901391786596164377574637380783943171298792062543563777626212\
5755678815`106.63531322449805, -26.173122479806726084462598213020538082825797\
0325216778619222760574506680052064591762021043597949354721065993633890027`106\
.56837053533073 + 0``105.15051499783199*I, 35.3971922964854973075454313463194\
88812885818889768412491267353329548737691398896894734874004357936837601388373\
5427942`106.54896881517546, -1.6738803284121742775180206720596210442122597660\
166908831139880364570792891343899857878266176366232840483530014876985`105.374\
23940336019 + 0``105.15051499783199*I, -13.1142619766933761659462576634793715\
13938568313805258403413007971825701000623749776468732291911090778583807544353\
3275`106.26825885292091 + 0``105.15051499783199*I, 
    -24.130174317616089877973542664149178814041149774529183295564914307257630\
527639847154598486758460778225298651494953362`106.5330754571177 + 
     0``105.15051499783199*I, 95.06565272898199839625871764206087411873761660\
67911692710487274275733684476760279120054227448819874134685150505728815`107.1\
2853863228071 + 0``105.15051499783199*I, 
    -72.201469523870147539560895701447352600020144382759682976138706975855830\
4636438812319989723792461498154788073440211868`107.00906103473146 + 
     0``105.15051499783199*I, -96.6892494093579086893475615220738427275746837\
596600475840080482884440232474373575915542314194879599417367773591464983`107.\
13589318668495 + 0``105.15051499783199*I, 
    -52.343616526999554158195466421884890183128742170333189098587070830041186\
3993446559610461986809778309993682193994992802`106.86937872346216 + 
     0``105.15051499783199*I, -28.0351526549440892174052741287749210183179271\
164213466529753419542854634878828337502315015263244094126930052012751573`106.\
59821792306121 + 0``105.15051499783199*I, 
    -25.827504802089697312974985424935062324857037879119916544680575754497733\
0976415950473343243939921919711947620546452233`106.5625974487971 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     82.206077773857747090513535577414846743535514047283387038189461096502261\
1220652258623148557036190426801158538224804856`107.06541892542158*I, 
    -25.115948094665205065352772436149276481063667043132465926206371114235800\
2137564923923087595659600702599292228167350112`106.55046457469386 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     74.391684142625639750303956312472162625010392711028028691799197774964635\
5060112780391206920385083944187613091578187871`107.02203938858192*I, 
    -7.1790984761737474861583076926878644927774668968230216336853015447970016\
496151632797228875896673765056761266706875474`106.0065849084524 + 
     0``105.15051499783199*I, 121.8236459111078343449205704225754501768818621\
331137085915295970151485260835995381629232480909400690891400042874762495`107.\
23624659066101 + 0``105.15051499783199*I, 145.7581029472294905634823802934182\
24857264110102133416353518437242353093593835592524763900586057587520408520917\
1919999`107.16363270729006, 155.282688473266945766885328159337485539119138193\
9071204071877869516658335378089930691038171966784655363768182076814014`107.34\
163803939698 + 0``105.15051499783199*I, -29.693127749529842330996307518139764\
57161652997040491937677645445449056987666936788315887415784746127720004318750\
26858`106.62317094459667 + 0``105.15051499783199*I, 
    -34.414948381140585726243464025914367796280190497981357307416171406251618\
4118589249322800681508900068970038470419399322`106.68726212032549 + 
     0``105.15051499783199*I, -36.3055382807282648005823699402882494814753248\
612508984226836058024173588532046568030313138752221691943191603959015685`106.\
71048787800018 + 0``105.15051499783199*I, 
    -189.39744917920806626651293051207734921124313257673358633435989040262931\
62912672192013760743307445428729074376456995961`107.427889123424 + 
     0``105.15051499783199*I, -146.384096848043523114240798694262267481653653\
8166884078036151437934600509708195381115223355342972332478350634635534877`107\
.16549389758102, -295.4803074682057133586951162632854353878853906985420173028\
891907760625284738454992111537550836259947098981834744202351`107.470528542263\
38, -260.16135324828758253046382690597641883094185800552579168079336557216249\
75553158300881118643460503376170457811469342218`107.41524278293433, 
    -152.35460259778622995966027952541101887405325481324655463320575231428220\
62188728127983543920610873771929334168855205166`107.3333705765261 + 
     0``105.15051499783199*I, -142.984435722377051216744587787906296884748168\
0722206852935933737497168613761578749303244577898273730625659738131389292`107\
.30580376363434 + 0``105.15051499783199*I, 
    -125.98480718409253809318521643537177546263926757850988626877320233709422\
65255853844230282116286810671118785327149928092`107.25083317347384 + 
     0``105.15051499783199*I, -107.883720018862471403723321244426061804503823\
3698587909584416668627508449746905021162401077795231099446880591029066627`107\
.03295591327038, 0``105.15051499783199 + 87.373765108785382282932169871692913\
36621210159180893717187910688337656397335819739427447733815451172991219073937\
05741`107.09189604855735*I, -253.16350462788857647495441432096389805246658322\
47623387629190871721560995496588585178360061372465035781651339834779367`107.5\
5391609696129 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     93.047242023078573420705187726571770322383961036283786379586160864691677\
8146675724659243465010795084079704585420512402`107.11921850273663*I, 
    -162.07806376872944233490124582250950446091694068334037214319153520749230\
85819992042639917138057896880377223121868445635`107.36023923767212 + 
     0``105.15051499783199*I, -247.534182359218127886083651141103198923997679\
8087763887828206148049839166015536541448090413515172771377515661615727623`107\
.3936351797744, -45.504531971385314835320544431301474493649839903024541841370\
4892772305912480563642162505724026465709931404414611838984`106.65805465186922\
, -256.9944844554447311913776231997777809084294747291645372447795679992251012\
154599732970756038489123126361744554318335529`107.40992380272326, 
    -103.75212917215817368168623149344073902683877525523056751067697553788908\
33542227380766206516349990688509532210045021029`107.0159970179454, 
    -65.822662725728233055005645413055203745451463593335192259636784640967934\
2120882667081376265971420808741632526492465772`106.81837544683864, 
    -140.76664655213393356665911549922875796998994920556543777756342816605130\
31640067960897854448917021361020897004733874814`107.14849976464772, 
    -44.717590268935821792228008070206284974834984937849928060353759491914221\
7191164407127070053173328613204193257532252066`106.65047839234927, 
    -175.39573717361833712801823189514161132157945032529916962900558209558490\
98026813505643817633348135523780882825403308677`107.24401903404444}, 
   {3.60359318856736228825275604349063668766305991328878585538864545717522105\
11845654905767113624450290874894876203922499`105.7072507551855 + 
     0``105.15051499783199*I, 3.757451597748416348290955691916348624106784556\
5190520668864180385558251397454901109585899538412779722254348859920745`105.72\
540839268878 + 0``105.15051499783199*I, -92.856529195918271104170512455990229\
49590180219039076505862940896850794123210549965513944767392464742804991703423\
96314`107.11832744434683 + 0``105.15051499783199*I, 
    164.222981846631463087019180556888682158399522531679200509804668312227607\
9789482262822624219511671896865413662154661376`107.36594893131435 + 
     0``105.15051499783199*I, -639.424051343777292295115156887157243816860408\
930937130247672963446934817256953559348425656706202293209415155730573824`107.\
95630396565981 + 0``105.15051499783199*I, 64.03653916464113703425333929511918\
24118213895211034453692741571027922349308070099839008497253759887624868248719\
095161`106.95694285039978 + 0``105.15051499783199*I, 
    -82.897690256329187768715033704804365096431916761121827798784136922018086\
827660031375625496236767686306157055929448862`107.06905742798534 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     208.32906944503681570074149912111136187935280945111565873777263966297311\
96607262109535307469496169073712540941474836893`107.46926487180629*I, 
    -280.64101368319024547706750453162008464418145244537917621807521963818035\
99367048376783944727647047174642983490680123834`107.59866613820459 + 
     0``105.15051499783199*I, 94.96589769025346376580459308173486218131183901\
17513115891378170228602331904667274678001116121221871881774218605750553`107.1\
2808267571195 + 0``105.15051499783199*I, 
    -442.15914018107039774348262451452005336156571408300468373934026962996793\
32401459888076244926669186450215155361182461462`107.79609360488115 + 
     0``105.15051499783199*I, 116.0563493657418402454022236039092421519242028\
654751079546478218207512515046231139413923060063198755845552417467380411`107.\
06466890540437, 27.3594494740823915374347816798729320344231494802079792925558\
779807071734574952293149527080954595628523213524096668136`106.58762235210911 \
+ 0``105.15051499783199*I, -19.2491504136957316648602836435504760911035715263\
908877347246934757787194077359474235119032843614245535711536740548986`106.434\
92656394737 + 0``105.15051499783199*I, -10.4629147457021033325851138335318410\
63813556433054029889307617935385433594663506546787409113804060703951345042752\
8501`106.01965268659987, 66.0600596124449761671241290385045855240417334424519\
106063170778898193686278289433656457124248251301917491808117779441`106.819938\
96126193, -6.9593572103300926598503919737442741363623738862220526140449957954\
966664107766103136450097567547024537346383693906176`105.99308412639395 + 
     0``105.15051499783199*I, -109.623485332654045590266045367094223531702870\
8807639679114828059854280960783510940702983037348336656255575898525937281`107\
.19041860360208 + 0``105.15051499783199*I, 11.7188090617076466868845982704231\
67827128608414228025637237897028820798487735117377251504867527258402206161610\
32612`106.21939847604912 + 0``105.15051499783199*I, 
    -79.139070480947208762898191791463206458612055194523593811549448944454810\
3019982122481791879538588221239676993269736013`107.04890594283495 + 
     0``105.15051499783199*I, 293.5621656225263295956645403258256762239821807\
073787962436030905242184155663930054264109374817253693664250109892012218`107.\
61821508068314 + 0``105.15051499783199*I, 84.17120128173940869285987875876504\
44626972450646439379221965844482455018044796196099345993165408395776438067660\
40768`107.07567852325322 + 0``105.15051499783199*I, 
    85.1422517505842669178325633245103967067129113739367923738460850170954544\
895841799115912240935799031066218385357792499`107.08066012957777 + 
     0``105.15051499783199*I, -22.0332325109867003461232185543065870677234135\
198392301781733295402964732052815553913893724359142367039581416528796213`106.\
49359321530497 + 0``105.15051499783199*I, 
    -140.77981609634573761006766546818602001061287332732197869209369244985482\
03639738471714104068198865045923323230667919514`107.29905539137152 + 
     0``105.15051499783199*I, -26.5498574685877384694983988322078039310609625\
214845172530693098878759828104750128043108211046275111328496538206830816`106.\
57457719177032 + 0``105.15051499783199*I, 
    -148.89746356676683607728137396605000008000807509226879899621816477967228\
17146809517298248608552883867429259077911538334`107.32340229754294 + 
     0``105.15051499783199*I, -6.54428191819152286149800921298937909867499297\
44179128044340452753647903090921579763039529235936801561393499209434242`105.9\
6637699767584 + 0``105.15051499783199*I, 
    -138.52656918688020943146220755566458957650072217458741520909302372881187\
11579803460171749711745127779713040424219129659`107.29204807624772 + 
     0``105.15051499783199*I, -9.03905555015299571030101198659270868086087805\
74034995041635269142971982286386802575722519149729626265051759839391162`106.1\
0663805322058 + 0``105.15051499783199*I, 
    -36.803519694935434852555174521908654286437451814863185379952070486759555\
1030733936438307346068653906571482351619046518`106.71640435213033 + 
     0``105.15051499783199*I, -28.3607527124679085001094493303477458823715801\
07335139991645057406859432980757098142308425130028216612241244018526379`106.6\
0323275094856 + 0``105.15051499783199*I, -4.334029927221841412067454389658821\
63639455260741200594505644437973572718712263260332496369157098090426979452666\
85556`105.63689190587223, -34.59152205924869844374069569849527471793044605626\
35544387938826254595669391443156529739369195552489817503417980158137`106.6894\
8466962924 + 0``105.15051499783199*I, -71.39961714673199206725327430048944085\
76891799432750891965554971363017344403082509117562178691329482089096180274646\
174`106.85369588304359, 318.2293994489665130349917829716611108303597654748554\
681082773592541460992485789109022985589951171189871833676433322901`107.502740\
29922213, 106.657743707300223418055647020873178486612506231988637466994386795\
3178883838244977117147328679328687084053620057202877`107.02799239215548, 
    -81.731121575099584804536294939464344813840185645900066482103671858058254\
5898467327969608605919016561117187656845705147`106.91238745867085, 288.096131\
94056876820912030478975228642882525536932763176803868567492593895356876505889\
16392419289730704103266464433388`107.4595374273601, 42.5739091455319804989650\
39194951230818010068458374669833169660559935941919782046414622658604680586788\
1148686074159425`106.62914352902114, -19.169444809694529557081377705403038454\
83628277048656175295809518564458090637745170772788657061165939760400528378003\
66`106.43312453274565 + 0``105.15051499783199*I, 
    -37.972297328267979264797859978747115919128562159286232748037866135715794\
3199446804328301854396865053086654134530681126`106.72998187063175 + 
     0``105.15051499783199*I, 11.07026026698517876850732306200622549126253356\
60860495724630846018714577127835233999525121972369052027533886274516875`106.0\
441578314647, 43.057492425217378724937126829453742021699596720239980657852287\
6998424560454863383806733321822010526214574004034747232`106.78456373168913 + 
     0``105.15051499783199*I, 121.8763824822787843700489420282310035030871584\
443447535245241662466364086218140824647350177109646681001766361701383746`107.\
08591955507394, 34.1672125687418293514800605048161277555151330543430566287325\
150561845883259772145182015485062822145051758974045043437`106.68412454744163 \
+ 0``105.15051499783199*I, -85.6825907324320997982347841749013761803141154586\
893912699251712359231731719609208627686681320331412132163823620413279`106.932\
89258952068, 51.4801752120029116544673808863062280444279983533203036432237130\
441532547706889121136977103655649599881709283986733929`106.86215501418161 + 
     0``105.15051499783199*I, 36.58465842028754897512707559407008408029438606\
68306299690262964468214273953165201564026470754063613321104922823991405`106.7\
1381400234623 + 0``105.15051499783199*I, 42.910113162917015048772667519449489\
22235247500399211950209736539067901677386991944296007739171575625514584348468\
18893`106.7830746576913 + 0``105.15051499783199*I, 
    70.3337896577170264406168551014227171999378167839802907934266112890414721\
160558264219019995814345718053513256868578834`106.99767901611408 + 
     0``105.15051499783199*I, -203.321205753365917600937705793692918388547115\
7001641629958969853347646199813889294595091768944787068487853982280587241`107\
.45869767436179 + 0``105.15051499783199*I, 
    -11.413444438644638785201381851628169655902570246723453980506262845099479\
7890598782758038146162939223338582397963619483`106.2079317268209 + 
     0``105.15051499783199*I, -104.404623235693643883709040602935968714566352\
5981238649453553523504320946218574201095489202428107408470892596176004073`107\
.1692347283114 + 0``105.15051499783199*I, 92.21123802230817597326756848326529\
95020482055795190389797319236951968959096714590209233185998806080453251006237\
116677`107.11529885070404 + 0``105.15051499783199*I, 
    92.2822063271550760251854829493454975372105729162038368414671077878043692\
839484267056389095772127988027459097464155369`107.11563296712549 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     271.81005985134745461318076260272351715580703603357813527341566236561416\
70364726860187406432570849935014777848472447052`107.584780524022*I, 
    36.0486731074099301524791029690931589826192400945247617865850058949784523\
930318938821466682884058061896370338254910658`106.70740428151338 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     261.81716413514138907036011853149385770261724580656604609279206932179010\
83829600075475595202518114183132973371596377865`107.56851311233409*I, 
    34.8439557127478832142472851493990696833005332321765743597448942682051769\
897739587065314297276057411931855464885652523`106.69264245090409 + 
     0``105.15051499783199*I, -282.690241937829400223725585229735999689338927\
6687541611685018917966966099211292180287133304191852662086299458569954129`107\
.6018258153569 + 0``105.15051499783199*I, -284.490370106168871728386783614642\
05903875598803710070747992128842806134135015973947375203592766021660832323407\
0284347`107.45406757027227, -338.86916312591808862217547767848904896123762602\
59046565382555977122252295815864269102131688791997516909441398347463496`107.6\
8054704795122 + 0``105.15051499783199*I, 76.941765289930213266981202634891646\
24346562592983544575241808971388488904314906261298916901835131690493415428067\
47927`107.03667714402012 + 0``105.15051499783199*I, 
    84.9800184130754756668634260014205714267530372363023006422326282835822072\
532730672785517883867659427373371912141601838`107.07983181868642 + 
     0``105.15051499783199*I, 86.04392614028055889145246835119801398189489379\
40352876188625809014413123824734347864429602379034153441156540168435675`107.0\
8523521663433 + 0``105.15051499783199*I, 438.37377616231488771738627973913801\
76758940876068488294696719750084583757064220363472317499058325879129368113319\
694665`107.792359564274 + 0``105.15051499783199*I, 285.5447511005156774869459\
24539185041232203386269349686845748035045203455969329125865939651685350099464\
4610739853853198`107.45567418134887, 741.645199504890804361832637649460020793\
23252156318543659544866285356478404512126281923105471562142589038625607230420\
63`107.87019618998403, 608.57796186323222909193870929252629280074527763484878\
74914052140976909036256581454783864528119311678400866500138980299`107.7843162\
2141275, 339.6953339825798174842453724814186896987359025970032927989108007957\
091734216661664465100883928699969683075931593311335`107.68160457932217 + 
     0``105.15051499783199*I, 320.8271182664394635377146071550010859678248291\
631664159214692026739842573869483259742464725655052884344153259451586334`107.\
65678606821629 + 0``105.15051499783199*I, 281.0129456541908200101297729669097\
28812352466090416539552018547973807112593864571829755927577439852206425162672\
6955868`107.59924132519856 + 0``105.15051499783199*I, 209.6404994785531321110\
06332303380796736636171834920080074542704233723091727248113262326171314083172\
5014035454965049633`107.32147518575925, 0``105.15051499783199 - 
     260.19323370318738210695795596487368302754584354077410771157645017814270\
99665826618198450308056698136142376228618472117`107.56581099642354*I, 
    605.725507470067889137289093093953894884098007574162147824479312453718017\
1835861521642949883375928125627298578113649687`107.93279086028555 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     271.02864915736431518669232957159607081183052810221148996716144031953277\
81480480171672350638327438574849612271411380787`107.58353019834969*I, 
    325.774688905553560600981663165929729558339754437902412233242692022710576\
5330661747455516190527218315021453153832324215`107.66343233656548 + 
     0``105.15051499783199*I, 571.3970698670082633506271731263308439887961463\
977401442183384308845364457430906749831892679352273383880668411411307449`107.\
75693800898364, 54.3237868649810811798674937512367686090747787486052901679704\
763576671739819151247889442412000869683953650789115611395`106.73499003662667, 
    596.010878029801582708016388154838431112363867642675715432267717232901660\
5490879388666509273916161048930710345573750853`107.7752541862926, 221.4179453\
83632572602754012413235959488413910716007507701717819283656772078821708972621\
0154496163598224013234719271893`107.3452128164761, 128.6180262886613424795955\
59773269727343551427652678731299893190185331922767558862901301850094899894063\
1494926773658009`107.10930184082038, 307.977910135279802204590661810196680446\
01797249734061575601235689446363766906523776003565364951653672903845284262927\
25`107.48851956763552, -6.572651615536607157307605112898971079588621512618023\
2637700345450568677413369600247342259943150934086021755201256456`105.81774061\
30411, 390.637605993985465461176059228769604919220619107979021414981072030526\
5533856029198654355291038777680097852964139503012`107.5917740497289}}}}


==> anc/mzz/mzz_pure_basis.m <==
{{Topology[{1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {4*ep^4*Mu11*sqrtDelta5*(2*prop[1] - prop[10]), 
   -4*ep^4*Mu11*sqrtDelta5*(s45 + prop[1] - prop[4] - prop[10]), 
   -8*ep^4*s12*s23*(2*prop[1]^2 + prop[10]*(-s45 + prop[4] + prop[10]) - 
     prop[1]*(-2*s45 + prop[4] + 3*prop[10]))}}, 
 {Topology[{1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {4*ep^4*s34*s45*(2*prop[1] - prop[10]), -8*ep^4*s45*(-s12 + s34 + s45)*
    (s45 + prop[1] - prop[4] - prop[10])}}, 
 {Topology[{1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*s15*s45*(2*prop[1] - prop[10]), -8*ep^4*(p1s - s15 + s23 - s45)*s45*
    (s45 + prop[1] - prop[4] - prop[10]), 
   -16*ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]*
    (2*prop[1]^2 + prop[10]*(-s45 + prop[4] + prop[10]) - 
     prop[1]*(-2*s45 + prop[4] + 3*prop[10]))}}, 
 {Topology[{0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {2*ep^4*(4*s23*s34*prop[1] - (s12*(-s15 + s23) + p1s*s34 + s23*s34 + 
       s15*s45 - s34*s45)*prop[4] - 2*s23*s34*prop[10]), 
   4*ep^4*Mu11*sqrtDelta5, -8*ep^4*s23*(2*prop[1]^2 + 
     prop[10]*(-s45 + prop[4] + prop[10]) - 
     prop[1]*(-2*s45 + prop[4] + 3*prop[10]))}}, 
 {Topology[{1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*((s23*s34 + (s15 - s34)*s45)*prop[1] + 
     p1s*s34*(-3*prop[1] + 2*prop[10]) + s12*(3*s15*prop[1] - s23*prop[1] - 
       2*s15*prop[10])), 4*ep^4*Mu11*sqrtDelta5, 
   -16*ep^4*(-p1s + s12)*(2*prop[1]^2 + prop[10]*(-s45 + prop[4] + 
       prop[10]) - prop[1]*(-2*s45 + prop[4] + 3*prop[10]))}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], {4*ep^4*sqrtDelta5}}, 
 {Topology[{1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}], {4*ep^4*s45^2}}, 
 {Topology[{1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*p1s*s45, -16*ep^4*(s45*prop[1] + p1s*(prop[1] - prop[10]) + 
     s15*(-prop[1] + prop[10]))}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*s23*s45, -16*ep^4*(p1s*(s45 + prop[1] - prop[10]) - 
     s15*(s45 + prop[1] - prop[10]) + s45*(-s45 - prop[1] + prop[4] + 
       prop[10]))}}, {Topology[{1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*s12*s45, 8*ep^4*(-s12 + s34)*(prop[1] - prop[10])}}, 
 {Topology[{0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], {8*ep^4*s23*(s12 - s34), 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[7]}}, 
 {Topology[{0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], {-8*ep^4*s23*(s34 + s45), 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[6]}}, 
 {Topology[{1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], {4*ep^3*(-1 + 2*ep)*s12*s23, 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[7]}}, 
 {Topology[{1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], {4*ep^3*(-1 + 2*ep)*s12*s23, 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[6]}}, 
 {Topology[{1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {-16*ep^4*(s12*(-s15 + s23) + p1s*s34), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[5]}}, {Topology[{1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {16*ep^4*(-(s12*(s15 + s45)) + p1s*(s34 + s45)), 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[8]}}, 
 {Topology[{0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {(-8*ep^3*(p1s*(s15 - s23) - s15*(s15 - s23 + s45)))/prop[2]}}, 
 {Topology[{0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {(8*ep^3*(s12*(s15 - s23 + s45) - p1s*(s34 + s45)))/prop[6]}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}], 
  {(8*ep^3*(-(s12*s15) + p1s*s34))/prop[7]}}, 
 {Topology[{0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], {-16*ep^4*s45}}, 
 {Topology[{0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], {16*ep^4*(-s15 + s23 + s34)}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {-16*ep^4*(p1s - s12 - s15 + s34)}}, 
 {Topology[{0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}], {16*ep^4*(-s12 + s34 + s45)}}, 
 {Topology[{0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], {-16*ep^4*s34}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}], {-16*ep^4*(p1s - s15 - s45), 
   (-4*ep^3*s15*s45)/prop[7]}}, {Topology[{0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*(-s15 + s23), (-4*ep^3*(p1s - s15 + s23 - s45)*s45)/prop[6]}}, 
 {Topology[{1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], {16*ep^4*(s15 - s23 + s45), 
   (-4*ep^3*s15*s45)/prop[5]}}, {Topology[{1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {-16*ep^4*(-p1s + s15), (-4*ep^3*(p1s - s15 + s23 - s45)*s45)/prop[8]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {16*ep^4*(-s12 + s34), (4*ep^3*s45*(-s12 + s34 + s45))/prop[8]}}, 
 {Topology[{1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {16*ep^4*(s34 + s45), (-4*ep^3*s34*s45)/prop[5]}}, 
 {Topology[{1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
  {-8*ep^3*(-1 + 2*ep)*(s12 - s45)}}, 
 {Topology[{1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {-8*ep^3*(-1 + 2*ep)*(s12 - s45)}}, 
 {Topology[{1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
  {-8*(1 - 2*ep)*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)], 
   (-4*ep^3*(p1s - s15 + s23 - s45)*s45)/prop[8]}}, 
 {Topology[{1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {-8*(1 - 2*ep)*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)], 
   (-4*ep^3*s15*s45)/prop[7]}}, {Topology[{0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {4*ep^3*(-1 + 2*ep)*s23}}, {Topology[{0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
  {4*ep^3*(-1 + 2*ep)*s23}}, {Topology[{0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], 
  {4*ep^3*(-1 + 2*ep)*s23}}, {Topology[{1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Topology[{1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Topology[{1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Topology[{1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}], 
  {(-8*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[7], 
   4*ep^2*(2 + 12*ep^2 - (ep*(p1s - s23 + s45 + 10*prop[7]))/prop[7])}}, 
 {Topology[{1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {(-8*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[8], 
   4*ep^2*(2 + 12*ep^2 + (ep*(p1s - s23 - s45 - 10*prop[8]))/prop[8])}}, 
 {Topology[{0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(p1s - s15 + s23 - s45)}}, 
 {Topology[{0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s34}}, 
 {Topology[{0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s23}}, 
 {Topology[{0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s12}}, 
 {Topology[{0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s45}}, 
 {Topology[{0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s15}}, 
 {Topology[{0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(s12 - s34 - s45)}}, 
 {Topology[{0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/p1s}}}


==> anc/roots.m <==
{sqrtG3[3] -> Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34], 
 sqrtG3[1] -> Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)], 
 sqrtG3[2] -> Sqrt[p1s^2 + (s12 - s15 + s23 - s45)^2 - 
    2*p1s*(s12 + s15 - s23 - 2*s34 - s45)], 
 sqrtSigma5[1] -> Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2 + 
    2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + 
      s15*s23*(s34 + s45))], sqrtSigma5[5] -> 
  Sqrt[p1s^4 - 2*p1s^3*(s12 + s15) + s12^2*(s15 - s23)^2 + 
    (s23*s34 + (s15 - s34)*s45)^2 - 2*p1s*(s12 + s15)*
     (s12*(s15 - s23) + s23*s34 - s15*s45 + 2*s23*s45 + s34*s45) + 
    p1s^2*(s12^2 + 4*s12*s15 + s15^2 - 2*s12*s23 + 2*s23*s34 - 2*s15*s45 + 
      4*s23*s45 + 2*s34*s45) + 2*s12*(-(s15^2*s45) + s15*s34*s45 + 
      s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))], 
 sqrtSigma5[4] -> Sqrt[p1s^2*(s15 - s23)^2 + s12^2*(s15 - s23)^2 + 
    (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(-(s15^2*s45) + s15*s34*s45 + 
      s23*s34*(-s23 + s45) + s15*s23*(s34 + s45)) - 
    2*p1s*(s12*(s15 - s23)^2 - s15^2*s45 + s15*s34*s45 + 
      s23*s34*(-s23 + s45) + s15*s23*(s34 + s45))], 
 sqrtDelta5 -> Sqrt[s12^2*(s15 - s23)^2 + p1s^2*s34^2 + 
    (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(p1s*(-s15 + s23)*s34 - s15^2*s45 + 
      s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45)) - 
    2*p1s*s34*((-s15 + s34)*s45 + s23*(s34 + 2*s45))], 
 sqrtSigma5[6] -> Sqrt[s12^2*(s15 - s23)^2 + p1s^2*(s23 + s34)^2 + 
    (s23*s34 + (s15 - s34)*s45)^2 + 2*s12*(p1s*s15*(s23 - s34) - 
      p1s*s23*(s23 + s34) - s15^2*s45 + s15*s34*s45 + s23*s34*(-s23 + s45) + 
      s15*s23*(s34 + s45)) + 2*p1s*(s34*(s23 + s34)*(s23 - s45) + 
      s15*s34*s45 - s15*s23*(2*s34 + s45))], 
 sqrtSigma5[2] -> Sqrt[s12^2*(s15 - s23)^2 + p1s^2*(s12 - s45)^2 + 
    (s23*s34 + (s15 - s34)*s45)^2 - 2*p1s*(s12^2*(s15 - s23) + s23*s34*s45 + 
      s12*(-2*s15 + s34)*s45 + (s15 - s34)*s45^2 + s12*s23*(s34 + s45)) + 
    2*s12*(-(s15^2*s45) + s15*s34*s45 + s23*s34*(-s23 + s45) + 
      s15*s23*(s34 + s45))], sqrtSigma5[3] -> 
  Sqrt[s12^2*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45 - p1s*(s34 + s45))^
     2 - 2*s12*(s23*s34*(s23 - s45) + s15^2*s45 + 
      p1s*(-(s23*s34) + s15*(s34 - s45) + s23*s45 + 2*s34*s45) - 
      s15*(s34*s45 + s23*(s34 + s45)))]}


==> anc/usageExample.m <==
(* ::Package:: *)

(*

**** Example notebook for usage of data in ancillary files. ****

In the following, we provide sample code to demonstrate how to use and interpret
the ancillary files provided alongside the paper. Specifically we show how to:
1) Construct the differential equations in eqns. (4.1) and (4.2).
2) Construct the symbols of the master integrals as described in section (5.3).
3) Display the definition of a basis element alongside a graphical representation.
4) Output the list of high precision reference evaluations described in section 6.

*)


(* REQUIERD DEFINITION: Directory where ancillary files are contained. *)
$ancDir = If[$FrontEnd =!= Null, NotebookDirectory[], DirectoryName[$InputFileName]];


(*********************************************)
(*     1) Differential equation assembly     *)
(*********************************************)

(* Specify integral family specified in section 3. *)
family = "zzz"; (* possible values "zzz", "mzz", "zmz" *)

(* The symbol alphabet given in section 5.1. *)
roots = Get[$ancDir <> "/roots.m"];
alphabet = Get[$ancDir <> "/alphabet.m"];

(* Vector of Madelstam variables given in eqn. (2.1). *)
svec = {p1s, s12, s23, s34, s45, s15};

(* Vector of constant matrices M_\alpha in eqn. (4.2). *)
vectorMalpha = Get[$ancDir <> "/" <> family <> "/" <> family <> "_connection.m"];
implicitAlphabetDlogs = Table[dlog[W[i]], {i, 1, Length@alphabet}]; (* dlogs of letters *)

(* connection matrix Mbar as in eqn. (4.2) *)
Mbar = ep*implicitAlphabetDlogs . vectorMalpha;

(* Connection matrix in explicit set of coordinates *)
dsvec = {dp1s, ds12, ds23, ds34, ds45, ds15};
Mbarexplicit = Normal[Mbar] /. dlog[W[j_]] :> Sum[D[Log[alphabet[[j]]], svec[[i]]]*dsvec[[i]], {i, 1, 6}];




(*********************************************)
(*           2) Symbol construction          *)
(*********************************************)

buildSymbol::usage = "Routine for building symbols from canonical DE. Results output in form SB[letterID_Integer..]";
buildSymbol[vectorMalpha_, firstEntryPos : {_Integer..}, weight_Integer] := \
    Module[{nonFirstEntries, weight0Result, sparseRes, res, matSymb, j, sparseForm, sbForm, alphabetLength = Length@vectorMalpha},
	        nonFirstEntries = Complement[Range[alphabetLength], firstEntryPos];

           (*weight zero determined by imposing the first entry condition..*)
	       weight0Result = NullSpace[Flatten[vectorMalpha[[nonFirstEntries]], 1]] // Flatten;
	       
           (* Normalization fixed by noting that for all families, the pentultimate integral at weight 0 is 4. *)
           weight0Result = 4 * weight0Result/weight0Result[[-1]];

           (* Iterate the solution of the DE at symbol level up to given weight. *)
	       sparseRes = res = {weight0Result};
	       
	       For[j = 1, j <= weight, j++,
	               sparseForm = SparseArray@Transpose[SparseArray[vectorMalpha] . SparseArray[sparseRes[[j]]], RotateRight[Range[j+1]]];
	               sbForm = Total[(#["NonzeroValues"])*(SB@@@#["NonzeroPositions"])]& /@ sparseForm;
	       	    AppendTo[sparseRes, sparseForm];
	       	    AppendTo[res, sbForm];
	       ];
	       res
     ];


(* Specify integral family. Labels defined in section 3. *)
family = "zzz"; (* Possible values "zzz", "mzz", "zmz" . *)

(* First entries as specified in *)
firstEntries["mzz"] = {1,2,4,5,6,9,10,11};
firstEntries["zmz"] = {1,2,5,6,7,9,10,11};
firstEntries["zzz"] = {1,2,4,5,6,8,9,11};

(* Vector of constant matrices M_\alpha in eqn. (4.2). *)
vectorMalpha = Get[$ancDir <> "/" <> family <> "/" <> family <> "_connection.m"];
maxWeight = 4; (* Maximal weight for symbol computation. Lower is faster. *)

(* symbols of integral family as defined in eqn. (5.9). *)
symbols[family] = buildSymbol[vectorMalpha, firstEntries[family], maxWeight];



(*********************************************)
(*               3) Basis Display            *)
(*********************************************)

(* Specify integral family. Labels defined in section 3 . *)
family = "zzz"; (* possible values "zzz", "mzz", "zmz". *)

Get[$ancDir <> "/" <> family <> "/" <> family <> "_input.m"];
Get[$ancDir <> "/determinants.m"];

$topologyNum = 1;
(* display graphs and insertions, if running inside Mathematica frontend. *)
basisGraphs = Get[$ancDir <> "/" <> family <> "/" <> family <> "_graphs.m"];
If[$FrontEnd =!= Null, Print[basisGraphs[[$topologyNum]]]]; (* {graph of topology, {insertion1, ... }} *)

(* display index and insertions *)
pureBasis = Get[$ancDir <> "/" <> family <> "/" <> family <> "_pure_basis.m"];
Print[pureBasis[[$topologyNum]]]; (* {Topology[Propagators]], {insertion1, ... }} *)
Print[Propagators]; (* Propagators mentioned in Topology *)

(* Display definitions of mu_{ij} in terms of propagators, computed in determinants.m. Off by default. *)
(* 
Print[Mu11 \[Rule] mu11];
Print[Mu22 \[Rule] mu22]; 
Print[Mu12 \[Rule] mu12];
*)  



(*********************************************************************)
(*   4) List of numerical values for integrals on reference point    *)
(*********************************************************************)

(* specify integral family specified in section 3 *)
family = "zzz"; (* possible values "zzz", "mzz", "zmz" *)
numIntegrals = Get[$ancDir <> "/" <> family <> "/" <> family <> "_numerics.m"];

(*
   extract values of Mandelstam variables and integrals on phase-space points
   in 6 physical regions and the Euclidean region;

   Euclidean points for each family are defined in eqns. (6.7), (6.10), (6.12).
   Physical points are defined in eqn. (6.15).
*)



(* Load Numeric Data *)
labels = { "ph-1", "ph-2", "ph-3", "ph-4", "ph-5", "ph-6", "eu["<>ToString[family]<>"]" };
Do[ psPoint[labels[[i]]] = numIntegrals[[i, 1]], {i, 1, Length[numIntegrals]} ];
Do[ int[ psPoint[labels[[i]]] ] = Sum[ numIntegrals[[i, 2, ee+1]] * ep^ee, {ee, 0, 4}], {i, 1, Length[numIntegrals]} ];



label = labels[[-1]]; (* ph-1 *)
(* Display phase space point *)
Print["phase-space point ", label ," : ", psPoint[label]];

(* Display expression and value of integrals *)
pureBasis = Get[$ancDir <> "/" <> family <> "/" <> family <> "_pure_basis.m"];
pureBasis = Join @@ Times @@@ pureBasis; (* Flatten basis to match indexing of numerical evaluations*)

Print[ Thread[pureBasis -> int[psPoint[label]]] ];





==> anc/zmz/zmz_connection.m <==
{SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 16, 16, 16, 16, 16, 36, 36, 37, 57, 57, 73, 74, 93, 94, 99, 
    99, 99, 99, 99, 99, 102, 102, 105, 105, 112, 112, 119, 119, 126, 126, 
    133, 133, 133, 133, 133, 133, 133, 133, 139, 144, 150, 155, 161, 166, 
    172, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 
    179, 181, 183, 185, 187, 189, 189, 189, 189, 189, 189, 191, 191, 193, 
    193, 194, 197, 198, 201, 201, 201, 201, 201, 201, 201, 201}, {{15}, {17}, 
    {35}, {38}, {41}, {43}, {45}, {47}, {72}, {74}, {81}, {82}, {83}, {84}, 
    {85}, {86}, {15}, {17}, {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, 
    {47}, {48}, {72}, {74}, {81}, {82}, {83}, {84}, {85}, {86}, {17}, {15}, 
    {17}, {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, 
    {74}, {81}, {82}, {83}, {84}, {85}, {86}, {15}, {17}, {35}, {38}, {41}, 
    {43}, {45}, {47}, {72}, {74}, {81}, {82}, {83}, {84}, {85}, {86}, {14}, 
    {15}, {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, 
    {74}, {81}, {82}, {83}, {84}, {85}, {86}, {16}, {17}, {82}, {84}, {85}, 
    {86}, {79}, {82}, {84}, {77}, {85}, {86}, {47}, {48}, {72}, {77}, {81}, 
    {85}, {86}, {45}, {46}, {72}, {79}, {81}, {82}, {84}, {43}, {44}, {74}, 
    {77}, {83}, {85}, {86}, {41}, {42}, {74}, {79}, {82}, {83}, {84}, {41}, 
    {42}, {74}, {82}, {83}, {84}, {41}, {42}, {74}, {82}, {84}, {43}, {44}, 
    {74}, {83}, {85}, {86}, {43}, {44}, {74}, {85}, {86}, {45}, {46}, {72}, 
    {81}, {82}, {84}, {45}, {46}, {72}, {82}, {84}, {47}, {48}, {72}, {81}, 
    {85}, {86}, {47}, {48}, {72}, {85}, {86}, {72}, {81}, {74}, {83}, {79}, 
    {84}, {77}, {86}, {77}, {85}, {79}, {82}, {72}, {81}, {74}, {83}, {76}, 
    {77}, {85}, {86}, {78}, {79}, {82}, {84}}}, {2, 4, 3, -3, 2, 2, -2, -2, 
    -2, 2, -2, -4, 2, 4, -4, 4, -1, 2, -3/2, 3/2, 1/2, 1/2, 1/2, 1/2, -1/2, 
    -1/2, -1/2, -1/2, -1, 1, 2, 1, -2, -1, 1, -1, 1, 3, 2, 9/2, -9/2, 3/2, 
    -1/2, 3/2, -1/2, -3/2, 1/2, -3/2, 1/2, -1, 1, -4, -5, 4, 5, -5, 5, 1, 1, 
    3/2, -3/2, 1, 1, -1, -1, -1, 1, -1, -2, 1, 2, -2, 2, 2, -1, -3/2, 3/2, 
    1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, -1/2, -1, 1, 2, 1, -2, -1, 1, -1, 
    -3, -1, 1, -1, 1, -1, -2, -1, -1, -2, -1, -1, -3/2, -1/2, 3/2, -2, 3, 
    1/2, -5/2, -3/2, -1/2, 3/2, -2, 3, 1/2, -5/2, -3/2, -1/2, 3/2, -2, 3, 
    -5/2, 1/2, -3/2, -1/2, 3/2, -2, -5/2, 3, 1/2, -3/2, -1/2, -1/2, -1/2, 1, 
    1/2, 3/2, 1/2, 3/2, -3/2, 3/2, -3/2, -1/2, -1/2, 1, -1/2, 1/2, 3/2, 1/2, 
    3/2, -3/2, 3/2, -3/2, -1/2, -1/2, 1, 1/2, -1/2, 3/2, 1/2, 3/2, 3/2, -3/2, 
    -3/2, -1/2, -1/2, 1, 1/2, -1/2, 3/2, 1/2, 3/2, 3/2, -3/2, -1/2, -1/2, 
    -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1/2, -1, -1, -1, 
    -1, -1, -1, -1/2, -1/2, -1, -1, -1/2, -1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 23, 23, 23, 31, 39, 41, 41, 41, 44, 48, 79, 79, 79, 79, 80, 
    80, 80, 80, 81, 95, 99, 99, 103, 103, 112, 112, 121, 121, 121, 121, 121, 
    121, 121, 121, 121, 121, 121, 121, 121, 122, 122, 123, 123, 123, 123, 
    123, 123, 123, 123, 123, 129, 133, 139, 143, 143, 143, 145, 147, 149, 
    149, 153, 157, 157, 157, 159, 161, 161, 161, 163, 163, 163, 163, 163, 
    163, 163, 163, 163, 163, 163, 163, 164, 164, 164, 164}, {{13}, {15}, 
    {17}, {27}, {29}, {35}, {38}, {41}, {43}, {45}, {47}, {61}, {63}, {64}, 
    {71}, {72}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, {22}, {35}, {54}, 
    {55}, {67}, {82}, {83}, {85}, {22}, {35}, {54}, {55}, {67}, {82}, {83}, 
    {85}, {42}, {44}, {11}, {42}, {44}, {12}, {16}, {28}, {30}, {13}, {15}, 
    {17}, {21}, {22}, {27}, {29}, {35}, {38}, {41}, {43}, {45}, {47}, {53}, 
    {54}, {55}, {56}, {61}, {63}, {64}, {67}, {68}, {71}, {72}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {86}, {83}, {21}, {21}, {22}, {35}, {53}, {54}, 
    {55}, {56}, {67}, {68}, {71}, {80}, {82}, {83}, {85}, {63}, {79}, {82}, 
    {84}, {64}, {77}, {85}, {86}, {53}, {54}, {64}, {67}, {71}, {77}, {80}, 
    {85}, {86}, {55}, {56}, {63}, {68}, {71}, {79}, {80}, {82}, {84}, {42}, 
    {44}, {53}, {54}, {67}, {71}, {80}, {85}, {53}, {54}, {67}, {71}, {55}, 
    {56}, {68}, {71}, {80}, {82}, {55}, {56}, {68}, {71}, {68}, {82}, {67}, 
    {85}, {71}, {80}, {63}, {68}, {79}, {84}, {64}, {67}, {77}, {86}, {67}, 
    {85}, {68}, {82}, {71}, {80}, {83}}}, {-8, -2, -4, 2, 2, -3, 3, -2, -2, 
    2, 2, 32, -8, -8, 6, -4, 6, -4, 4, -4, -4, 4, -4, -4, -3, -2, 1, -1, 3, 
    -2, 3, -4, -3, -2, 1, -1, 3, -2, 3, 1, -1, -4, 1, -1, -4, -4, 2, 2, -4, 
    -1, -2, 1/2, -3, 1, 1, -15/4, 3/2, -1, -1, 1, 1, 3/8, -5/4, 9/8, 1/4, 16, 
    -4, -4, -5/8, 1/8, 7/2, -2, 11/4, -2, 4, -3, -2, 4, -2, 4, -4, -1/2, -1, 
    -3/4, -3/8, -3/4, -1/8, -1/4, -3/8, -1/8, -1/2, 1/4, 1, -1, 1, -6, 2, 1, 
    1, -6, 2, 1, 1, 3/2, 1, -12, -3/2, -3/2, 4, -3, -1, 2, 3/2, 1, -12, -3/2, 
    -3/2, 4, -3, -1, 2, -4, -4, -3/2, -1, -1/2, -1/2, 1, 1, 3/4, 1/2, 3/4, 
    3/4, -3/2, -1, -1/2, -1/2, 1, 1, 3/4, 1/2, 3/4, 3/4, -1, -1, -1, -1, 1/2, 
    1/2, -3, -1/2, 1, 1/2, -3, -1/2, 1, 1/2, -1, -1, -1, -1, -1, -1, -2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 23, 31, 39, 39, 39, 42, 46, 76, 78, 78, 78, 78, 78, 78, 79, 
    79, 80, 94, 94, 94, 98, 98, 102, 102, 102, 102, 102, 102, 111, 111, 120, 
    120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 120, 121, 121, 
    122, 128, 132, 138, 142, 142, 142, 142, 142, 144, 146, 146, 146, 146, 
    148, 148, 148, 152, 156, 156, 156, 158, 160, 160, 160, 162, 162, 162, 
    162, 162, 162, 162, 162, 163, 163, 163, 163, 163, 163}, {{10}, {15}, 
    {17}, {31}, {33}, {35}, {38}, {41}, {43}, {45}, {47}, {62}, {65}, {66}, 
    {72}, {73}, {74}, {80}, {82}, {83}, {84}, {85}, {86}, {20}, {38}, {50}, 
    {51}, {70}, {81}, {84}, {86}, {20}, {38}, {50}, {51}, {70}, {81}, {84}, 
    {86}, {8}, {46}, {48}, {9}, {16}, {32}, {34}, {10}, {15}, {17}, {19}, 
    {20}, {31}, {33}, {35}, {38}, {41}, {43}, {45}, {47}, {49}, {50}, {51}, 
    {52}, {62}, {65}, {66}, {69}, {70}, {72}, {73}, {74}, {80}, {81}, {82}, 
    {83}, {85}, {46}, {48}, {81}, {19}, {19}, {20}, {38}, {49}, {50}, {51}, 
    {52}, {69}, {70}, {73}, {80}, {81}, {84}, {86}, {66}, {79}, {82}, {84}, 
    {65}, {77}, {85}, {86}, {51}, {52}, {65}, {69}, {73}, {77}, {80}, {85}, 
    {86}, {49}, {50}, {66}, {70}, {73}, {79}, {80}, {82}, {84}, {46}, {48}, 
    {49}, {50}, {70}, {73}, {80}, {84}, {49}, {50}, {70}, {73}, {51}, {52}, 
    {69}, {73}, {80}, {86}, {51}, {52}, {69}, {73}, {70}, {84}, {69}, {86}, 
    {73}, {80}, {65}, {69}, {77}, {85}, {66}, {70}, {79}, {82}, {69}, {86}, 
    {70}, {84}, {73}, {80}, {81}}}, {-8, -2, -4, 2, 2, -3, 3, -2, -2, 2, 2, 
    32, -8, -8, 4, 6, -8, 6, 4, -8, -4, 4, -4, -4, -3, -2, 1, -1, -2, 3, 3, 
    -4, -3, -2, 1, -1, -2, 3, 3, -4, -1, 1, -4, -4, 2, 2, -4, -1, -2, 1/2, 
    -3, 1, 1, -3/2, -3/4, -1, -1, 1, 1, 3/8, -5/4, 9/8, 1/4, 16, -4, -4, 1/8, 
    -5/8, 2, 7/2, -4, 11/4, -1, 2, -4, 2, -1, 1, 2, -4, -1/2, -1, -3/4, -3/8, 
    -3/4, -1/8, -1/4, -1/8, -3/8, -1/2, 1/4, -1, 1, 1, -6, 2, 1, 1, -6, 2, 1, 
    1, 3/2, 1, -12, -3/2, -3/2, 4, -3, 2, -1, 3/2, 1, -12, -3/2, -3/2, 4, -3, 
    2, -1, -4, -4, -3/2, -1, -1/2, -1/2, 1, 1, 3/4, 1/2, 3/4, 3/4, -3/2, -1, 
    -1/2, -1/2, 1, 1, 3/4, 1/2, 3/4, 3/4, -1, -1, -1, -1, 1/2, 1/2, -3, -1/2, 
    1, 1/2, -3, -1/2, 1, 1/2, -1, -1, -1, -1, -1, -1, -2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 8, 56, 63, 76, 76, 76, 104, 104, 104, 136, 138, 177, 178, 196, 
    197, 199, 199, 204, 217, 217, 217, 222, 223, 223, 223, 229, 230, 244, 
    245, 245, 245, 251, 252, 252, 252, 252, 255, 258, 259, 262, 263, 263, 
    263, 263, 266, 266, 266, 269, 270, 276, 282, 282, 282, 282, 282, 285, 
    288, 288, 288, 288, 288, 291, 291, 291, 291, 291, 291, 291, 291, 291, 
    291, 291, 291, 291, 291, 291, 292, 294, 294, 294, 294, 294, 295, 295, 
    295}, {{1}, {2}, {9}, {24}, {26}, {28}, {30}, {32}, {3}, {4}, {6}, {8}, 
    {11}, {13}, {15}, {17}, {21}, {22}, {23}, {27}, {29}, {33}, {35}, {36}, 
    {38}, {39}, {41}, {43}, {44}, {45}, {46}, {47}, {50}, {54}, {55}, {56}, 
    {57}, {59}, {61}, {62}, {63}, {64}, {67}, {68}, {70}, {71}, {72}, {73}, 
    {74}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, {4}, {39}, {57}, {70}, 
    {75}, {80}, {81}, {4}, {5}, {18}, {19}, {20}, {39}, {50}, {51}, {57}, 
    {70}, {75}, {80}, {81}, {15}, {17}, {33}, {35}, {36}, {38}, {41}, {42}, 
    {43}, {44}, {45}, {46}, {47}, {48}, {50}, {62}, {66}, {70}, {72}, {73}, 
    {74}, {79}, {81}, {82}, {83}, {84}, {85}, {86}, {13}, {15}, {17}, {22}, 
    {27}, {29}, {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, 
    {54}, {55}, {61}, {63}, {64}, {67}, {71}, {72}, {74}, {80}, {81}, {82}, 
    {83}, {84}, {85}, {86}, {12}, {28}, {11}, {13}, {15}, {17}, {21}, {22}, 
    {27}, {29}, {35}, {38}, {39}, {40}, {41}, {42}, {43}, {44}, {45}, {46}, 
    {47}, {48}, {53}, {54}, {55}, {56}, {61}, {63}, {64}, {67}, {68}, {71}, 
    {72}, {74}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, {14}, {15}, {17}, 
    {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, {81}, 
    {82}, {83}, {85}, {86}, {16}, {79}, {82}, {19}, {20}, {51}, {70}, {81}, 
    {19}, {20}, {38}, {49}, {50}, {51}, {52}, {69}, {70}, {73}, {80}, {81}, 
    {86}, {23}, {57}, {59}, {63}, {66}, {24}, {27}, {40}, {47}, {53}, {61}, 
    {64}, {28}, {29}, {39}, {46}, {56}, {61}, {63}, {68}, {71}, {72}, {79}, 
    {80}, {81}, {82}, {84}, {30}, {33}, {36}, {41}, {49}, {62}, {66}, {34}, 
    {38}, {81}, {86}, {39}, {80}, {81}, {40}, {41}, {74}, {79}, {42}, {79}, 
    {82}, {84}, {49}, {70}, {73}, {50}, {51}, {52}, {69}, {73}, {80}, {86}, 
    {51}, {52}, {69}, {73}, {80}, {86}, {57}, {70}, {75}, {58}, {69}, {75}, 
    {63}, {68}, {79}, {78}, {79}, {82}, {84}}}, {1/2, -3/2, -1/2, 2, -2, 1, 
    -1, 1, -1/2, 1, -1, 1/2, 1/2, -4, -1, -2, 1, -4, -2, 1, 2, 1, -9/2, 3, 
    3/2, -3, -1, -1, 1, 1, 1, 1, 2, -2, 1, -2, 6, -6, 28, 12, -4, -4, -1, 3, 
    -3, 6, -5, 3, -3, 9, -8, 5, -4, -2, 5, -2, -2, 3, -6, 3, -3, -3, 3, -1, 
    1, 2, 1, -4, 3, -4, 1, -6, 2, -3, -3, 4, -3/2, -1, 1, -9/4, 3, -3/4, 
    -3/4, 1/4, -3/4, 1/4, 3/4, -1/4, 3/4, -1/4, -2, 12, -12, -3, 1/2, 3, 
    -7/2, 4, -1, 3/2, -2, -1/2, 5/2, 1/2, -4, 1/2, -1, -4, 1, 1, -9/4, 9/4, 
    -1/4, -1/4, -1/4, 3/4, 1/4, 1/4, 1/4, 1/4, -2, 1, 16, -4, -4, -1, 3, 
    -5/2, 1/2, 3, -1, 5/2, -2, -5/2, 5/2, -5/2, -3/2, 1, 1/4, -5/2, -1/4, -1, 
    1/2, -5/2, 1, 1/2, -9/4, 3/8, 3/8, -3/8, -1/16, -1/16, -7/16, 9/16, 7/16, 
    -1/16, 1/16, 1/16, 3/8, -5/4, 5/8, 1/4, 10, -2, -4, -5/8, 1/8, 3/2, -1, 
    1/2, 9/8, -1, 2, -2, -3/8, 5/2, -5/8, 1, -3/2, -1, -9/4, -3/4, -1/4, 
    -1/4, -3/4, 1/4, 3/4, -1/4, 3/4, -1/4, 1/2, -1, 2, -2, 5/2, 1/2, -3/2, 
    -1, 1, 2, -4, 1, -1, 1, 1/2, -1, 3/4, 3/8, 3/4, 1/8, 1/4, 1/8, -5/8, 1/2, 
    -1/4, 1, -1, -1/2, 3/2, -3/2, -3, 3, -3/2, 3/2, -3/2, -3/2, 3/2, 6, -6, 
    1/2, -1/2, 3/2, -1/2, 1, -6, -6, -3/2, -3/2, 3/2, 2, -3, 3, -1/2, -1/2, 
    -3/2, -1/2, -3/2, -3/2, 3/2, -6, 6, -3/2, -2, -2, 2, -2, 2, -2, 2, -2, 
    -2, 2, -2, -2, 2, 2, -2, 2, -2, -2, -1/2, 1, 1/2, 1/2, -1, -1, -3/4, 3/2, 
    3/4, 3/4, -3/2, -3/2, -2, 1, -1, 1, -1, 1, -2, -1/2, 1/2, -3/2, -1/2, 
    1/2, -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 8, 8, 54, 69, 76, 76, 76, 96, 96, 96, 117, 119, 143, 144, 162, 
    163, 165, 165, 172, 184, 184, 184, 184, 184, 189, 190, 204, 205, 211, 
    212, 218, 219, 219, 219, 219, 219, 219, 222, 223, 226, 226, 226, 229, 
    230, 230, 230, 230, 233, 239, 245, 248, 249, 249, 249, 249, 249, 252, 
    255, 255, 255, 255, 255, 255, 258, 258, 258, 258, 258, 258, 258, 258, 
    258, 258, 258, 258, 259, 261, 261, 261, 261, 261, 261, 261, 261, 261, 
    262}, {{1}, {2}, {9}, {24}, {26}, {28}, {30}, {34}, {3}, {5}, {7}, {8}, 
    {10}, {11}, {15}, {17}, {19}, {20}, {25}, {27}, {33}, {35}, {37}, {38}, 
    {40}, {41}, {43}, {44}, {45}, {46}, {47}, {50}, {51}, {52}, {54}, {58}, 
    {60}, {61}, {62}, {65}, {66}, {67}, {69}, {70}, {71}, {72}, {74}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {4}, {5}, {18}, {19}, {20}, {40}, 
    {50}, {51}, {52}, {58}, {69}, {70}, {75}, {80}, {81}, {5}, {40}, {58}, 
    {69}, {75}, {80}, {81}, {15}, {17}, {35}, {38}, {41}, {42}, {43}, {44}, 
    {45}, {46}, {47}, {48}, {72}, {74}, {81}, {82}, {83}, {84}, {85}, {86}, 
    {11}, {15}, {17}, {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, 
    {48}, {72}, {74}, {81}, {82}, {83}, {84}, {85}, {86}, {12}, {30}, {11}, 
    {13}, {15}, {22}, {29}, {38}, {39}, {40}, {41}, {42}, {43}, {44}, {45}, 
    {46}, {47}, {48}, {55}, {61}, {63}, {74}, {80}, {84}, {85}, {86}, {14}, 
    {15}, {17}, {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, 
    {72}, {81}, {82}, {83}, {84}, {85}, {16}, {77}, {85}, {19}, {20}, {50}, 
    {51}, {52}, {70}, {81}, {19}, {20}, {38}, {49}, {50}, {51}, {52}, {69}, 
    {70}, {73}, {80}, {81}, {25}, {58}, {60}, {64}, {65}, {26}, {27}, {40}, 
    {48}, {54}, {61}, {64}, {67}, {71}, {72}, {77}, {80}, {81}, {85}, {86}, 
    {28}, {29}, {39}, {45}, {55}, {61}, {63}, {30}, {31}, {37}, {43}, {51}, 
    {62}, {65}, {32}, {38}, {81}, {84}, {39}, {40}, {80}, {81}, {43}, {74}, 
    {77}, {44}, {77}, {85}, {86}, {49}, {50}, {70}, {73}, {80}, {84}, {49}, 
    {50}, {70}, {73}, {80}, {84}, {51}, {69}, {73}, {52}, {57}, {70}, {75}, 
    {58}, {69}, {75}, {64}, {67}, {77}, {76}, {77}, {85}, {86}}}, 
   {-3/2, 1/2, -1/2, -2, 2, -1, 1, 1, -1/2, 1, -1, -1/2, 4, -1/2, 1, 2, -1, 
    4, -2, 1, -1, 3/2, 3, 3/2, -3, 1, 1, -1, -1, -1, -1, 2, -1, 2, -2, 6, -6, 
    12, -4, 4, 4, 3, -3, 1, 3, -5, 1, 3, -4, -2, 4, -1, -2, -1, 1, -1, 2, 1, 
    -4, 3, -2, 1, -2, -6, 3, -1, -3, -3, 4, -2, 3, -6, 3, -3, -3, 3, -3/2, 
    -1, -9/4, -3/4, -3/4, 1/4, -3/4, -3/4, 3/4, -1/4, 3/4, -1/4, 1/2, -1/2, 
    -1, 5/2, -2, 1/2, 5/2, 1/2, -2, -3/2, -1, -9/4, -3/4, -3/4, 1/4, -3/4, 
    -3/4, 3/4, -1/4, 3/4, -1/4, 1/2, -1/2, -1, 5/2, -2, 1/2, 5/2, 1/2, -3/2, 
    1, -1/4, -1/2, 1/4, -1/2, 1/2, -3/8, -3/8, 3/8, 1/16, 1/16, 7/16, -9/16, 
    -7/16, 1/16, -1/16, -1/16, 1/2, 2, -2, 1/2, -3/8, 3/8, -1/2, 5/8, 1, 
    -3/2, -1, -9/4, -3/4, -3/4, 1/4, -1/4, -1/4, 3/4, -1/4, 3/4, -1/4, 1/2, 
    -1, 5/2, -2, 1/2, 2, -3/2, -1, 1, 2, -4, -2, 1, 2, -1, 1, 1/2, -1, 3/4, 
    3/8, -5/4, 1/8, 1/4, 1/8, -5/8, -1/2, 3/4, 1, -1/2, 3/2, -3/2, -3, 3, 
    -3/2, -1/2, 3/2, -1/2, 1, -6, -6, -3/2, -3/2, 3/2, 2, -3, 3, -1/2, -1/2, 
    -3/2, 3/2, -3/2, -3/2, 3/2, 6, -6, 1/2, -1/2, -3/2, -3/2, 3/2, -6, 6, 
    -3/2, -2, -2, 2, 2, -2, 2, -2, -2, -2, 2, -2, -2, 2, 2, -1/2, 1, 1/2, 
    1/2, -1, -1, -3/4, 3/2, 3/4, 3/4, -3/2, -3/2, -2, 2, -2, -2, 1, -1, 1, 
    -2, 1, -1, -2, -1/2, 1/2, -3/2, -1/2, 1/2, -2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 8, 16, 68, 68, 68, 68, 68, 68, 68, 71, 71, 71, 74, 74, 74, 74, 74, 
    74, 74, 74, 74, 74, 79, 80, 85, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 
    86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 
    86, 86, 86, 86, 86, 86, 86, 89, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 
    92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92}, {{1}, {2}, 
    {24}, {26}, {28}, {30}, {32}, {34}, {1}, {2}, {24}, {26}, {28}, {30}, 
    {32}, {34}, {3}, {4}, {5}, {6}, {7}, {10}, {13}, {18}, {19}, {20}, {21}, 
    {22}, {23}, {25}, {35}, {36}, {37}, {38}, {39}, {40}, {50}, {51}, {52}, 
    {54}, {55}, {56}, {57}, {58}, {59}, {60}, {61}, {62}, {63}, {64}, {65}, 
    {66}, {67}, {68}, {69}, {70}, {71}, {72}, {73}, {74}, {75}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {86}, {62}, {73}, {74}, {61}, {71}, {72}, {23}, 
    {57}, {59}, {63}, {66}, {24}, {25}, {58}, {60}, {64}, {65}, {26}, {61}, 
    {71}, {72}, {62}, {73}, {74}}}, {1/2, -1/2, 2, -2, 1, -1, 1, -1, -1/2, 
    1/2, -2, 2, -1, 1, -1, 1, 2, 1, 1, 1, 1, -4, -4, -4, -1, 4, -1, 4, 2, 2, 
    3, -3, -3, 3, -3, -3, 4, -1, 2, 4, -1, 2, 6, 6, 6, 6, -8, -8, -4, -4, -4, 
    -4, -2, -3, -3, -2, -3, 4, -3, 4, 12, 6, -2, -3, -2, -3, -3, -3, 4, 2, 
    -2, 4, 2, -2, 3/2, 3/2, 3/2, -3, -3, 1/2, 3/2, 3/2, 3/2, -3, -3, 1/2, 1, 
    1/2, -1/2, 1, 1/2, -1/2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 8, 16, 71, 72, 73, 74, 75, 102, 105, 111, 138, 141, 147, 148, 155, 
    156, 165, 166, 167, 179, 180, 192, 200, 201, 209, 210, 221, 222, 233, 
    234, 245, 246, 257, 258, 259, 262, 265, 266, 269, 272, 272, 272, 272, 
    272, 272, 272, 272, 272, 275, 276, 279, 280, 283, 284, 287, 288, 291, 
    294, 297, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 
    300, 300, 300, 301, 301, 301, 301, 301, 302, 302, 302, 302, 302, 302, 
    302}, {{1}, {2}, {9}, {12}, {24}, {26}, {30}, {34}, {1}, {2}, {9}, {12}, 
    {24}, {26}, {28}, {32}, {4}, {5}, {6}, {7}, {10}, {13}, {15}, {17}, {18}, 
    {19}, {20}, {21}, {22}, {23}, {25}, {35}, {36}, {37}, {39}, {40}, {41}, 
    {43}, {45}, {47}, {50}, {51}, {52}, {54}, {55}, {56}, {57}, {58}, {59}, 
    {60}, {61}, {62}, {63}, {64}, {65}, {66}, {67}, {68}, {69}, {70}, {71}, 
    {73}, {74}, {75}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, {4}, {5}, 
    {6}, {7}, {10}, {15}, {17}, {20}, {31}, {35}, {36}, {38}, {41}, {43}, 
    {44}, {45}, {47}, {51}, {62}, {65}, {66}, {70}, {72}, {74}, {79}, {80}, 
    {81}, {82}, {83}, {85}, {86}, {9}, {32}, {34}, {10}, {62}, {65}, {66}, 
    {72}, {81}, {13}, {15}, {17}, {22}, {29}, {35}, {38}, {40}, {41}, {43}, 
    {45}, {46}, {47}, {55}, {61}, {63}, {64}, {67}, {72}, {77}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {86}, {12}, {28}, {30}, {13}, {61}, {63}, {64}, 
    {74}, {83}, {14}, {15}, {35}, {38}, {41}, {43}, {45}, {47}, {16}, {17}, 
    {72}, {74}, {77}, {79}, {81}, {82}, {83}, {85}, {18}, {19}, {19}, {20}, 
    {38}, {49}, {50}, {51}, {52}, {69}, {70}, {73}, {80}, {81}, {21}, {21}, 
    {22}, {35}, {53}, {54}, {55}, {56}, {67}, {68}, {71}, {80}, {83}, {23}, 
    {57}, {59}, {63}, {66}, {79}, {82}, {84}, {24}, {25}, {58}, {60}, {64}, 
    {65}, {77}, {85}, {86}, {26}, {27}, {40}, {48}, {53}, {61}, {64}, {72}, 
    {77}, {81}, {85}, {86}, {28}, {29}, {39}, {46}, {55}, {61}, {63}, {72}, 
    {79}, {81}, {82}, {84}, {30}, {31}, {37}, {44}, {51}, {62}, {65}, {74}, 
    {77}, {83}, {85}, {86}, {32}, {33}, {36}, {42}, {49}, {62}, {66}, {74}, 
    {79}, {82}, {83}, {84}, {34}, {35}, {36}, {82}, {83}, {37}, {83}, {85}, 
    {38}, {39}, {81}, {84}, {40}, {81}, {86}, {49}, {70}, {73}, {50}, {51}, 
    {69}, {73}, {52}, {53}, {67}, {71}, {54}, {55}, {68}, {71}, {56}, {57}, 
    {70}, {84}, {58}, {69}, {86}, {59}, {68}, {82}, {60}, {67}, {85}, {75}, 
    {80}}}, {-3/2, -1/2, 1/2, 1/2, 2, -2, -1, -1, -1/2, -3/2, 1/2, 1/2, -2, 
    2, -1, -1, 1, 1, 1, 1, 4, 4, 2, 4, -4, -1, 4, -1, 4, 2, 2, 6, -3, -3, -3, 
    -3, 2, 2, -2, -2, 4, -1, 2, 4, -1, 2, 6, 6, 6, 6, -16, -16, 4, 4, 4, 4, 
    -2, -3, -3, -2, -3, -3, 4, 12, 6, -2, -7, 2, 1, -7, 1, -2, -2, -2, -2, 4, 
    1, 2, 4, 1, 3/2, -3, 3/2, 1, 1, 1, -1, -1, -1, -4, 4, 16, 4, -2, 1, -4, 
    3, 2, -1, -2, -2, -1, -1, -1, -1, 1, -4, 4, 4, -1, 1, 4, 1, 2, 4, 1, 9/2, 
    -3/2, -3, 1, 1, -1, 1, -1, -1, -4, 4, 16, 4, -1, -4, 3, -4, -5, 4, 2, -4, 
    3, -1, -1, -1, 1, -4, 4, 4, -1, 1, 4, 1, -3/2, 3/2, 1, 1, -1, -1, -1, 1, 
    1, 2, -2, -2, 1, -2, 2, -2, -2, -2, -1/2, 1, -3/4, -3/8, 5/4, -9/8, -1/4, 
    -1/8, 5/8, 1/2, -3/4, -1, -2, -1/2, 1, -3/4, -3/8, 5/4, -9/8, -1/4, 5/8, 
    -1/8, 1/2, -3/4, -1, -1/2, 3/2, 3/2, 3, 3, -2, -1, -1, -3/2, -1/2, 3/2, 
    3/2, 3, 3, -2, -1, -1, -3/2, -1/2, 3/2, -1/2, -3/2, -6, 6, 3/2, -2, 3, 
    1/2, -5/2, -3/2, -1/2, 3/2, -1/2, -3/2, -6, 6, 3/2, -2, 3, 1/2, -5/2, 
    -3/2, -1/2, 3/2, -1/2, -3/2, -6, 6, 3/2, -2, 3, -5/2, 1/2, -3/2, -1/2, 
    3/2, -1/2, -3/2, -6, 6, 3/2, -2, -5/2, 3, 1/2, -3/2, 2, -2, 2, -2, -2, 
    -2, 2, 2, -2, -2, 2, -2, -2, 2, -2, -2, 2, -2, -2, -2, 2, -2, -2, -2, 2, 
    -2, -2, -2, 2, -2, -2, 1, 1, -2, 1, 1, -2, 1, 1, -2, 1, 1, -2, -2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 8, 8, 56, 56, 56, 69, 76, 108, 110, 148, 176, 176, 176, 177, 196, 
    197, 218, 218, 218, 218, 223, 236, 236, 236, 241, 242, 248, 249, 249, 
    249, 263, 264, 270, 271, 274, 275, 278, 278, 278, 278, 278, 278, 278, 
    281, 281, 281, 284, 285, 285, 285, 285, 285, 288, 289, 295, 301, 301, 
    301, 304, 307, 307, 307, 307, 307, 310, 310, 310, 310, 310, 310, 310, 
    310, 310, 310, 310, 311, 313, 313, 313, 313, 313, 313, 313, 313, 314, 
    314}, {{1}, {2}, {12}, {24}, {26}, {30}, {32}, {34}, {3}, {5}, {7}, {8}, 
    {10}, {11}, {15}, {17}, {19}, {20}, {25}, {27}, {31}, {33}, {35}, {37}, 
    {38}, {40}, {41}, {43}, {44}, {45}, {46}, {47}, {50}, {51}, {52}, {54}, 
    {58}, {60}, {61}, {62}, {65}, {66}, {67}, {69}, {70}, {71}, {72}, {73}, 
    {74}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, {6}, {7}, {18}, {21}, 
    {22}, {37}, {54}, {55}, {60}, {67}, {75}, {80}, {83}, {7}, {37}, {60}, 
    {67}, {75}, {80}, {83}, {10}, {15}, {17}, {20}, {31}, {33}, {35}, {38}, 
    {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {50}, {51}, {62}, {65}, 
    {66}, {70}, {72}, {73}, {74}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, 
    {9}, {34}, {8}, {10}, {15}, {17}, {19}, {20}, {31}, {33}, {35}, {36}, 
    {37}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {49}, {50}, 
    {51}, {52}, {62}, {65}, {66}, {69}, {70}, {72}, {73}, {74}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {15}, {17}, {27}, {35}, {38}, {40}, {41}, {42}, 
    {43}, {44}, {45}, {46}, {47}, {48}, {54}, {61}, {64}, {67}, {71}, {72}, 
    {74}, {77}, {81}, {82}, {83}, {84}, {85}, {86}, {14}, {15}, {17}, {35}, 
    {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, {74}, {81}, 
    {82}, {83}, {84}, {85}, {16}, {15}, {17}, {35}, {38}, {41}, {42}, {43}, 
    {44}, {45}, {46}, {47}, {48}, {72}, {74}, {77}, {81}, {82}, {83}, {84}, 
    {85}, {86}, {21}, {22}, {55}, {67}, {83}, {21}, {22}, {35}, {53}, {54}, 
    {55}, {56}, {67}, {68}, {71}, {80}, {82}, {83}, {25}, {58}, {60}, {64}, 
    {65}, {26}, {27}, {40}, {47}, {53}, {61}, {64}, {28}, {31}, {37}, {44}, 
    {52}, {62}, {65}, {69}, {73}, {74}, {77}, {80}, {83}, {85}, {86}, {32}, 
    {33}, {36}, {41}, {49}, {62}, {66}, {34}, {35}, {82}, {83}, {36}, {37}, 
    {80}, {83}, {77}, {85}, {86}, {47}, {72}, {77}, {48}, {53}, {67}, {71}, 
    {54}, {55}, {56}, {68}, {71}, {80}, {82}, {55}, {56}, {68}, {71}, {80}, 
    {82}, {59}, {68}, {75}, {60}, {67}, {75}, {65}, {69}, {77}, {76}, {77}, 
    {86}, {85}}}, {-3/2, 1/2, -1/2, -2, 2, 1, -1, 1, -1/2, -1, 1, 1/2, -4, 
    1/2, -1, -2, 1, -4, -2, 1, 2, 1, -3/2, -3, -3/2, 3, -1, -1, 1, 1, 1, 1, 
    -2, 1, -2, 2, -6, 6, 12, 28, -4, -4, -3, 3, -1, 3, -1, 6, -7, 9, -2, 2, 
    -10, 1, 2, 1, 1, -1, 2, 1, -4, 3, -4, 1, -6, 2, -3, -3, 4, -2, 3, -6, 3, 
    -3, -3, 3, -4, -3/2, -1, -4, 1, 1, 3/4, -3/4, -3/4, 1/4, -3/4, 1/4, 3/4, 
    3/4, 3/4, -1/4, -2, 1, 16, -4, -4, -1, 3/2, 3, -7/2, 3, -1, -1/2, -2, 
    1/2, -1/2, 1/2, -3/2, 1, 1/4, -5/2, -3/4, -1, 1/2, -5/2, 1/2, 1, -9/8, 
    -3/8, 3/8, -3/4, -15/16, 1/16, -9/16, -1/16, 9/16, 9/16, 15/16, -1/16, 
    3/8, -5/4, 5/8, 1/4, 10, -2, -4, 1/8, -5/8, 3/2, 3/2, -2, 9/8, -1, 11/8, 
    -2, 1/2, 13/8, 1/2, -1, 1, -9/4, -3/4, 3, -1/4, -1/4, -1/4, -1/4, 1/4, 
    1/4, 1/4, 1/4, -2, 12, -12, -3, 3, -5/2, -1/2, 4, -1, 5/2, -2, 1/2, 3/2, 
    -1/2, 1, -1/2, 1, 9/4, 3/4, 1/4, 1/4, 1/4, 1/4, -1/4, -1/4, -3/4, 1/4, 
    -1, 1/2, 1, -5/2, 2, -1/2, -2, -3/2, 1/2, -1, 3/4, -3/4, -1/4, -1/4, 
    -1/4, -1/4, 1/4, 1/4, -5/4, -1/4, -1, -1/2, 1, -1, -1/2, 1, 1/2, -2, 1, 
    2, -4, 1, -1, 1, 1/2, -1, 3/4, 3/8, 3/4, 1/8, 1/4, -5/8, 1/8, 1/2, -1/4, 
    -1, 1, -1/2, -3/2, 3/2, 3, -3, -3/2, -1/2, -3/2, -3/2, 3/2, -6, 6, -3/2, 
    -1/2, 3/2, -1/2, 1, -6, -6, -3/2, -3/2, 3/2, 2, -3, 3, -1/2, -1/2, -3/2, 
    3/2, -3/2, -3/2, 3/2, 6, -6, 1/2, -2, 2, -2, 2, -2, 2, -2, -2, 2, 2, -2, 
    -2, 2, -2, -2, 2, -2, -2, -1/2, 1, 1/2, 1/2, -1, -1, -3/4, 3/2, 3/4, 3/4, 
    -3/2, -3/2, 1, -1, 1, -2, 1, -1, -2, -1/2, 1/2, -3/2, -1/2, 1/2, -2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 8, 54, 54, 54, 61, 76, 97, 99, 123, 143, 143, 143, 144, 163, 
    164, 185, 185, 185, 185, 192, 204, 209, 210, 210, 210, 210, 210, 216, 
    217, 223, 224, 238, 239, 242, 245, 246, 246, 246, 246, 246, 249, 249, 
    249, 252, 253, 253, 253, 253, 253, 253, 253, 259, 265, 268, 269, 269, 
    269, 272, 275, 275, 275, 275, 275, 275, 278, 278, 278, 278, 278, 278, 
    278, 278, 278, 278, 278, 278, 279, 281, 281, 281, 282, 282, 282, 282, 
    282}, {{1}, {2}, {12}, {24}, {26}, {28}, {32}, {34}, {3}, {4}, {6}, {8}, 
    {11}, {13}, {15}, {17}, {21}, {22}, {23}, {27}, {33}, {35}, {36}, {38}, 
    {39}, {41}, {43}, {44}, {45}, {46}, {47}, {50}, {54}, {55}, {56}, {57}, 
    {59}, {61}, {62}, {63}, {64}, {67}, {68}, {70}, {72}, {73}, {74}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {6}, {36}, {59}, {68}, {75}, {80}, 
    {83}, {6}, {7}, {18}, {21}, {22}, {36}, {54}, {55}, {56}, {59}, {67}, 
    {68}, {75}, {80}, {83}, {8}, {15}, {17}, {35}, {38}, {41}, {42}, {43}, 
    {44}, {45}, {46}, {47}, {48}, {72}, {74}, {81}, {82}, {83}, {84}, {85}, 
    {86}, {9}, {32}, {8}, {10}, {15}, {20}, {31}, {35}, {36}, {37}, {41}, 
    {42}, {43}, {44}, {45}, {46}, {47}, {48}, {51}, {62}, {65}, {72}, {80}, 
    {82}, {84}, {85}, {15}, {17}, {35}, {38}, {41}, {42}, {43}, {44}, {45}, 
    {46}, {47}, {48}, {72}, {74}, {81}, {82}, {83}, {84}, {85}, {86}, {14}, 
    {15}, {17}, {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, 
    {72}, {74}, {81}, {82}, {83}, {85}, {86}, {16}, {15}, {17}, {35}, {38}, 
    {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, {74}, {79}, {81}, 
    {82}, {83}, {84}, {85}, {86}, {21}, {22}, {54}, {55}, {56}, {67}, {83}, 
    {21}, {22}, {35}, {53}, {54}, {55}, {56}, {67}, {68}, {71}, {80}, {83}, 
    {23}, {57}, {59}, {63}, {66}, {24}, {29}, {39}, {45}, {55}, {61}, {63}, 
    {30}, {31}, {37}, {43}, {51}, {62}, {65}, {32}, {33}, {36}, {42}, {50}, 
    {62}, {66}, {70}, {73}, {74}, {79}, {80}, {82}, {83}, {84}, {34}, {35}, 
    {83}, {85}, {36}, {80}, {83}, {37}, {79}, {82}, {84}, {45}, {72}, {79}, 
    {46}, {53}, {54}, {67}, {71}, {80}, {85}, {53}, {54}, {67}, {71}, {80}, 
    {85}, {55}, {68}, {71}, {56}, {59}, {68}, {75}, {60}, {67}, {75}, {66}, 
    {70}, {79}, {78}, {79}, {84}, {82}}}, {1/2, -3/2, -1/2, 2, -2, 1, 1, -1, 
    -1/2, -1, 1, -1/2, -1/2, 4, 1, 2, -1, 4, -2, -1, 1, 9/2, -3, -3/2, 3, 1, 
    1, -1, -1, -1, -1, -2, 2, -1, 2, -6, 6, -4, 12, 4, 4, 1, -3, 3, -1, 3, 
    -3, 3, 2, -5, -2, 2, -5, 2, -2, 3, -6, 3, -3, -3, 3, -1, 1, 2, 1, -4, 3, 
    -2, 1, -2, -6, -1, 3, -3, -3, 4, -2, 1/2, -1, -9/4, -3/4, -1/4, -1/4, 
    -1/4, -1/4, 1/4, -3/4, 1/4, 1/4, 1/2, -1/2, -1, 5/2, -2, 1/2, 5/2, 1/2, 
    -3/2, 1, -1/4, -1/2, -1/4, -1/2, 1/2, -3/8, 3/8, -3/8, -1/16, -1/16, 
    -7/16, 1/16, 7/16, -9/16, 1/16, 1/16, 1/2, 2, -2, 1/2, -3/8, 5/8, -1/2, 
    3/8, 1/2, -1, -9/4, -3/4, -1/4, -1/4, -1/4, -1/4, 1/4, -3/4, 1/4, 1/4, 
    1/2, -1/2, -1, 5/2, -2, 1/2, 5/2, 1/2, 1, -1/2, 1, 9/4, 3/4, 1/4, 1/4, 
    1/4, 1/4, -3/4, 1/4, -1/4, -1/4, -1, 1/2, 1, -2, 2, -5/2, -1/2, -3/2, 
    1/2, -1, 3/4, -3/4, -1/4, -1/4, -1/4, -1/4, -5/4, -1/4, 1/4, 1/4, -1, 
    -1/2, 1, -1, -2, 1, 1, -1/2, 1/2, 2, -4, -2, 1, 2, -1, 1, 1/2, -1, 3/4, 
    3/8, -5/4, 1/8, 1/4, -5/8, 1/8, -1/2, 3/4, 1, -1/2, -3/2, 3/2, 3, -3, 
    -3/2, -1/2, -3/2, -3/2, 3/2, -6, 6, -3/2, 3/2, -3/2, -3/2, 3/2, 6, -6, 
    1/2, -1/2, 3/2, -1/2, 1, -6, -6, -3/2, -3/2, 3/2, 2, -3, -1/2, 3, -1/2, 
    -3/2, -2, -2, 2, -2, 2, -2, 2, -2, 2, 2, -2, -2, 2, -2, -1/2, 1, 1/2, 
    1/2, -1, -1, -3/4, 3/2, 3/4, 3/4, -3/2, -3/2, -2, 2, -2, -2, -2, 1, -1, 
    1, -1, 1, -2, -1/2, 1/2, -3/2, -1/2, 1/2, -2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 6, 6, 6, 6, 6, 6, 6, 6, 12, 12, 18, 18, 18, 18, 20, 20, 20, 
    20, 20, 20, 21, 21, 22, 22, 24, 24, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 28, 28, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 
    30, 30, 30, 30, 30, 31, 31, 32, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 
    35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35}, {{13}, {61}, {63}, 
    {64}, {74}, {83}, {13}, {61}, {63}, {64}, {74}, {83}, {13}, {61}, {63}, 
    {64}, {74}, {83}, {74}, {83}, {63}, {64}, {61}, {64}, {61}, {63}, {74}, 
    {83}, {74}, {83}, {61}, {63}, {64}, {74}, {83}}}, 
   {8, -8, 8, 8, -2, 2, 8, -8, 8, 8, -2, 2, 2, -4, 4, 4, -3, 3, 2, -2, 6, 6, 
    -12, 12, -12, 12, -3, 3, -3, 3, 1, 1, 1, -1, 1}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 9, 9, 9, 18, 18, 18, 19, 28, 28, 37, 37, 37, 
    37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 
    37, 37, 37, 38, 38, 38, 38, 38, 38, 39, 39, 39, 39, 39, 39, 39, 39, 39, 
    39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 
    39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39}, {{15}, {41}, {42}, 
    {43}, {44}, {45}, {46}, {47}, {48}, {15}, {41}, {42}, {43}, {44}, {45}, 
    {46}, {47}, {48}, {14}, {15}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, 
    {48}, {15}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {41}, {47}}}, 
   {2, 1/2, -1/2, 1/2, 1/2, -1/2, -1/2, -1/2, 1/2, -2, -1/2, 1/2, -1/2, -1/2, 
    1/2, 1/2, 1/2, -1/2, 2, -2, -3/2, 1/2, -1/2, -1/2, 1/2, 1/2, 3/2, -1/2, 
    1, -5/4, -1/4, 1/4, 1/4, -1/4, -1/4, 5/4, 1/4, 4, 4}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 9, 9, 9, 18, 18, 18, 19, 28, 28, 37, 37, 37, 
    37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 
    37, 37, 37, 37, 37, 38, 38, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 
    39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 
    39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39, 39}, {{15}, {41}, {42}, 
    {43}, {44}, {45}, {46}, {47}, {48}, {15}, {41}, {42}, {43}, {44}, {45}, 
    {46}, {47}, {48}, {14}, {15}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, 
    {48}, {15}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {43}, {45}}}, 
   {-2, -1/2, -1/2, -1/2, 1/2, 1/2, -1/2, 1/2, 1/2, 2, 1/2, 1/2, 1/2, -1/2, 
    -1/2, 1/2, -1/2, -1/2, 2, -2, -1/2, -1/2, -3/2, 1/2, 3/2, -1/2, 1/2, 1/2, 
    1, 1/4, 1/4, -5/4, -1/4, 5/4, 1/4, -1/4, -1/4, 4, 4}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 6, 6, 6, 6, 6, 12, 12, 18, 18, 18, 18, 18, 18, 18, 20, 20, 
    20, 20, 20, 20, 21, 21, 22, 22, 22, 22, 22, 22, 24, 24, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 28, 28, 30, 30, 30, 30, 30, 30, 30, 
    30, 30, 30, 30, 30, 30, 30, 31, 31, 31, 32, 33, 33, 33, 33, 33, 33, 35, 
    35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35}, {{10}, {62}, 
    {65}, {66}, {72}, {81}, {10}, {62}, {65}, {66}, {72}, {81}, {10}, {62}, 
    {65}, {66}, {72}, {81}, {72}, {81}, {66}, {65}, {62}, {65}, {62}, {66}, 
    {72}, {81}, {72}, {81}, {62}, {65}, {66}, {72}, {81}}}, 
   {8, -8, 8, 8, -2, 2, 8, -8, 8, 8, -2, 2, 2, -4, 4, 4, -3, 3, 1, -1, 6, 6, 
    -12, 12, -12, 12, -3, 3, -3, 3, 1, 1, 1, -1, 1}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 20, 40, 60, 60, 60, 60, 60, 60, 60, 60, 62, 62, 62, 62, 62, 
    62, 62, 62, 62, 62, 63, 63, 64, 64, 64, 64, 64, 64, 64, 64, 64, 64, 64, 
    64, 64, 64, 66, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 70, 70, 72, 72, 
    72, 72, 72, 73, 74, 74, 74, 76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 
    76, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78}, {{4}, {5}, 
    {18}, {19}, {20}, {38}, {39}, {40}, {50}, {51}, {52}, {57}, {58}, {69}, 
    {70}, {75}, {80}, {81}, {84}, {86}, {4}, {5}, {18}, {19}, {20}, {38}, 
    {39}, {40}, {50}, {51}, {52}, {57}, {58}, {69}, {70}, {75}, {80}, {81}, 
    {84}, {86}, {4}, {5}, {18}, {19}, {20}, {38}, {39}, {40}, {50}, {51}, 
    {52}, {57}, {58}, {69}, {70}, {75}, {80}, {81}, {84}, {86}, {80}, {81}, 
    {57}, {58}, {80}, {81}, {80}, {81}, {73}, {80}, {73}, {80}, {57}, {58}, 
    {80}, {81}, {73}, {80}}}, {-2, -2, 4, 2, -8, -6, 6, 6, -8, 2, -4, -12, 
    -12, 6, 4, -12, -12, 8, 6, 6, 1, 1, -2, -1, 4, 3, -3, -3, 4, -1, 2, 6, 6, 
    -3, -2, 6, 6, -4, -3, -3, 1, 1, -2, -1, 4, 3, -3, -3, 4, -1, 2, 6, 6, -3, 
    -2, 6, 6, -4, -3, -3, 2, -2, -3, -3, -2, 2, -2, 2, -3/2, 3/2, -3/2, 3/2, 
    1, 1, 1/2, -1/2, -1, 1}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 8, 8, 8, 8, 14, 14, 14, 
    14, 14, 14, 14, 14, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 23, 23, 
    25, 25, 25, 25, 25, 25, 25, 32, 39, 40, 40, 40, 42, 42, 42, 42, 42, 42, 
    42, 42, 42, 42, 42, 42, 42, 42, 42, 42, 42, 44, 44, 44, 44, 44, 44, 44, 
    44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44}, {{20}, {50}, {51}, {52}, 
    {70}, {81}, {81}, {86}, {20}, {50}, {51}, {52}, {70}, {81}, {47}, {48}, 
    {72}, {77}, {81}, {85}, {86}, {81}, {86}, {81}, {86}, {47}, {48}, {72}, 
    {77}, {81}, {85}, {86}, {47}, {48}, {72}, {77}, {81}, {85}, {86}, {49}, 
    {69}, {86}, {69}, {86}}}, {4, 2, -1, -2, 1, -1, 1, -1, 4, 2, -1, -2, 1, 
    -1, 3/2, 1/2, -3/2, 2, -3, -1/2, 5/2, 2, -2, 2, -2, -3/2, -1/2, 3/2, -2, 
    1, 1/2, -1/2, 3/2, 1/2, -3/2, 2, 3, -1/2, -7/2, 4, -3/2, 3/2, -1, 1}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 6, 6, 6, 6, 6, 6, 6, 6, 6, 8, 8, 15, 15, 15, 15, 
    21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 28, 28, 30, 32, 32, 32, 
    32, 32, 39, 46, 46, 46, 46, 46, 46, 46, 46, 46, 46, 46, 47, 47, 47, 49, 
    49, 49, 49, 49, 49, 49, 49, 49, 49, 49, 49, 51, 51, 51, 51, 51, 51, 51, 
    51, 51, 51, 51, 51, 51, 51, 51, 51, 51, 51, 51}, {{22}, {54}, {55}, {56}, 
    {67}, {83}, {82}, {83}, {41}, {42}, {74}, {79}, {82}, {83}, {84}, {22}, 
    {54}, {55}, {56}, {67}, {83}, {41}, {42}, {74}, {79}, {82}, {83}, {84}, 
    {82}, {83}, {82}, {83}, {41}, {42}, {74}, {79}, {82}, {83}, {84}, {41}, 
    {42}, {74}, {79}, {82}, {83}, {84}, {53}, {68}, {82}, {68}, {82}}}, 
   {4, 2, -1, -2, 1, -1, 1, -1, 3/2, 1/2, -3/2, 2, 5/2, -3, -1/2, 4, 2, -1, 
    -2, 1, -1, 3/2, 1/2, -3/2, 2, 5/2, -3, -1/2, -2, 2, -2, 2, -3/2, -1/2, 
    3/2, -2, -1/2, 1, 1/2, 3/2, 1/2, -3/2, 2, -7/2, 3, -1/2, 4, -3/2, 3/2, 
    -1, 1}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 4, 4, 4, 4, 8, 8, 8, 8, 8, 8, 8, 10, 10, 10, 10, 14, 17, 
    17, 17, 17, 17, 17, 17, 17, 17, 24, 24, 24, 24, 24, 24, 24, 24, 24, 26, 
    28, 28, 28, 28, 28, 28, 35, 42, 42, 42, 42, 44, 45, 45, 45, 45, 45, 45, 
    45, 45, 45, 45, 45, 45, 45, 45, 45, 45, 45, 45, 45, 47, 47, 47, 47, 47, 
    47, 47, 47, 47, 47, 47, 47, 47, 47, 47, 47, 47}, {{20}, {51}, {70}, {81}, 
    {20}, {51}, {70}, {81}, {81}, {84}, {20}, {51}, {70}, {81}, {51}, {70}, 
    {84}, {45}, {46}, {72}, {79}, {81}, {82}, {84}, {81}, {84}, {81}, {84}, 
    {45}, {46}, {72}, {79}, {81}, {82}, {84}, {45}, {46}, {72}, {79}, {81}, 
    {82}, {84}, {70}, {84}, {51}, {70}, {84}}}, {4, -1, 1, -1, -8, 2, -2, 2, 
    1, -1, 4, -1, 1, -1, 1, 1, -1, 3/2, 1/2, -3/2, 2, -3, -1/2, 5/2, 2, -2, 
    2, -2, -3/2, -1/2, 3/2, -2, 1, 1/2, -1/2, 3/2, 1/2, -3/2, 2, 3, -1/2, 
    -7/2, -3/2, 3/2, 4, -1, 1}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 4, 8, 8, 8, 8, 10, 10, 17, 17, 17, 17, 
    21, 24, 24, 24, 24, 24, 24, 24, 24, 24, 31, 31, 31, 31, 33, 33, 35, 35, 
    35, 35, 35, 35, 42, 49, 49, 49, 49, 49, 49, 49, 49, 49, 49, 51, 52, 52, 
    52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 54, 54, 54, 54, 54, 54, 54, 54, 
    54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54}, {{22}, {55}, {67}, {83}, 
    {22}, {55}, {67}, {83}, {83}, {85}, {43}, {44}, {74}, {77}, {83}, {85}, 
    {86}, {22}, {55}, {67}, {83}, {55}, {67}, {85}, {43}, {44}, {74}, {77}, 
    {83}, {85}, {86}, {83}, {85}, {83}, {85}, {43}, {44}, {74}, {77}, {83}, 
    {85}, {86}, {43}, {44}, {74}, {77}, {83}, {85}, {86}, {67}, {85}, {55}, 
    {67}, {85}}}, {4, -1, 1, -1, -8, 2, -2, 2, -1, 1, 3/2, 1/2, -3/2, 2, -3, 
    5/2, -1/2, 4, -1, 1, -1, 1, 1, -1, 3/2, 1/2, -3/2, 2, -3, 5/2, -1/2, 2, 
    -2, 2, -2, -3/2, -1/2, 3/2, -2, 1, -1/2, 1/2, 3/2, 1/2, -3/2, 2, 3, -7/2, 
    -1/2, -3/2, 3/2, 4, -1, 1}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 20, 20, 20, 40, 60, 60, 60, 62, 62, 62, 62, 62, 62, 62, 62, 
    62, 62, 62, 62, 62, 63, 63, 64, 64, 64, 64, 64, 64, 64, 64, 64, 64, 64, 
    66, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 
    70, 70, 72, 72, 72, 73, 74, 74, 76, 76, 76, 76, 76, 76, 76, 76, 76, 78, 
    78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78, 78}, {{6}, {7}, 
    {18}, {21}, {22}, {35}, {36}, {37}, {54}, {55}, {56}, {59}, {60}, {67}, 
    {68}, {75}, {80}, {82}, {83}, {85}, {6}, {7}, {18}, {21}, {22}, {35}, 
    {36}, {37}, {54}, {55}, {56}, {59}, {60}, {67}, {68}, {75}, {80}, {82}, 
    {83}, {85}, {6}, {7}, {18}, {21}, {22}, {35}, {36}, {37}, {54}, {55}, 
    {56}, {59}, {60}, {67}, {68}, {75}, {80}, {82}, {83}, {85}, {80}, {83}, 
    {59}, {60}, {80}, {83}, {80}, {83}, {71}, {80}, {71}, {80}, {59}, {60}, 
    {80}, {83}, {71}, {80}}}, {-2, -2, 4, 2, -8, -6, 6, 6, -8, 2, -4, -12, 
    -12, 4, 6, -12, -12, 6, 8, 6, 1, 1, -2, -1, 4, 3, -3, -3, 4, -1, 2, 6, 6, 
    -2, -3, 6, 6, -3, -4, -3, 1, 1, -2, -1, 4, 3, -3, -3, 4, -1, 2, 6, 6, -2, 
    -3, 6, 6, -3, -4, -3, 2, -2, -3, -3, -2, 2, -2, 2, -3/2, 3/2, -3/2, 3/2, 
    1, 1, 1/2, -1/2, -1, 1}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 6, 12, 22, 22, 22, 22, 22, 36, 36, 41, 55, 55, 60, 60, 60, 60, 60, 
    60, 60, 60, 60, 60, 61, 62, 63, 64, 78, 79, 93, 94, 108, 109, 123, 124, 
    124, 124, 124, 124, 124, 124, 124, 124, 124, 124, 124, 124, 124, 124, 
    124, 124, 124, 124, 124, 124, 124, 124, 124, 124, 124, 124, 129, 134, 
    134, 134, 134, 134, 134, 134, 134, 134, 134, 134, 134, 134, 134, 134, 
    134, 134, 134, 134, 134, 134, 134, 134, 134, 134}, {{1}, {9}, {12}, {16}, 
    {28}, {32}, {2}, {9}, {12}, {16}, {30}, {34}, {3}, {61}, {62}, {71}, 
    {72}, {73}, {74}, {80}, {81}, {83}, {33}, {36}, {42}, {50}, {62}, {66}, 
    {70}, {73}, {74}, {79}, {80}, {82}, {83}, {84}, {62}, {73}, {74}, {80}, 
    {83}, {27}, {40}, {48}, {54}, {61}, {64}, {67}, {71}, {72}, {77}, {80}, 
    {81}, {85}, {86}, {61}, {71}, {72}, {80}, {81}, {23}, {24}, {25}, {26}, 
    {27}, {40}, {48}, {54}, {61}, {64}, {67}, {71}, {72}, {77}, {80}, {81}, 
    {85}, {86}, {28}, {29}, {39}, {46}, {56}, {61}, {63}, {68}, {71}, {72}, 
    {79}, {80}, {81}, {82}, {84}, {30}, {31}, {37}, {44}, {52}, {62}, {65}, 
    {69}, {73}, {74}, {77}, {80}, {83}, {85}, {86}, {32}, {33}, {36}, {42}, 
    {50}, {62}, {66}, {70}, {73}, {74}, {79}, {80}, {82}, {83}, {84}, {34}, 
    {61}, {71}, {72}, {80}, {81}, {62}, {73}, {74}, {80}, {83}}}, 
   {-1, -1/2, -1/2, -2, 1, 1, -1, -1/2, -1/2, -2, 1, 1, -1, -24, -24, -6, 6, 
    -6, 6, -12, 6, 6, 1, 3, -1, 2, -12, -12, -3, -3, 3, 4, -6, -1, 6, -1, -8, 
    -2, 2, -2, 2, 1, 3, -1, 2, -12, -12, -3, -3, 3, 4, -6, 6, -1, -1, -8, -2, 
    2, -2, 2, -1, -1, -1, -1, -1/2, -3/2, 1/2, -1, 6, 6, 3/2, 3/2, -3/2, -2, 
    3, -3, 1/2, 1/2, -3/2, -1/2, -3/2, 1/2, -1, 6, 6, 3/2, 3/2, -3/2, -2, 3, 
    -3, 1/2, 1/2, -3/2, -1/2, -3/2, 1/2, -1, 6, 6, 3/2, 3/2, -3/2, -2, 3, -3, 
    1/2, 1/2, -3/2, -1/2, -3/2, 1/2, -1, 6, 6, 3/2, 3/2, -3/2, -2, 3, 1/2, 
    -3, 1/2, -3/2, -2, -1/2, 1/2, -1/2, 1/2, -2, -1/2, 1/2, -1/2, 1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 30, 33, 58, 58, 64, 64, 64, 64, 64, 
    64, 64, 64, 64, 64, 64, 64, 64, 64, 70, 71, 71, 71, 71, 71, 71, 71, 71, 
    71, 71, 71, 71, 71, 77, 83, 83, 83, 83, 83, 83, 83, 83, 83, 83, 83, 83, 
    83, 83, 83, 83, 83, 83, 83, 83, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 
    86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86}, {{12}, {16}, {28}, 
    {11}, {13}, {15}, {22}, {29}, {38}, {40}, {41}, {42}, {43}, {44}, {45}, 
    {46}, {47}, {48}, {55}, {61}, {63}, {64}, {67}, {74}, {77}, {80}, {83}, 
    {84}, {85}, {86}, {12}, {16}, {28}, {11}, {13}, {15}, {22}, {29}, {38}, 
    {39}, {40}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {55}, {61}, 
    {63}, {74}, {80}, {83}, {84}, {85}, {86}, {43}, {44}, {74}, {83}, {85}, 
    {86}, {29}, {39}, {45}, {55}, {61}, {63}, {30}, {43}, {44}, {74}, {83}, 
    {85}, {86}, {43}, {44}, {74}, {83}, {85}, {86}, {64}, {67}, {77}}}, 
   {1/2, 2, -1, 2, -4, -2, 4, 1, 3, -3, -1/2, -1/2, -1/2, 3/2, 1/2, -1/2, 
    1/2, 1/2, -1, 4, -4, 8, 4, 1, -4, 3, -2, -3, 1, -2, 1/2, 2, -1, 1/4, 
    -1/2, -1/4, 1/2, 1/2, 3/8, 3/8, -3/8, -1/16, -1/16, -7/16, 9/16, 7/16, 
    -1/16, 1/16, 1/16, -1/2, 2, -2, 1/2, 3/8, -1, -3/8, 1/2, -5/8, 1/2, -1/2, 
    -1/2, 1, -1/2, 1/2, 3/2, 3/2, 3/2, -3/2, 6, -6, 1/2, -1/2, 1/2, 1/2, -1, 
    1/2, -1/2, -3/2, 3/2, 3/2, -3, 3/2, -3/2, 1, 1/2, -1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 6, 43, 43, 49, 49, 49, 49, 49, 
    49, 49, 49, 49, 49, 49, 49, 55, 56, 56, 56, 56, 56, 56, 56, 56, 56, 56, 
    56, 56, 56, 62, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 68, 
    68, 68, 68, 68, 68, 68, 68, 71, 71, 71, 71, 71, 71, 71, 71, 71, 71, 71, 
    71, 71, 71, 71, 71, 71, 71, 71, 71, 71, 71, 71, 71}, {{12}, {16}, {30}, 
    {12}, {16}, {30}, {11}, {13}, {15}, {17}, {21}, {22}, {29}, {35}, {38}, 
    {39}, {40}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {53}, {54}, 
    {55}, {56}, {61}, {63}, {67}, {68}, {71}, {72}, {74}, {80}, {81}, {82}, 
    {83}, {84}, {85}, {86}, {41}, {42}, {74}, {82}, {83}, {84}, {27}, {40}, 
    {47}, {53}, {61}, {64}, {28}, {41}, {42}, {74}, {82}, {83}, {84}, {41}, 
    {42}, {74}, {82}, {83}, {84}, {63}, {68}, {79}}}, 
   {1/2, 2, -1, 1/2, 2, -1, -1/4, 3/2, 1/4, 1, -1/2, 5/2, -1/2, 9/4, -3/8, 
    -3/8, 3/8, 1/16, 1/16, 7/16, -9/16, -7/16, 1/16, -1/16, -1/16, -3/8, 5/4, 
    -5/8, -1/4, -6, 2, 5/8, -1/8, -3/2, 1, 1/2, -9/8, 1, -2, 1, 3/8, -5/2, 
    5/8, 1/2, -1/2, -1/2, -1/2, 1, 1/2, 3/2, 3/2, 3/2, -3/2, 6, -6, 1/2, 
    -1/2, 1/2, 1/2, 1/2, -1, -1/2, -3/2, 3/2, 3/2, 3/2, -3, -3/2, 1, 1/2, 
    -1/2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 3, 3, 3, 3, 3, 3, 3, 3, 6, 41, 41, 41, 41, 41, 47, 47, 47, 47, 47, 
    47, 47, 47, 47, 47, 47, 47, 47, 47, 47, 47, 47, 47, 53, 54, 54, 54, 54, 
    54, 54, 54, 54, 54, 54, 54, 54, 54, 60, 66, 66, 66, 66, 66, 66, 66, 66, 
    66, 66, 66, 66, 66, 66, 66, 66, 66, 69, 69, 69, 69, 69, 69, 69, 69, 69, 
    69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69}, {{9}, {16}, {32}, 
    {9}, {16}, {32}, {8}, {10}, {15}, {17}, {19}, {20}, {31}, {35}, {36}, 
    {37}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {49}, {50}, 
    {51}, {52}, {62}, {65}, {69}, {70}, {72}, {73}, {74}, {80}, {82}, {83}, 
    {84}, {85}, {47}, {48}, {72}, {81}, {85}, {86}, {33}, {36}, {41}, {49}, 
    {62}, {66}, {34}, {47}, {48}, {72}, {81}, {85}, {86}, {47}, {48}, {72}, 
    {81}, {85}, {86}, {65}, {69}, {77}}}, {1/2, 2, -1, 1/2, 2, -1, -1/4, 3/2, 
    3/4, 1, -1/2, 5/2, -1/2, 9/8, 3/8, -3/8, 3/4, 15/16, -1/16, 9/16, 1/16, 
    -9/16, -9/16, -15/16, 1/16, -3/8, 5/4, -5/8, -1/4, -6, 2, -1/8, 5/8, 
    -1/2, -3/2, 2, -9/8, -11/8, 2, -1/2, -13/8, -1/2, 1/2, 1/2, -1, -1/2, 
    1/2, 3/2, 3/2, 3/2, -3/2, 6, -6, 1/2, -1/2, 1/2, 1/2, -1, -1/2, 1/2, 
    -3/2, 3/2, 3/2, -3, -3/2, 3/2, 1, 1/2, -1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 1, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 4, 4, 4, 7, 8, 11, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11}, {{16}, {16}, {16}, {16}, 
    {15}, {35}, {38}, {16}, {15}, {35}, {38}}}, {-2, -2, -2, -2, 3, 3/2, 
    -3/2, 2, -3/2, -3/4, 3/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 3, 3, 3, 3, 3, 3, 30, 33, 58, 58, 58, 58, 58, 64, 64, 64, 64, 
    64, 64, 64, 64, 64, 64, 64, 64, 64, 64, 64, 64, 70, 71, 71, 71, 71, 71, 
    71, 71, 71, 71, 71, 71, 71, 71, 77, 83, 83, 83, 83, 83, 83, 83, 83, 83, 
    83, 83, 83, 83, 83, 83, 83, 83, 83, 83, 83, 86, 86, 86, 86, 86, 86, 86, 
    86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86, 86}, {{9}, {16}, 
    {34}, {8}, {10}, {15}, {20}, {31}, {35}, {36}, {41}, {42}, {43}, {44}, 
    {45}, {46}, {47}, {48}, {51}, {62}, {65}, {66}, {70}, {72}, {79}, {80}, 
    {81}, {82}, {84}, {85}, {9}, {16}, {34}, {8}, {10}, {15}, {20}, {31}, 
    {35}, {36}, {37}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {51}, 
    {62}, {65}, {72}, {80}, {81}, {82}, {84}, {85}, {45}, {46}, {72}, {81}, 
    {82}, {84}, {31}, {37}, {43}, {51}, {62}, {65}, {32}, {45}, {46}, {72}, 
    {81}, {82}, {84}, {45}, {46}, {72}, {81}, {82}, {84}, {66}, {70}, {79}}}, 
   {1/2, 2, -1, 2, -4, 2, 4, 1, 3, -3, 1/2, 1/2, 1/2, -1/2, -1/2, 3/2, -1/2, 
    -1/2, -1, 4, -4, 8, 4, 1, -4, 3, -2, -2, 1, -3, 1/2, 2, -1, 1/4, -1/2, 
    1/4, 1/2, 1/2, 3/8, -3/8, 3/8, 1/16, 1/16, 7/16, -1/16, -7/16, 9/16, 
    -1/16, -1/16, -1/2, 2, -2, 1/2, 3/8, -1, -5/8, 1/2, -3/8, -1/2, 1/2, 1/2, 
    -1, -1/2, 1/2, 3/2, 3/2, 3/2, -3/2, 6, -6, 1/2, -1/2, 1/2, 1/2, -1, -1/2, 
    1/2, -3/2, 3/2, 3/2, -3, -3/2, 3/2, 1, 1/2, -1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{29}, {29}, {29}, 
    {29}}}, {-2, -2, -1, -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{27}, {27}, {27}, 
    {27}}}, {-2, -2, -1, -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{31}, {31}, {31}, 
    {31}}}, {-2, -2, -1, -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{33}, {33}, {33}, 
    {33}}}, {-2, -2, -1, -2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 6, 6, 
    6, 6, 6, 6, 6, 6, 6, 8, 9, 9, 9, 9, 9, 9, 9, 9}, {{78}, {78}, {78}, {78}, 
    {78}, {78}, {79}, {84}, {78}}}, {1, -1, -3/2, -3, -1, -1/4, -1, 1, 
    -3/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 6, 6, 6, 
    6, 6, 6, 6, 6, 8, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9}, {{76}, {76}, {76}, {76}, 
    {76}, {76}, {77}, {86}, {76}}}, {1, -1, -3/2, -3, -1, -1/4, -1, 1, 
    -3/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 
    4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 6, 6, 6, 6, 
    6, 6, 6, 6, 6, 8, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9}, {{76}, {76}, {76}, {76}, 
    {76}, {76}, {77}, {85}, {76}}}, {1, 1, -3/2, -1, -3, -1/4, -1, 1, 
    -3/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 6, 6, 6, 6, 6, 
    6, 6, 6, 6, 6, 6, 6, 8, 9, 9, 9, 9, 9, 9, 9, 9}, {{78}, {78}, {78}, {78}, 
    {78}, {78}, {79}, {82}, {78}}}, {1, 1, -3/2, -1, -3, -1/4, -1, 1, 
    -3/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5}, {{78}, {78}, {78}, {78}, 
    {78}}}, {-1, 1, -1, -3, 1/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5}, {{76}, {76}, {76}, {76}, 
    {76}}}, {-1, 1, -1, -3, 1/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
    3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5}, {{76}, {76}, {76}, {76}, 
    {76}}}, {1, 1, 1, 3, -1/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5}, {{78}, {78}, {78}, {78}, 
    {78}}}, {-1, -1, -1, -3, 1/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 22, 40, 44, 44, 44, 50, 
    50, 50, 50, 50, 50, 50, 50, 50, 50, 53, 53, 56, 57, 63, 63, 69, 69, 69, 
    69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 
    69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 
    69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69}, {{11}, 
    {13}, {15}, {22}, {38}, {39}, {40}, {41}, {42}, {43}, {44}, {45}, {46}, 
    {47}, {48}, {80}, {84}, {86}, {12}, {16}, {28}, {30}, {11}, {13}, {15}, 
    {22}, {38}, {39}, {40}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, 
    {80}, {84}, {86}, {12}, {16}, {28}, {30}, {43}, {44}, {74}, {83}, {85}, 
    {86}, {64}, {67}, {77}, {64}, {67}, {77}, {30}, {29}, {39}, {45}, {55}, 
    {61}, {63}, {43}, {44}, {74}, {83}, {85}, {86}}}, 
   {-1/8, 1/4, 1/8, -1/4, -3/16, 1/16, 3/16, 1/32, 1/32, -1/32, -1/32, 1/32, 
    1/32, -1/32, -1/32, -3/16, 3/16, 1/16, -8, -32, 16, 4, -1/8, 1/4, 1/8, 
    -1/4, -3/16, 1/16, 3/16, 1/32, 1/32, -1/32, -1/32, 1/32, 1/32, -1/32, 
    -1/32, -3/16, 3/16, 1/16, -1, -4, 2, 2, 1/16, -1/16, -1/16, 1/8, -1/16, 
    1/16, 1/2, 1/4, -1/4, 1, 1/2, -1/2, 6, 1/8, 1/8, 1/8, -1/8, 1/2, -1/2, 
    1/8, -1/8, -1/8, 1/4, -1/8, 1/8}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 62, 115, 126, 126, 126, 126, 126, 128, 167, 171, 173, 185, 185, 
    185, 186, 205, 206, 206, 206, 206, 206, 206, 207, 216, 217, 226, 227, 
    241, 241, 253, 253, 267, 268, 278, 278, 278, 278, 278, 278, 278, 278, 
    278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 
    278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 
    278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 278, 
    278, 278, 278}, {{3}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {13}, {15}, 
    {17}, {18}, {19}, {20}, {21}, {22}, {31}, {33}, {35}, {36}, {37}, {38}, 
    {39}, {40}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {49}, {50}, 
    {51}, {52}, {54}, {55}, {56}, {57}, {58}, {59}, {60}, {62}, {65}, {66}, 
    {67}, {68}, {69}, {70}, {71}, {72}, {73}, {74}, {75}, {80}, {81}, {82}, 
    {83}, {84}, {85}, {86}, {3}, {4}, {5}, {6}, {7}, {8}, {10}, {13}, {15}, 
    {18}, {19}, {20}, {21}, {22}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, 
    {42}, {43}, {44}, {45}, {46}, {47}, {48}, {50}, {51}, {52}, {53}, {54}, 
    {55}, {56}, {57}, {58}, {59}, {60}, {67}, {68}, {69}, {70}, {71}, {73}, 
    {75}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, {1}, {2}, {9}, {12}, 
    {16}, {24}, {26}, {28}, {30}, {32}, {34}, {16}, {34}, {8}, {10}, {15}, 
    {17}, {19}, {20}, {31}, {33}, {35}, {36}, {37}, {38}, {41}, {42}, {43}, 
    {44}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {62}, {65}, {66}, 
    {69}, {70}, {72}, {73}, {74}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, 
    {9}, {16}, {32}, {34}, {16}, {28}, {15}, {21}, {22}, {35}, {38}, {53}, 
    {54}, {55}, {56}, {67}, {68}, {80}, {16}, {15}, {17}, {35}, {38}, {41}, 
    {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, {74}, {81}, {82}, {83}, 
    {85}, {86}, {16}, {24}, {23}, {57}, {59}, {63}, {66}, {68}, {70}, {75}, 
    {79}, {26}, {25}, {58}, {60}, {64}, {65}, {67}, {69}, {75}, {77}, {28}, 
    {27}, {40}, {47}, {48}, {53}, {61}, {64}, {67}, {71}, {72}, {77}, {81}, 
    {85}, {86}, {45}, {46}, {55}, {56}, {61}, {68}, {71}, {72}, {80}, {81}, 
    {82}, {84}, {43}, {44}, {51}, {52}, {62}, {65}, {69}, {73}, {74}, {77}, 
    {80}, {83}, {85}, {86}, {34}, {33}, {36}, {41}, {49}, {62}, {66}, {70}, 
    {73}, {74}, {79}}}, {0, -1/16, 3/16, 0, 0, -1/8, 3/4, -1/8, 1/4, 1/4, 
    1/2, 3/8, -3/16, 3/4, 0, -1/4, -1/4, -1/4, 7/16, -1/16, -3/16, 3/16, 
    3/16, 3/16, 1/4, 0, 1/4, 0, -1/4, -1/4, -1/4, -1/4, 0, 1/4, -3/16, -1/8, 
    0, 0, 0, -1/4, -1/4, 0, 0, -4, 1, 1, 0, 0, 3/16, 3/8, 0, -1/2, -13/16, 1, 
    -3/8, -7/8, 5/8, -11/16, 1, -1/16, -9/16, -1/16, 1/8, 1/16, 1/16, 1/4, 0, 
    -1/8, 0, -1/4, -1/8, 1/8, -1/16, 0, 0, -1/4, -1/8, 0, 0, 3/16, -3/16, 
    -3/16, -1/32, -1/32, 1/32, 1/32, -1/32, -1/32, 1/32, 1/32, 1/4, -1/16, 
    1/8, -1/16, -1/8, 1/16, 1/8, 1/4, 1/4, 0, 0, -1/16, 1/16, -3/16, -1/8, 0, 
    1/16, 3/8, 1/16, -1/8, 0, 0, -3/16, 0, -3/16, -2, 6, 2, 2, 8, -32, 8, -4, 
    12, -4, 12, -12, 12, -1/8, 3/4, 1/8, 1/2, 0, 3/4, -1/4, -1/4, 7/16, 
    -1/16, -3/16, 3/8, 7/32, -1/32, 9/32, 1/32, -9/32, -9/32, -7/32, -7/32, 
    0, 1/2, -1/4, 0, -4, 1, 1, 0, 1/4, -1/2, -3/4, 1, -11/16, 1/2, -11/16, 1, 
    -1/4, -9/16, -1/4, 1, 4, -2, -2, -12, 12, 0, 1/4, -1/2, -1/8, 0, -1/16, 
    -1/8, 1/16, 1/8, -1/16, 1/16, -1/8, 12, 1/16, -1/8, -5/32, -3/32, -1/32, 
    -1/32, -1/32, -1/32, 3/32, -1/32, 1/32, 1/32, 1/8, -1/16, -1/8, 1/4, 
    -1/8, 3/16, 1/16, -12, -6, -1/8, -1/8, -3/8, 1/4, 3/4, 1/4, 1/4, -1/4, 
    -1/4, 0, 0, -1/4, 0, 1/2, -1/2, 1/4, 0, -1/4, 0, -6, -1/8, -3/8, 0, 1/8, 
    -1/8, -1/2, 3/2, 1/2, 0, 1/8, -1/2, -1/4, -1/8, 1/8, 1/8, -1/8, -1/8, 
    1/4, -1, 1/8, -3/8, 3/8, -1/4, 1/4, -1/8, -1/8, 1/8, -1/8, -1/8, 1/4, 0, 
    -1, -3/8, 1/8, -1/8, 1/2, -1/4, 1/4, -1/8, -1/8, -12, -1/4, -1/2, 0, 0, 
    -2, 2, 1/2, -1/2, 1/2, -1/2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 61, 122, 130, 130, 130, 130, 130, 134, 173, 177, 177, 215, 219, 
    219, 219, 233, 233, 233, 233, 233, 233, 233, 234, 242, 243, 250, 251, 
    263, 263, 274, 275, 285, 286, 300, 300, 300, 300, 300, 300, 300, 300, 
    300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 
    300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 
    300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 300, 
    300, 300, 300}, {{3}, {4}, {5}, {6}, {7}, {8}, {10}, {13}, {15}, {17}, 
    {18}, {19}, {20}, {21}, {22}, {31}, {33}, {35}, {36}, {37}, {38}, {39}, 
    {40}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, 
    {52}, {54}, {55}, {56}, {57}, {58}, {59}, {60}, {62}, {65}, {66}, {67}, 
    {68}, {69}, {70}, {71}, {72}, {73}, {74}, {75}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {86}, {3}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {13}, {15}, 
    {17}, {18}, {19}, {20}, {21}, {22}, {27}, {29}, {35}, {36}, {37}, {38}, 
    {39}, {40}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {50}, {51}, 
    {52}, {53}, {54}, {55}, {56}, {57}, {58}, {59}, {60}, {61}, {63}, {64}, 
    {67}, {68}, {69}, {70}, {71}, {72}, {73}, {75}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {86}, {1}, {2}, {24}, {26}, {28}, {30}, {32}, {34}, {9}, 
    {16}, {32}, {34}, {8}, {10}, {15}, {17}, {19}, {20}, {31}, {33}, {35}, 
    {36}, {37}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {49}, 
    {50}, {51}, {52}, {62}, {65}, {66}, {69}, {70}, {72}, {73}, {74}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {9}, {16}, {32}, {34}, {11}, {13}, 
    {15}, {17}, {21}, {22}, {27}, {29}, {35}, {38}, {39}, {40}, {41}, {42}, 
    {43}, {44}, {45}, {46}, {47}, {48}, {53}, {54}, {55}, {56}, {61}, {63}, 
    {64}, {67}, {68}, {71}, {72}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, 
    {12}, {16}, {28}, {30}, {41}, {42}, {45}, {46}, {47}, {48}, {72}, {74}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {24}, {23}, {57}, {59}, {63}, {66}, 
    {68}, {70}, {79}, {26}, {25}, {58}, {60}, {64}, {65}, {69}, {77}, {28}, 
    {27}, {40}, {47}, {48}, {53}, {61}, {64}, {71}, {72}, {81}, {85}, {86}, 
    {45}, {46}, {61}, {63}, {68}, {71}, {72}, {79}, {81}, {82}, {84}, {32}, 
    {31}, {37}, {43}, {51}, {62}, {65}, {69}, {73}, {74}, {77}, {34}, {33}, 
    {36}, {41}, {42}, {49}, {62}, {66}, {70}, {73}, {74}, {79}, {82}, {83}, 
    {84}}}, {-1/8, -1/16, -1/16, -1/16, -1/16, -1/8, 1, 1/4, 3/8, 1/2, 1/4, 
    -3/16, 1, 1/16, -1/4, -1/4, -1/4, 3/8, 1/8, 0, 3/16, 3/16, 3/16, 7/32, 
    -1/32, 9/32, 1/32, -9/32, -9/32, -7/32, -7/32, 1/16, 3/8, -1/4, -1/4, 
    -1/4, 1/16, -1/8, -1/4, -1/4, -1/4, -1/4, -4, 1, 1, 1/8, 3/16, 1/8, 7/16, 
    -1/16, -1/2, -13/16, 1, -3/4, -15/16, 5/8, -1/2, 9/8, -1/16, -3/8, -1/16, 
    1/8, 1/16, 1/16, 1/16, 1/16, -1/8, 0, 1/8, -1, -1/4, -1/2, -1/4, -1/16, 
    0, 3/16, -1, 1/4, 1/4, -9/8, 0, -1/8, 3/8, 0, -1/8, -5/16, 3/16, -3/16, 
    5/16, 3/16, -1/16, 5/16, 1/16, 1/4, -1/16, 1/8, -1/16, -3/8, 1/4, 1/4, 
    1/4, 1/4, 1/4, 1/4, 4, -1, -1, -7/16, -1/8, -3/16, -1/8, 13/16, -1/2, 
    1/16, 3/4, 3/4, -5/8, 9/8, -9/8, -5/8, 5/4, -1/2, -8, 8, -40, 40, -16, 
    16, -16, 16, -8, -32, 4, 16, -1/4, 1, 1/4, 1/2, -1/4, 1, -1/4, -1/4, 3/8, 
    1/8, -1/8, 3/8, 3/16, -1/16, 5/16, 1/16, -5/16, -5/16, -3/16, -3/16, 
    1/16, 5/8, -5/16, -1/8, -4, 1, 1, -1/16, 5/16, -1/2, -3/4, 1, -3/4, 1/2, 
    -5/8, 1, -1/4, -3/8, -1/4, 0, 0, 0, 0, 1/8, -3/4, -1/8, -1/2, 1/4, -5/4, 
    1/4, 1/4, -9/8, 3/16, 3/16, 1/16, -9/32, 7/32, -7/32, 9/32, 7/32, -1/32, 
    9/32, 1/32, -1/16, -5/8, 5/16, 1/8, 4, -1, -1, -5/16, 1/16, 3/4, -1/2, 
    9/16, -1/2, 5/4, -1, -7/16, 5/4, -5/16, -1, -4, 2, 2, 1/16, -1/16, 1/16, 
    -1/16, -1/16, 1/16, 0, -1/16, 0, 0, 1/8, 0, -1/16, 1/16, -6, -1/8, -1/8, 
    -1/8, 3/4, 3/4, 1/4, 1/4, -1/2, 6, 1/8, 1/8, 1/8, -1/4, -3/4, -1/4, 1/4, 
    6, 1/8, 1/8, 0, 1/8, -1/8, 3/2, -1/2, 1/2, -3/8, -1/4, -1/8, 1/8, 1/8, 
    -1/8, -1, 1, 1/2, -1/2, 3/8, -1/2, 1/4, 1/8, -1/8, 6, 1/8, 1/8, 1/8, 
    -1/8, 3/2, -3/2, -1/2, 1/2, -1/2, 1/2, -6, -1/8, -1/8, 0, -1/8, 1/8, 
    -3/2, 3/2, 1/2, -1/2, 3/8, -1/2, -1/8, 1/4, 1/8}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 61, 121, 132, 132, 132, 132, 132, 133, 172, 176, 177, 189, 189, 
    189, 190, 209, 210, 210, 210, 210, 210, 210, 211, 220, 221, 230, 230, 
    242, 243, 253, 254, 264, 265, 280, 280, 280, 280, 280, 280, 280, 280, 
    280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 
    280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 
    280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 280, 
    280, 280, 280}, {{3}, {4}, {5}, {6}, {7}, {8}, {10}, {13}, {15}, {17}, 
    {18}, {19}, {20}, {21}, {22}, {31}, {33}, {35}, {36}, {37}, {38}, {39}, 
    {40}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, 
    {52}, {54}, {55}, {56}, {57}, {58}, {59}, {60}, {62}, {65}, {66}, {67}, 
    {68}, {69}, {70}, {71}, {72}, {73}, {74}, {75}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {86}, {3}, {4}, {5}, {6}, {7}, {10}, {11}, {13}, {15}, {17}, 
    {18}, {19}, {20}, {21}, {22}, {27}, {29}, {35}, {36}, {37}, {38}, {39}, 
    {40}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {50}, {51}, {52}, 
    {53}, {54}, {55}, {56}, {57}, {58}, {59}, {60}, {61}, {63}, {64}, {67}, 
    {68}, {69}, {70}, {71}, {72}, {73}, {75}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {86}, {1}, {2}, {9}, {12}, {16}, {24}, {26}, {28}, {30}, {32}, 
    {34}, {16}, {8}, {10}, {15}, {17}, {19}, {20}, {31}, {33}, {35}, {36}, 
    {37}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {49}, {50}, 
    {51}, {52}, {62}, {65}, {66}, {69}, {70}, {72}, {73}, {74}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {86}, {9}, {16}, {32}, {34}, {16}, {15}, {21}, 
    {22}, {35}, {38}, {53}, {54}, {55}, {56}, {67}, {68}, {80}, {16}, {15}, 
    {17}, {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, 
    {74}, {81}, {82}, {83}, {85}, {86}, {16}, {24}, {23}, {57}, {59}, {63}, 
    {66}, {68}, {70}, {75}, {79}, {26}, {25}, {58}, {60}, {64}, {65}, {67}, 
    {69}, {75}, {77}, {47}, {48}, {53}, {54}, {61}, {67}, {71}, {72}, {80}, 
    {81}, {85}, {86}, {30}, {29}, {39}, {45}, {55}, {61}, {63}, {68}, {71}, 
    {72}, {79}, {32}, {31}, {37}, {43}, {51}, {62}, {65}, {69}, {73}, {74}, 
    {77}, {34}, {33}, {36}, {41}, {42}, {49}, {50}, {62}, {66}, {70}, {73}, 
    {74}, {80}, {82}, {83}, {84}}}, {0, 0, 0, -1/16, 3/16, 0, 0, 0, 0, 0, 
    3/8, 0, 0, 1/16, -1/2, 0, 0, -1/8, 1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -1/4, 1/16, -1/8, 0, 0, -1/4, -1/4, 0, 0, 0, 1/8, 3/16, 0, 
    0, -1/16, 0, 0, 0, -3/8, -1/8, 0, 0, 1/8, 0, 1/8, 0, 1/8, 1/4, 0, 1/16, 
    1/16, -1/4, 1/8, -1, -3/8, -1/2, 1/8, 0, -1/4, 3/16, -1, 1/4, 1/4, 
    -17/16, -3/16, -3/16, 3/8, 0, 0, -9/32, 7/32, -7/32, 9/32, 7/32, -1/32, 
    9/32, 1/32, 0, 0, 0, -1/16, -3/8, 1/4, 1/4, 0, 0, 1/4, 1/4, 4, -1, -1, 
    -7/16, -1/8, 0, 0, 13/16, -1/2, 0, 3/8, 13/16, -1/2, 17/16, -9/8, -1/2, 
    17/16, -1/2, -2, 6, 2, 2, 8, -32, 8, -4, 12, -4, 12, -12, -1/8, 3/4, 1/8, 
    1/2, 0, 3/4, -1/4, -1/4, 7/16, -1/16, -3/16, 3/8, 7/32, -1/32, 9/32, 
    1/32, -9/32, -9/32, -7/32, -7/32, 0, 1/2, -1/4, 0, -4, 1, 1, 0, 1/4, 
    -1/2, -3/4, 1, -11/16, 1/2, -11/16, 1, -1/4, -9/16, -1/4, 1, 4, -2, -2, 
    -12, 0, 1/4, -1/2, -1/8, 0, -1/16, -1/8, 1/16, 1/8, -1/16, 1/16, -1/8, 
    12, 1/16, -1/8, -5/32, -3/32, -1/32, -1/32, -1/32, -1/32, 3/32, -1/32, 
    1/32, 1/32, 1/8, -1/16, -1/8, 1/4, -1/8, 3/16, 1/16, -12, -6, -1/8, -3/8, 
    -1/8, 3/4, 1/4, 1/4, 1/4, -1/4, -1/4, 0, 0, 0, -1/4, 0, 0, 1/4, 0, -1/4, 
    0, 0, 0, -1/8, 1/4, 0, 1/8, 1/8, 0, -1/4, 0, -1/4, 0, -6, -1/8, -3/8, 
    1/8, -1/8, -3/2, 3/2, 1/2, -1/2, 1/2, -1/2, -6, -1/8, -3/8, 1/8, -1/8, 
    -1/2, 1/2, 0, 0, 0, 0, -6, -1/8, -1/8, 0, -1/8, 0, 1/4, -3/2, 1/2, 1/8, 
    -3/8, 3/8, -1/4, -1/8, 1/4, -1/8}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 61, 113, 121, 121, 121, 121, 121, 125, 164, 168, 168, 168, 168, 
    168, 168, 178, 178, 178, 178, 178, 178, 178, 179, 186, 187, 194, 194, 
    202, 202, 210, 211, 221, 222, 232, 232, 232, 232, 232, 232, 232, 232, 
    232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 
    232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 
    232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 232, 
    232, 232, 232}, {{3}, {4}, {5}, {6}, {7}, {8}, {10}, {13}, {15}, {17}, 
    {18}, {19}, {20}, {21}, {22}, {31}, {33}, {35}, {36}, {37}, {38}, {39}, 
    {40}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, 
    {52}, {54}, {55}, {56}, {57}, {58}, {59}, {60}, {62}, {65}, {66}, {67}, 
    {68}, {69}, {70}, {71}, {72}, {73}, {74}, {75}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {86}, {3}, {4}, {5}, {6}, {7}, {8}, {10}, {13}, {15}, {18}, 
    {19}, {20}, {21}, {22}, {35}, {36}, {37}, {38}, {39}, {40}, {41}, {42}, 
    {43}, {44}, {45}, {46}, {47}, {48}, {50}, {51}, {52}, {54}, {55}, {56}, 
    {57}, {58}, {59}, {60}, {67}, {68}, {69}, {70}, {71}, {73}, {75}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {1}, {2}, {24}, {26}, {28}, {30}, 
    {32}, {34}, {9}, {16}, {32}, {34}, {8}, {10}, {15}, {17}, {19}, {20}, 
    {31}, {33}, {35}, {36}, {37}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, 
    {47}, {48}, {49}, {50}, {51}, {52}, {62}, {65}, {66}, {69}, {70}, {72}, 
    {73}, {74}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, {9}, {16}, {32}, 
    {34}, {45}, {46}, {47}, {48}, {72}, {81}, {82}, {84}, {85}, {86}, {24}, 
    {23}, {57}, {59}, {63}, {66}, {70}, {79}, {26}, {25}, {58}, {60}, {64}, 
    {65}, {69}, {77}, {47}, {48}, {61}, {71}, {72}, {81}, {85}, {86}, {45}, 
    {46}, {61}, {71}, {72}, {81}, {82}, {84}, {32}, {31}, {37}, {43}, {51}, 
    {62}, {65}, {69}, {73}, {74}, {77}, {34}, {33}, {36}, {41}, {49}, {62}, 
    {66}, {70}, {73}, {74}, {79}}}, {-1/8, -1/16, -1/16, -1/16, -1/16, -1/8, 
    1, 1/4, 3/8, 1/2, 1/4, -3/16, 1, 1/16, -1/4, -1/4, -1/4, 3/8, 1/8, 0, 
    3/16, 3/16, 3/16, 7/32, -1/32, 9/32, 1/32, -9/32, -9/32, -7/32, -7/32, 
    1/16, 3/8, -1/4, -1/4, -1/4, 1/16, -1/8, -1/4, -1/4, -1/4, -1/4, -4, 1, 
    1, 1/8, 3/16, 1/8, 7/16, -1/16, -1/2, -13/16, 1, -3/4, -15/16, 5/8, -1/2, 
    9/8, -1/16, -3/8, -1/16, 1/8, 1/16, 1/16, 1/16, 1/16, -1/8, 0, -1/4, 
    -1/8, -1/4, -1/16, 0, -1/16, 1/4, 0, 0, -1/8, 3/16, -3/16, -3/16, -1/32, 
    -1/32, 1/32, 1/32, -1/32, -1/32, 1/32, 1/32, 1/4, -1/16, 1/8, 1/4, -1/16, 
    1/8, 1/4, 1/4, 1/4, 1/4, -1/8, -3/16, -3/16, -1/8, 1/16, 1/16, 3/4, 3/16, 
    -1/8, -1/8, -1/8, -3/16, 0, -3/16, -8, 8, -40, 40, -16, 16, -16, 16, -8, 
    -32, 4, 16, -1/4, 1, 1/4, 1/2, -1/4, 1, -1/4, -1/4, 3/8, 1/8, -1/8, 3/8, 
    3/16, -1/16, 5/16, 1/16, -5/16, -5/16, -3/16, -3/16, 1/16, 5/8, -5/16, 
    -1/8, -4, 1, 1, -1/16, 5/16, -1/2, -3/4, 1, -3/4, 1/2, -5/8, 1, -1/4, 
    -3/8, -1/4, 0, 0, 0, 0, 1/16, -1/16, -1/16, 1/16, 0, 0, 1/16, -1/16, 
    -1/16, 1/16, -6, -1/8, -1/8, -1/8, 1/4, 3/4, 1/4, -1/4, 6, 1/8, 1/8, 1/8, 
    -1/4, -3/4, -1/4, 1/4, -1/8, 1/8, 1, 1/2, -3/8, -1/4, -1/8, 1/8, 1/8, 
    -1/8, -1, -1/2, 3/8, 1/4, 1/8, -1/8, 6, 1/8, 1/8, 1/8, -1/8, 3/2, -3/2, 
    -1/2, 1/2, -1/2, 1/2, -6, -1/8, -1/8, -1/8, 1/8, -3/2, 3/2, 1/2, -1/2, 
    1/2, -1/2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 3, 6, 6, 6, 6, 6, 6, 6, 9, 9, 9, 12, 12, 12, 13, 16, 17, 17, 17, 
    17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 
    17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 
    17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 
    17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17}, {{15}, {35}, {38}, 
    {15}, {35}, {38}, {15}, {35}, {38}, {15}, {35}, {38}, {16}, {15}, {35}, 
    {38}, {16}}}, {1/4, 1/8, -1/8, 1/4, 1/8, -1/8, 1/4, 1/8, -1/8, 1/4, 1/8, 
    -1/8, -24, -1/4, -1/8, 1/8, 12}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 39, 39, 39, 39, 39, 39, 39, 39, 78, 82, 82, 82, 82, 82, 82, 88, 
    88, 88, 88, 88, 88, 88, 88, 88, 88, 91, 91, 97, 97, 97, 97, 100, 101, 
    107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 
    107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 
    107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 
    107, 107, 107, 107, 107, 107, 107, 107, 107, 107, 107}, {{8}, {10}, {15}, 
    {17}, {19}, {20}, {31}, {33}, {35}, {36}, {37}, {38}, {41}, {42}, {43}, 
    {44}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {62}, {65}, {66}, 
    {69}, {70}, {72}, {73}, {74}, {80}, {81}, {82}, {83}, {84}, {85}, {86}, 
    {8}, {10}, {15}, {17}, {19}, {20}, {31}, {33}, {35}, {36}, {37}, {38}, 
    {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, 
    {62}, {65}, {66}, {69}, {70}, {72}, {73}, {74}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {86}, {9}, {16}, {32}, {34}, {47}, {48}, {72}, {81}, {85}, 
    {86}, {65}, {69}, {77}, {47}, {48}, {72}, {81}, {85}, {86}, {65}, {69}, 
    {77}, {34}, {33}, {36}, {41}, {49}, {62}, {66}}}, 
   {-1/8, 3/4, 3/8, 1/2, -1/4, 5/4, -1/4, -1/4, 9/16, -1/16, -3/16, 3/8, 
    7/32, -1/32, 9/32, 1/32, -9/32, -9/32, -7/32, -7/32, 1/16, 5/8, -5/16, 
    -1/8, -4, 1, 1, -1/16, 5/16, -1/2, -3/4, 1, -9/16, 1/2, -11/16, 1, -1/4, 
    -9/16, -1/4, -1/8, 3/4, 3/8, 1/2, -1/4, 5/4, -1/4, -1/4, 9/16, -1/16, 
    -3/16, 3/8, 7/32, -1/32, 9/32, 1/32, -9/32, -9/32, -7/32, -7/32, 1/16, 
    5/8, -5/16, -1/8, -4, 1, 1, -1/16, 5/16, -1/2, -3/4, 1, -9/16, 1/2, 
    -11/16, 1, -1/4, -9/16, -1/4, 1, 4, -2, -2, -1/16, 1/16, 1/16, -1/8, 
    -1/16, 1/16, -1/2, -1/4, 1/4, -1/8, 1/8, 1/8, -1/4, -1/8, 1/8, -1, -1/2, 
    1/2, -6, -1/8, -1/8, -1/8, 1/8, -1/2, 1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 18, 18, 18, 18, 18, 18, 22, 40, 44, 44, 44, 44, 44, 44, 50, 50, 
    50, 50, 50, 50, 50, 50, 53, 53, 53, 53, 53, 53, 59, 60, 66, 66, 69, 69, 
    69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 
    69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 
    69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69}, {{8}, {10}, 
    {15}, {20}, {35}, {36}, {37}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, 
    {48}, {80}, {82}, {85}, {9}, {16}, {32}, {34}, {8}, {10}, {15}, {20}, 
    {35}, {36}, {37}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {80}, 
    {82}, {85}, {9}, {16}, {32}, {34}, {45}, {46}, {72}, {81}, {82}, {84}, 
    {66}, {70}, {79}, {45}, {46}, {72}, {81}, {82}, {84}, {32}, {31}, {37}, 
    {43}, {51}, {62}, {65}, {66}, {70}, {79}}}, {1/8, -1/4, 1/8, 1/4, 3/16, 
    -3/16, -1/16, 1/32, 1/32, -1/32, -1/32, 1/32, 1/32, -1/32, -1/32, 3/16, 
    -1/16, -3/16, 8, 32, -4, -16, 1/8, -1/4, 1/8, 1/4, 3/16, -3/16, -1/16, 
    1/32, 1/32, -1/32, -1/32, 1/32, 1/32, -1/32, -1/32, 3/16, -1/16, -3/16, 
    1, 4, -2, -2, -1/16, 1/16, 1/16, -1/8, -1/16, 1/16, -1/2, -1/4, 1/4, 
    -1/8, 1/8, 1/8, -1/4, -1/8, 1/8, -6, -1/8, -1/8, -1/8, 1/8, -1/2, 1/2, 
    -1, -1/2, 1/2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 22, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23}, {{14}, {14}, {15}, {17}, 
    {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, {74}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {14}}}, {-1/2, 1/2, 3, 2, 9/2, 3/2, 
    3/2, 3/2, 3/2, -1/2, -3/2, 1/2, -3/2, 1/2, -1, 1, 2, -5, 4, -1, -5, -1, 
    -1/2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 22, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23}, {{14}, {14}, {15}, {17}, 
    {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, {74}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {14}}}, {-1/2, -3/2, 3, 2, 9/2, 3/2, 
    3/2, -1/2, 3/2, 3/2, -3/2, 1/2, -3/2, 1/2, -1, 1, 2, -5, 4, -1, -5, -1, 
    -1/2}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 22, 23, 23, 24, 24, 24, 24, 
    24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 
    24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 
    24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 
    24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24}, {{14}, {14}, {15}, {17}, 
    {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, {74}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {14}, {14}}}, 
   {1/2, -1/2, -1, 2, 9/2, 3/2, 1/2, 1/2, 1/2, 1/2, -1/2, -1/2, -1/2, 3/2, 
    -1, 1, 2, -5, 4, -1, -5, -1, 1/2, -1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2, 2, 22, 23, 23, 24, 24, 24, 24, 
    24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 
    24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 
    24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 
    24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24}, {{14}, {14}, {15}, {17}, 
    {35}, {38}, {41}, {42}, {43}, {44}, {45}, {46}, {47}, {48}, {72}, {74}, 
    {81}, {82}, {83}, {84}, {85}, {86}, {14}, {14}}}, 
   {-3/2, -1/2, -1, 2, 9/2, 3/2, 1/2, 1/2, 1/2, 1/2, -1/2, 3/2, -1/2, -1/2, 
    -1, 1, 2, -5, 4, -1, -5, -1, 1/2, -1/2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
    1, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{78}, {78}, {78}, 
    {78}}}, {-1/8, -1/8, -1/4, -1/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
    1, 1, 1, 2, 2, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{76}, {76}, {76}, 
    {76}}}, {1/8, 1/8, 1/4, 1/4}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, {{16}, {14}}}, 
   {-24, 1/16}}], SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{78}}}, {2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{76}}}, {2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 1, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 5, 
    5, 6, 6, 7, 7, 8, 8, 9, 9, 10, 10, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 11, 11, 11, 11, 11, 11, 11}, {{1}, {2}, {9}, {12}, {16}, {24}, {26}, 
    {28}, {30}, {32}, {34}}}, {2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{14}}}, {-8}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {86, 86}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}]}


==> anc/zmz/zmz_graphs.m <==
{{Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12}, 
   {Null, SparseArray[Automatic, {12, 12}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 23, 26}, {{6}, {7}, {8}, {9}, 
       {10}, {1}, {7}, {10}, {2}, {6}, {12}, {3}, {11}, {12}, {4}, {11}, 
       {12}, {5}, {6}, {11}, {8}, {9}, {10}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[8, 12] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[8, 11] -> Thickness[Large], UndirectedEdge[10, 11] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[7, 12] -> Thickness[Large], UndirectedEdge[9, 11] -> 
       Thickness[Large], UndirectedEdge[9, 12] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^4*Mu11*sqrtDelta5*(s34 + prop[1] - prop[4] - prop[10]), 
   4*ep^4*Mu11*sqrtDelta5*(2*prop[1] - prop[10]), 
   16*ep^4*(-(s12*s15) + p1s*s34)*(s34*(2*prop[1] - prop[10]) + 
     (prop[1] - prop[10])*(2*prop[1] - prop[4] - prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{11}, {6}, {7}, {8}, 
       {11}, {2}, {10}, {11}, {3}, {9}, {10}, {4}, {9}, {10}, {7}, {8}, {11}, 
       {6}, {7}, {8}, {1}, {5}, {6}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[1, 11] -> Thickness[0.022], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[5, 11] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s23*s34*(2*prop[1] - prop[10]), 8*ep^4*s34*(-s15 + s23 + s34)*
    (s34 + prop[1] - prop[4] - prop[10])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{11}, {11}, {6}, {7}, 
       {8}, {3}, {9}, {10}, {4}, {9}, {10}, {5}, {10}, {11}, {6}, {7}, {11}, 
       {6}, {7}, {8}, {1}, {2}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[1, 11] -> Thickness[0.022], UndirectedEdge[2, 11] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[8, 11] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[9, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s34*s45*(2*prop[1] - prop[10]), 8*ep^4*s34*(-s12 + s34 + s45)*
    (s34 + prop[1] - prop[4] - prop[10])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {11}, {7}, {8}, 
       {9}, {1}, {9}, {11}, {3}, {10}, {11}, {4}, {10}, {11}, {5}, {6}, {10}, 
       {7}, {8}, {9}, {2}, {6}, {7}, {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[2, 11] -> Thickness[Large], 
      UndirectedEdge[8, 11] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 11] -> Thickness[Large], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*(s12*(-s15 + s23)*prop[1] - s23*s34*prop[1] + 
     s45*(3*s15*prop[1] + s34*prop[1] - 2*s15*prop[10])), 
   4*ep^4*Mu11*sqrtDelta5, -8*ep^4*(-p1s + s15)*
    (2*prop[1]^2 + prop[10]*(-s34 + prop[4] + prop[10]) - 
     prop[1]*(-2*s34 + prop[4] + 3*prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {8}, {9}, 
       {11}, {1}, {7}, {11}, {2}, {6}, {10}, {3}, {10}, {11}, {4}, {10}, 
       {11}, {7}, {8}, {9}, {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[8, 11] -> 
       Thickness[Large], UndirectedEdge[5, 11] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^4*((s12*(s15 - s23) + s23*s34 + (s15 - s34)*s45)*prop[4] - 
     2*s12*(-s15 + s23 + s34)*(s34 + prop[1] - prop[4] - prop[10])), 
   4*ep^4*Mu11*sqrtDelta5, -8*ep^4*(-p1s + s12)*
    (2*prop[1]^2 + prop[10]*(-s34 + prop[4] + prop[10]) - 
     prop[1]*(-2*s34 + prop[4] + 3*prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {7}, {8}, {10}, 
       {1}, {9}, {10}, {3}, {9}, {10}, {4}, {9}, {10}, {2}, {6}, {7}, {8}, 
       {5}, {6}, {7}, {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*Sqrt[-4*s15*s34*(s15 - s23 + s45)*(-s12 + s34 + s45) + 
      (s12*(-s15 + s23) + s34*(-s23 + s45) + s15*(2*s34 + s45))^2], 
   -8*ep^4*((s23 - s45)*(s34 + 3*prop[1] - prop[4] - 2*prop[10]) - 
     s15*(s34 + prop[1] - prop[10]) + s12*(s34 + 2*prop[1] - prop[4] - 
       prop[10])), (-2*ep^3*Mu12*sqrtDelta5*(prop[2] + prop[3]))/
    (prop[2]*prop[3]), 8*ep*((ep^2*(p1s - s12 + s15 - s23 + s45)*prop[5]*
       prop[7])/prop[8] + ((1 - 5*ep + 6*ep^2)*p1s*(ep*(s15 - 3*prop[2]) + 
        2*prop[2])*prop[5]*prop[8])/((p1s - s15)*s15) + 
     (ep^2*(p1s + s23 - s45)*prop[6]*prop[8])/prop[7] + 
     (ep^2*p1s*(2*prop[1]^2 + prop[10]*(-s34 + prop[4] + prop[10]) - 
        prop[1]*(-2*s34 + prop[4] + 3*prop[10])))/prop[2])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 22}, {{10}, {10}, {6}, {7}, {10}, 
       {3}, {8}, {9}, {4}, {8}, {9}, {6}, {7}, {10}, {6}, {7}, {10}, {1}, 
       {2}, {5}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 10] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 10] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {4*ep^4*s34^2}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {10}, {6}, {7}, {9}, 
       {3}, {8}, {10}, {4}, {8}, {10}, {6}, {7}, {9}, {1}, {5}, {8}, {10}, 
       {2}, {6}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[2, 10] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s15*s34, 8*ep^4*(-s15 + s23)*(prop[1] - prop[10])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {9}, {6}, {7}, {10}, 
       {3}, {8}, {10}, {4}, {8}, {10}, {6}, {7}, {9}, {1}, {2}, {8}, {10}, 
       {5}, {6}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[2, 9] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s12*s34, 8*ep^4*(s34 + s45)*(s34 + prop[1] - prop[10])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{6}, {7}, {9}, {10}, {8}, 
       {7}, {8}, {9}, {10}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^3*(-1 + 2*ep)*(s12*s15 - p1s*s34), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[7]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{6}, {7}, {9}, {10}, {8}, 
       {7}, {8}, {10}, {9}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[7, 10] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^3*(-1 + 2*ep)*(s12*s15 - p1s*s34), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[6]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {8}, {9}, {10}, 
       {1}, {7}, {10}, {2}, {6}, {9}, {3}, {9}, {10}, {4}, {7}, {8}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-(p1s*s34) + s12*(s23 + s34)), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[6]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {9}, {8}, {10}, 
       {1}, {7}, {10}, {2}, {6}, {9}, {4}, {9}, {10}, {3}, {7}, {8}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(s12*(-s15 + s23) + p1s*s34), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[7]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {10}, {7}, {8}, 
       {1}, {8}, {9}, {4}, {9}, {10}, {5}, {6}, {10}, {2}, {6}, {7}, {10}, 
       {3}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[3, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(p1s*s34 - s15*(s34 + s45)), (-2*ep^3*Mu11*sqrtDelta5)/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {7}, {10}, {8}, 
       {1}, {8}, {9}, {3}, {9}, {10}, {5}, {6}, {10}, {2}, {6}, {7}, {10}, 
       {4}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[4, 10] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(-(s12*s15) + p1s*s34 + s15*s45), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[5]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {9}, {6}, {7}, {8}, {3}, 
       {8}, {9}, {4}, {8}, {9}, {5}, {6}, {7}, {9}, {1}, {2}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {-16*ep^4*s34}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {9}, {6}, {8}, {7}, {3}, 
       {8}, {9}, {5}, {8}, {9}, {4}, {6}, {7}, {9}, {1}, {2}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-s12 + s34 + s45)}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {9}, {8}, {6}, {7}, {4}, 
       {8}, {9}, {5}, {8}, {9}, {3}, {6}, {7}, {9}, {1}, {2}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {-16*ep^4*s45}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {8}, {6}, {7}, {9}, {3}, 
       {8}, {9}, {4}, {8}, {9}, {2}, {6}, {7}, {9}, {1}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {-16*ep^4*s34}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {6}, {8}, {7}, {9}, {2}, 
       {8}, {9}, {4}, {8}, {9}, {3}, {6}, {7}, {9}, {1}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-s15 + s23 + s34)}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {6}, {7}, {8}, {9}, {2}, 
       {8}, {9}, {3}, {8}, {9}, {4}, {6}, {7}, {9}, {1}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {-16*ep^4*s23}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {8}, {7}, {9}, {9}, {1}, 
       {8}, {9}, {3}, {8}, {9}, {2}, {6}, {7}, {9}, {4}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s12 + s23 - s45), (-8*ep^3*s12*s23)/prop[5]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {8}, {9}, {7}, {9}, {1}, 
       {8}, {9}, {4}, {8}, {9}, {2}, {6}, {7}, {9}, {3}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s15 - s23 + s45), (8*ep^3*s12*(-s15 + s23 + s34))/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {7}, {8}, {1}, 
       {8}, {9}, {4}, {8}, {9}, {5}, {6}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s15 - s23 + s45), (-8*ep^3*s15*s45)/prop[7]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {7}, {9}, {8}, {1}, 
       {8}, {9}, {3}, {8}, {9}, {5}, {6}, {7}, {9}, {2}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s12 + s23 - s45), (8*ep^3*s15*(-s12 + s34 + s45))/prop[6]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {6}, {9}, {7}, {3}, 
       {8}, {9}, {1}, {5}, {8}, {9}, {2}, {6}, {7}, {9}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s23 + s34), (-4*ep^3*s23*s34)/prop[5]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {9}, {6}, {7}, {4}, 
       {8}, {9}, {1}, {5}, {8}, {9}, {2}, {6}, {7}, {9}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(-s15 + s23), (4*ep^3*s34*(-s15 + s23 + s34))/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {7}, {6}, {8}, {9}, {3}, 
       {8}, {9}, {1}, {2}, {8}, {9}, {4}, {6}, {7}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(-s12 + s45), (4*ep^3*s34*(-s12 + s34 + s45))/prop[6]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {7}, {8}, {6}, {9}, {4}, 
       {8}, {9}, {1}, {2}, {8}, {9}, {3}, {6}, {7}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s34 + s45), (-4*ep^3*s34*s45)/prop[7]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {6}, {8}, {9}, {7}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^3*(-1 + 2*ep)*(s15 - s34)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {6}, {8}, {9}, {7}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^3*(-1 + 2*ep)*(s15 - s34)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {7}, {8}, {9}, {6}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^3*(-1 + 2*ep)*(s12 - s34)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {7}, {8}, {9}, {6}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^3*(-1 + 2*ep)*(s12 - s34)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {9}, {9}, {8}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {8}, {9}, {9}, {7}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s15)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {8}, {9}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {7}, {9}, {8}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {9}, {8}, {9}, {7}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s15)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{6}, {9}, {9}, {8}, {7}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s15)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {6}, {8}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {6}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {7}, {8}, {6}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {7}, {6}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {6}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {8}, {8}, {6}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {8}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {8}, {6}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 2, 1, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {8}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(-8*ep^3*Sqrt[p1s^2 + (s12 - s15 + s23 - s45)^2 - 
       2*p1s*(s12 + s15 - s23 - 2*s34 - s45)])/prop[8], 
   4*ep^2*(2 + 12*ep^2 + (ep*(p1s - s12 - s15 + s23 + 2*s34 + s45 - 
        10*prop[8]))/prop[8])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(-8*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[7], 
   4*ep^2*(2 + 12*ep^2 + (ep*(p1s - s23 - s45 - 10*prop[7]))/prop[7])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {6}, {6}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s34}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s15}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {7}, {6}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s45}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {6}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s12}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {6}, {6}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s23}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {6}, {7}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[2, 7] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(s12 - s34 - s45)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {6}, {7}, {6}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(s15 - s23 - s34)}}}


==> anc/zmz/zmz_input.m <==
(* ::Package:: *)

Internal={l1,l2};
External={p1,p2,p3,p4};
Propagators={l1^2, (l1-p1-p2-p3-p4)^2, (l1-p2-p3-p4)^2, (l1-p3-p4)^2, (l1+l2-p4)^2, (l1+l2)^2, l2^2,(l2+p3)^2, (l2-p1-p2-p3-p4)^2,(l1+p3)^2,(l2-p2-p3-p4)^2};
Replacements={p1^2->q2,p2^2->0,p3^2->0,p4^2->0,p1 p2->1/2 (-q2+s12),p2 p3->s23/2,p3 p4->s34/2,p1 p3->1/2 (-s12-s23+s45),p2 p4->1/2 (s15-s23-s34),p1 p4->1/2 (-s15+s23-s45)}/.q2->p12;


topSector={1,1,1,1,1,1,1,1,0,0,0};


==> anc/zmz/zmz_numerics.m <==
{{{p1s -> 137/50, s12 -> -22/5, s23 -> 241/25, s34 -> -377/100, s45 -> 13/50, 
   s15 -> 249/50}, {{0, 0, 0, -1, -1, -1, -1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 8, 
    4, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4}, 
   {0``105., 0``105., -24.064048323228121063461348283924710412406278177445439\
0727969127143877098659978028095001726679874293625876839347896794`106.38136869\
102301, 15.461346011649768407461233515205341781197247172791382495518264911459\
0476870912818767403339632374711986230976735304908`106.33976229724524 - 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    -3.5982933873774778004032466524532154329115499920390093589302527118251912\
174266591750243612094452696012514864619550035`105.70661156854928 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    7.74005509802225696030672029357309005590828271532062887857194268343766304\
38018312557353978002590358823734435487185658`106.03925905007584 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    17.5843737517075193030834881147439224280994211794206048271077191404864278\
716846420672684022923595764160216714936261542`106.39564190383608 + 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    5.55925647397829223387048706875463369871220258920167563677949572602619420\
72747364407983258707097338181713347929429203`105.8955317083275 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -4.7797757650926615964442186578722461369093475235313640549789100443674232\
339577218077363488563830609132434914224683313`105.67940752291607, 
    -7.9021197514791934224617344768102524370098041247871849323121538982640402\
385471141804895014681166768828521690378263125`106.04825860467736 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -3.7891729641938929774558162090224374794813864230550407225784126284911558\
135791964973753263628178309475055892130410229`105.72905942777854 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., 42.6677172090165571253295785164134979040841281051457845\
047024476234138038424930461694215388017612431961465754779277822`106.780614405\
86478 + 50.265482457436691815402294132472046147154710390001693135599113476925\
0625005793439780485572054738730877143693842125169`106.85178485318205*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -11.863052624272290607057986862752126348285697180752373136588012199633856\
4696646227017159727537922015973716112115754873`106.22471145476003 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 2.641964\
87034357076005170391982038458166382513556206907947777789651606740306761835839\
89762790163765297747477400499582`105.42192703859367, 
    -25.324428849729776263390208408317012484007703894741233705679661823924090\
9154864733230038000926186122983951150423447201`106.55405465718681 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -6.3925534287206680343863349395839896966765928966149651815462322071879183\
390020895123028600605423788872935932229791347`105.80567436653045, 12.03202416\
16140605317306741419623552062031390887227195363984563571938549329989014047500\
863339937146812938419673948398`106.08033869535903, 0``105., 12.03202416161406\
05317306741419623552062031390887227195363984563571938549329989014047500863339\
937146812938419673948398`106.08033869535903, 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 
    -49.163692663512388243976491848087992341091441811738034975421643205101407\
4256034550405748757891820772223994601025285071`106.84215949294061 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -20.259734610799879693335243859258602754791506182807667172437349124768403\
6932027031772771761243987958888766480221354245`106.45714874992142 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    6.66301784011509161932919923187116951665250724517005396574595012381206519\
84409980652984785532540255131703596394030411`105.97418597391766 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.240940212597416931312048756958220069647428383760313837238343956520938\
5339597537979992211115292558203524524409900415`106.49766814047726 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -20.518255071578759566561717076768002972445548010046768895594174155079878\
4532170145020611080089999215735171247279652295`106.3121404244219, 0``105., 
    -1.4586156725515133586972369091094457583367508452163770411456565317956395\
486990734502964128363171807736425405924797353`105.31445587349671 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -2.4492184734502819776856393579592544157647119456927003735461539476719069\
690775987606574353298824107393804428019070437`105.38902752648119, 0``105., 
    7.39510018023498036509112846321157795642642651840727557498962250937685785\
88052120508755691622181297942677851430005446`106.01945905952238 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -2.2268391166131372884095208619587401236201831213063190456208155501057716\
52920254204999716804179026393141331770656397`105.49820383934242 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -2.2268391166131372884095208619587401236201831213063190456208155501057716\
52920254204999716804179026393141331770656397`105.49820383934242 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -1.2362363157143686694211184131089314661922220208299957132203181342295042\
325417288946386943106137964274034295612290885`105.09210149729067, 
    -1.2362363157143686694211184131089314661922220208299957132203181342295042\
325417288946386943106137964274034295612290885`105.09210149729067, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 2.389887\
88254633079822210932893612306845467376176568202748945502218371161697886090386\
81744281915304566217457112341657`105.37837752725208, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 2.389887\
88254633079822210932893612306845467376176568202748945502218371161697886090386\
81744281915304566217457112341657`105.37837752725208, 2.3898878825463307982221\
09328936123068454673761765682027489455022183711616978860903868174428191530456\
6217457112341657`105.37837752725208, -16.470561646605986715879427650236165275\
31011975975262644985893649627724787962350667990184976158096494137105880909440\
16`106.21670840887606, -16.47056164660598671587942765023616527531011975975262\
64498589364962772478796235066799018497615809649413710588090944016`106.2167084\
0887606, -17.4611644475047553348678300990859739327380808602289497822594339121\
535153000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.6854547891646506471067577710681858819569339665226960867664720819014112\
016193276552961296404962071667838723631361323`105.5664910879176, 
    -3.6854547891646506471067577710681858819569339665226960867664720819014112\
016193276552961296404962071667838723631361323`105.5664910879176}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -104.80622092508767979476682032550431499220571601211931874582694358883295\
17881048400056813133577418156770187981730953759`107.17090205942297 - 
     59.433561629208064632397562363045998386444451387379242940065052774702323\
9735174657807985388988100952076021137830053955`106.92454675450051*I, 
    17.9384710349146539859920734794944707189691496577784943383314294353697810\
487033945259517820063332645473231817501687069`106.40430042152349 - 
     10.722737345840256733830443976015000299888202517163427253855663095734671\
080446430582623540912369051387351472610274125`106.18082066587884*I, 
    103.223856020413615285735970883381579749796380455517676883881957948381909\
8999807783775186842299426507541392721349341875`107.16429507633175 - 
     11.622600883482765924767703312299711384229256879528314473308675562384253\
0804691493429634453054362737098894053557784485`106.2158183223537*I, 
    79.0836682625010828344401374114622821346911443952427512124705430921846009\
290134644951610024763947345649626450750493048`107.04860180350668 + 
     45.746413519256280386415639661526053280462901728373871005080631851895260\
284612981115574059351287484237395281903391027`106.81087204924317*I, 
    18.9383659269137953080494260894587749465155533915662203517920514443945920\
931287273023498060745844353509198719302784553`106.42785750156261 + 
     95.096985266227439343491116799588615921187964186132093629804851203225465\
0378771492641344514069362135713373502925857657`107.12868174712487*I, 
    -130.19747996851066274635892732532779025162776389289426468810753736161647\
80079912418303294026186002600947436686617354209`107.26511757617814 + 
     34.929838596143400885293105741391175469215166932810834285945914811001104\
3954878148159759019315374255544442438673134777`106.69371157668562*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -43.983398582929233987515610806327006110200722823333100513876702595434739\
3937723117798734061095380860601535967467860663`106.79380378194696 - 
     30.032216858843277926447336288363794933081579194467158183747427871687374\
8164513038306831793140334862649814081982910566`106.62810238910617*I, 
    119.268477907676100352881930726237541832651085334079339844773930067247082\
8588187197107084878218564565543958160689209049`107.22704067469866 - 
     94.775547012999249018220503544672352752484027579803801973178512918047162\
4231051206330860084973826771162738630348734596`107.1272112975413*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    18.2351321655590109357091883480058359063010832203368513640166754744919871\
75616027569529629851564288000676179624850716`106.4114239131958 - 
     20.379456578759227254527123121237426928999810451108360094680640660763739\
4218316221011548211355026241928282153266204534`106.45970759712984*I, 
    -88.480340250938410421582328315690725097202262397285945415850341798771105\
1521945927405940144225917158441686443404674935`107.09736178187423 + 
     0``105.15051499783199*I, 58.17529731932275699878300128627685488415601798\
80319128578695130436119176672398252824392752703830392934608641991316042`106.9\
1525360936637 + 29.1409809104471688083485469713806811250687046240802567383904\
850310225797047397423922950303362027750385632301554527489`106.6150191642373*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    -91.398631798232321995309106126196872619098478527889512124660542759367042\
1800890622164276430322025557578229258354520027`107.11145469239597 + 
     295.30889482335449434620213048044541771786266270276274264852524332803066\
7014765510298243375056171865642610960325777084`107.62079152611955*I, 
    -10.467834068426683515277356856873239467341464373686244800277947877732854\
7551674723284134458818866680689040448065876797`106.01985682977431, 
    36.1701330348401240220656664561553489182380499933701824310614099820794591\
196697439221775009918636413539085076788650104`106.70886510394475 + 
     20.282467599083605606660920007680750037912269145655912443543380838196102\
2925398204299038223303933756576701307673607675`106.45763578870397*I, 
    -14.685687411094263252822204454854316208118820793414945132205994332111335\
3657895361938438194939930992102902237122802466`106.31740927772438 + 
     16.599954855427345004697062543626759067233077687823331963222503393418848\
3947878259689906588418928893183405330070207763`106.37062190478376*I, 
    78.2631136790946483669108162617350007449520273833655591134885271557895638\
795233953506450946702014017590498471278026909`107.04407212004155 + 
     14.047418430513800605251934061663181306733580332996506461812348117486771\
9386539313608625755489754130469494984725291034`106.29811151677792*I, 
    41.7334722331722958623301676115448376079790868441143625591603299928552058\
516053638262985414358170723872042074217530539`106.77099951743402 + 
     40.165597778698189349701397506752778153274087617382091192870031269745628\
7585251149776726725349306722851128658482539229`106.75436923272056*I, 
    -30.462113461555765262413622223025886212670392156777979868784856914992945\
4857307560924666898723104005419174986876523329`106.63427502923024 + 
     48.616640171574844157959525027669650855803599622954974785003953489968520\
2427349485681020427141956182937990540607218632`106.83729993988838*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -23.532178344994637585578564078997251993863944797340067455406429013089696\
3942434891732611038132819678773662166106998003`106.52217712897837 + 
     10.816921457633220474438037335376347530640851764424268155061099284733803\
7307825172126964961846144769138030597222835334`106.18461867411075*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    37.9477025434496325533040980487495425479676157707757964137798728151088794\
248754126303919490069118200784420552322818095`106.7297004854968 - 
     46.064607738896654078386461956685996350862185136560754810037621561438806\
3074791390375717778996493363811931226046226357`106.81388237513129*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -36.748406837628987947337502417395109330324129353295564345766766149941713\
1510768300237185982032613777572496671922560202`106.71575351358896 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 19.99155080727812637633771034213001818788655200\
2002474150550979606823926269448869976947343280175636396428521525912484`106.45\
136148284153 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 47.52286422424917858428777483202214631597800296\
2891318441049355691588939488336357211740161168795206997512376047932473`106.82\
741760571633 + 40.68550566333924221534493744440993437751869996954365346733400\
11584222253984306304404653484458429305223806607006932297`106.75995471586384*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    -92.983811178625019456060695720760120447225417263852586824775974017298999\
1361559469449743049351842912819359501488367469`107.11892234071074 - 
     83.216982506793997231226244765622187358904127345777129223131209492678766\
4035284290404051469861231337126103980587627452`107.07072696181946*I, 
    -12.902618520918447569660285516074436722088906938849961403581059757059105\
916091422894110848639007501864219633045611111`106.26119285493608 - 
     10.653288804495964288897601156046139444437120775076495283586573286734850\
5819793266097821691318094442573992525024021719`106.17799869848501*I, 2.865285\
96486899584678288013705984712342995302847461882169158896848879392094809379294\
96954096969247343023506165858432`105.45716797246989, 
    23.3667834600204945415053068517935893210866187122112388909630520699248361\
98323703619904245605581787304985778249426462`106.5191139318029 - 
     24.935020685899659614529150822860825108766718097616615746350239430633606\
9940489442558150863137175836354839377478572469`106.54732473067386*I, 
    2.50378397261704367994257483491947461259538659930085666432844068005076714\
18284888003605414756251149469643202815669272`105.54911185290248 - 
     4.8690870102350707225756497592780568122873635228502460942115047515022317\
76715492359321897018745813064905354094327046`105.83796253325842*I, 
    103.776412588487855946283627535483262142655257435410846543666226111307819\
1571297300370009551384517546270032101943523554`107.16661365147215 + 
     137.14269106578555063469308125305795279752264191285781860117741067744554\
41827739315129150380295814667229720559216307014`107.28768766493565*I, 
    0``105., 244.451089010046244682308942567589819775045510685234742955456551\
4662316677625342319047582256042449261826678856050752514`107.53870697418333 - 
     53.449745137105925042409808284118563409942524807478047124110284752799659\
8442632561986217302055085944211142991700442143`106.87846063654776*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -51.680217872057608703588290299607654471495384583599882376323756850535091\
6976226512238549881276123344676820153192500673`106.86383933370976 + 
     55.082651968402080722300022132990072565261001260805576196847917127225286\
3185031154948686269156129073124921622755603465`106.89152983913942*I, 0``105., 
    -78.709198745603156365683319994027942116811012840116419216585916053148783\
2417611485336896980413410006854894223819478815`107.04654048916184 + 
     41.864975794486606751124664780906146397672517863861233083835224979745676\
1444091896460763612935915774482424737025430634`106.77236584227578*I, 0``105., 
    2.96414942859453648048974748686039061387019917276709884876872523377364817\
96664537904093479251744830122280192409949443`105.62241509132899 + 
     49.896502330767276219809022249320234922743810291898636716438963223811048\
8006017875217661255172811758688889328787494987`106.84858510113702*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    39.7937499027968988204065410336418382060838394979540626786011160606515629\
118754137731194534815605912362064057232426762`106.75032986397906 - 
     21.248117025464714465113856495981595991634093889597313374175126526501598\
7596451196839945654987799741788317839397858801`106.47783544743321*I, 0``105., 
    -56.999223622948370149051424269755239330913686761013062166949158388017094\
5913144488019264351268641504192479437804069109`106.90638393809105 - 
     18.282031231583447675460353593598711650868180207724914109698422220800994\
3107407240031131032631957031059945691277354804`106.41253944435347*I, 0``105., 
    -17.522118129124627314606969757026875881702953004084494236684081388042665\
6169418849414793844495006489254546535227697037`106.24358660389764, 0``105., 
    -80.848777572211894275956394056491537747901989607912294486789467202369432\
811216545462542927935252113111759359849271465`107.05818845562227 + 
     48.629125009621754324119614700033404877636074430004985915376432613033327\
5316446183772954415765832820483459017986310145`106.83741145315152*I, 
    -87.983646825457530401837199624933305056316660144383878776408019461212106\
2161845277545061664349229322722031984729958883`107.09491695687485 - 
     112.14627540792597590009969014100623096582858618385141103550267348451077\
70582942368742564702669816300061869537945840399`107.20029985224099*I, 
    -14.332155437029508929238537475631474278946133803872999236739634874270522\
9047089496892279868338789015349072352788349611`106.30682650742082 - 
     45.272830882393180418897811767034572673773302105012402777855599448138933\
9763128787792211184278520876128468129196973201`106.80635264934433*I, 
    0.21312950256295631036101621913000732166485831875120873064569953794735548\
03655546937850187035826389039274390687615439`104.47915856914847 - 
     3.8837509275491728785370757019647541960405843320317742230977131667736708\
477505637623611836077738275575072930700736357`105.7397663678168*I, 
    1.73436753045671914866517309077483988837739710211096006442823556764778868\
21054663808105965600525222586645645363981954`105.38965613222703 + 
     0``105.15051499783199*I, -49.8146781717052869200164365037146016293220692\
004214005232026959337774419316793118065559215630352012006333922710311311`106.\
8478723267307 - 42.3950149342593954017609683616721526810350197969814175365895\
158552327932163956305745604211420618155699882768422203779`106.77782979041945*
      I, -9.26099086080097202461254174183866407307398508341525985078159371284\
4567887053334832336392837799466641131573440688973`106.1171724534509 + 
     7.5080542147108194816118340720909487332703947986167895459368569679218437\
041128259576707948285083715662453520495727644`106.02604239777821*I, 
    -58.375833887958272986865168399333510308754254888920077443562277301250178\
4339913971123954357449442669032047289987034043`106.91674809526658 - 
     43.612286686818163082404880801491666884106860677693979060142392043108351\
1605745036643908953967482688362146153658021393`106.7901238561044*I, 
    -14.383649388720914795119505107656400456666350898874739783841171202173267\
28617802613970769552669430752427207591437259`106.30838408612551 - 
     19.625494102537171262684313537579163569369905602907151588804568576231108\
7475719324557246061095787829845435435129683615`106.44333559743038*I, 
    -3.5467816677641914688323941220411977452448588257959866077209515690163878\
394540938898621331653313263584488554050643913`105.70034945289439 + 
     7.5080542147108194816118340720909487332703947986167895459368569679218437\
041128259576707948285083715662453520495727644`106.02604239777821*I, 
    -0.6059294349682892709556694128517366746017110774049205914145197292121094\
939921012529290647053525403578083876901086326`104.93293704809021 + 
     15.016108429421638963223668144181897466540789597233579091873713935843687\
4082256519153415896570167431324907040991455288`106.3270723934422*I, 35.892044\
35134587793122400083146038215745155344797776210990012362803074613775357162326\
3912190670635571121465352463036`106.55499819573149, 
    42.2547585663458368011414267863826915134984446482803008887539119611042628\
545334182797686063585529655156453317159248607`106.77639062242503 + 
     1.4428934746988092659117248760583155261779760555064734186955734765937544\
432390995425299009581308945711923331811274496`105.30974926720809*I, 
    -30.630041927949780196430083434157639519484629661474311052255065385297078\
0671516625688003010676382031688007642516533774`106.63666258912322 - 
     113.84417641528595573624435239356354907253462306144131207844430478686170\
60676998445356786374426428209743328408805126701`107.20682581745253*I, 
    -53.645219008442395535858219233177576531825220583930195652254557256610135\
3709766200157582738372689140660772824894215899`106.88004602048488 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205173`107.19076806869042*I, 28.5194\
86230199428829189302197121276651810276732537066310648332973080575810159667485\
1658542460684974904580698363173818`106.45514169756837, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -27.826469750095147573269199308650804811282681458026180110615598299280792\
5085532430899783505984053205674348391998248153`106.5949731101918 - 
     123.87714325311825018222110292535493322077430034882449690451367212642739\
36763665704839252320901287062596221327072777706`107.2435061793108*I, 
    -46.213899402398484203370217790098787967125520599976372889881994336303368\
0998685465433817179224757141556144737240714596`106.815287612477 - 
     103.75051999914298302784002703083213801876679638558721254411041971719040\
61888348442833751425925635691959077434728209456`107.16650527991195*I, 35.5903\
19803323656705950267809215465830789132860104111456317682544627354416122152138\
9281633354665756796080761243577616`106.55133189045382, 
    -25.632592690482082699522202815751000734456201928495472706082610762844803\
7699200070899106025487356919500932070315900901`106.55930753434093 - 
     79.610665650076246654867970063565934850493094896722862475311298021794842\
8919176089032634833961416207288255089172579153`107.05148625304048*I, 
    -31.013878170679029040151407343777335701020145910256002555785826806919733\
3232132159325994009054267370087883073467411641`106.64207107438263 - 
     51.417955212759568101753628299618843502116259987009712264424762799953497\
4627267971085758411383952314399409823252518728`106.86162979947619*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
203674394403176987808325645810448892268782391`106.83028580457092 + 
     0``105.15051499783199*I, -53.5841970313785432013101801750251556211292916\
059930587014701444565815954142459895630164409939043787443777612405966022`106.\
87955172495006 - 79.679515043965162612364528973003407626603325227959129804649\
4932370722863534851868639123424435752372087528685491294596`107.051861679995*
      I, 22.43084726853784521417094647604726431703753365044972395443321670966\
7294652896545148259132130508506037176041572659064`106.35084567826871, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913086`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205174`107.19076806869042*I, 
    -80.795120963395554244622261556861254704374069506803296245102621202003414\
0478579706224456784024573895101033336914205184`107.05790013332623 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925681`106.73819547074459*I, 27.33018\
88519381083087935418749966126709675425291804425629043404677886598784758716692\
774910603734907510829972192572772`106.4366426326832, 
    -20.869157772392674268385539878400142169912258574172992492938737746910428\
5389575741276474493911599171707613764124726637`106.47001992019965 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620696`107.3055826057877*I, 
    -4.8819141420208233017883845817234636706796185358021851591514808286655053\
749337167425739379519426636975385768844527158`105.68859013723306, 
    -4.8819141420208233017883845817234636706796185358021851591514808286655053\
749337167425739379519426636975385768844527158`105.68859013723306}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -33.711120004626896189741449735932979714604145405538842201128525622142923\
0611093389038371602058670751380795949910083414`106.67828817941701 - 
     604.30991950325662858349791866431163996468070560213000115567051222944178\
74324376105000008838049042538991497768638699598`107.93177472090747*I, 
    -157.46355741521734876642388176822064179849391706831343637431291858968722\
52589948564380927808031593373115232600813184042`107.34769505662571 + 
     37.294655662476400098134063808317935058226671295349529933235471041512465\
0681670771123912696128046961682287021517490707`106.72216159954446*I, 
    243.122053224540663742275117043148467872773933256627291041061059558017602\
840015025136186914185494936404576343065329111`107.53633935264129 - 
     456.60956400438893623904126353769349095774112024814510885798061035812080\
48351494571459390189486473062188352838776461303`107.81006000168098*I, 
    143.374200054658460861535762622874007467554296295127394152919302161544872\
5589641827333509595946014488215789266511914182`107.30698600563537 + 
     435.76794421517442096102928995151060244582057254426652839127820930680462\
98609177667175927376907266344638031600850813301`107.78977027752263*I, 
    -158.81964106313440191414175573311976179706586881362419296575456457492589\
58978951999136239706877027738319399778865117761`107.35141920800032 + 
     164.73828737594693817076747125917254198475981449539147647772819489357580\
57762602090665615725398101346484439527612496052`107.36730954456499*I, 
    -442.67554370522298249730653858639377401256890366171189055262317765115864\
82651396847462816553376507560211948504994087062`107.79660052720354 - 
     399.59727520522748802933556029896839278659426871642063842814485666864742\
16233558712225062900168505252223550682977211573`107.75213751600613*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -61.395050189791265673200325040984390574169972132387004539676013595250396\
4312443288914415239686539427452994700703242915`106.93864835656413 - 
     239.85864146001927032057147939842347552816121699561654788962577171335974\
9390745891098763968237431752942658997261189915`107.53047036737478*I, 
    305.953524958479502271267675761255631370691684281090041376454558804563037\
7356333753465708596458904136635599587564540924`107.63617045899663 - 
     873.28026198255729956872257920897145185902204049843479281773679728726742\
38165004773819423993014023756237390328527582937`108.0916686421094*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -92.529880763556722180810608657527708367511872296215211262288082468675532\
4121372544517318837090621305739495921459774477`107.1167970003565 + 
     32.591056722322365268975893033076500520501730825246388681438778543534994\
777666766552424843728379811903391750189227348`106.66361343995511*I, 
    218.505534519920318048842674282141285945346068398164712140718508859297199\
1601610077703025805997605961692377607866575101`107.48997743950925 - 
     88.831152583764746947732862617141086674504641624516705277789728129581579\
8024458318125718669127109081097596754534157129`107.09908029494626*I, 
    -29.594008428602175677384705648846491562627605056389338913086833843734310\
7897163400779666717459364394840309655798780846`106.62171879099269 + 
     308.17092202065168829871433879608493036320790961807919884758524750119716\
05458493142199977503393610725412024331068886247`107.6393066555702*I, 
    0.43426874407659982773557845755707972206593322920932869868461740912686466\
51420435930633186672761634126622441724936238`104.7882735705432 - 
     0.6771789584457777891737391968237957358518314686211609333987582841540257\
210426922182758361012649296993873031760742645`104.98121845292032*I, 
    -512.81137263443749303254060818645565296864305709553714929054798008312349\
09046908933448528930718473700759808092525075844`107.86047264581235 + 
     118.43594233158424706504121601302884707823346786161177735676508014107341\
46739817994494306558362424310651960035634317039`107.22399851768071*I, 
    -19.500588585048184946432571081555710430591270770767848898176823826828301\
079854756927976455125213670832784130986632491`106.2900477198436, 
    -16.893487136499677445954172971755470006959305154746602761571209113669477\
3003975350450660893540254096437822300185651537`106.37823430328362 + 
     30.420911861439382798169156794624906069753256292205950744174903708691213\
1128809299775466970350363980680840965368416892`106.63368722564418*I, 
    -48.804542344846123354557818143889352456631841914564794923098462772548867\
4464816603831474430248632573166499994067011968`106.83897524244733 - 
     51.046142331390337811645805156285859023151225326292953804023890185229899\
8195481666821198915691737884984632423922324396`106.85847792491126*I, 
    124.339427890718300556282264442409356281367083080380816823261490775090530\
4633043539357766690073568885147238297212021702`107.24512386259748 + 
     283.02127719161018143109898004100630775879399781027818383422826610322914\
0916596748646330924463717253650355941813898249`107.60233408430877*I, 
    -1.2318159052355883871170979556112028665415104955596977837873057383353713\
691654884065825888150447421583300245841856286`105.24106080524288 + 
     182.74529954081652061242631558285383137513170735180720735549572689535338\
73109942339395934739724114425328948927542058266`107.41236121295717*I, 
    -14.773486040746334275870929016162369303788545262987786101745818064448157\
3796640971460439275007046175840903851596554139`106.3199979839783 - 
     79.035638150816273635780624372508544408720809121064897013357241807807343\
2892097752650076512818348063746435689511795121`107.04833796206209*I, 
    -0.0886385595468622713111814632843005751879312368045809586395877924740265\
705071508837273631394236875547548333879084277`104.09813768761333 + 
     0.2047807533971233772087220881833466316382745020381086750671502049774838\
658134453795907581819314374470190092717929391`104.46180413428513*I, 
    -26.251472616413873652213216801691139918184076701024924032172361595574425\
9589660368915770563400522462483569758921946907`106.56966866866897 - 
     25.850351245419059029188786326261818847452806601843070967013780913319246\
087024241609836420800334464090651144048581813`106.5629814463417*I, 
    0.52290730362346209904675992084138029725386446601390965732420520160089123\
56491944767906818066998509674170775604020475`104.86893970564216 + 
     0.1202961785830866042211546993822620637025317827223224787360719778652354\
745601480622280016593984835922045463033652103`104.23076682927294*I, 
    -153.44277309536461982332301738580014141059927659844186942242183012934540\
2520476913841068733638096896145402029287696438`107.33646143651895 + 
     291.47271240537740654323956244286143165543258053633097206059538921962395\
53524468952751452588200993534768697750047734047`107.615112900301*I, 
    1.04581460724692419809351984168276059450772893202781931464841040320178247\
12983889535813636133997019348341551208040937`105.16996970130614 + 
     0.2405923571661732084423093987645241274050635654446449574721439557304709\
49120296124456003318796967184409092606730425`104.53179682493692*I, 
    349.780703644394581343068413443577744480199508512993877684444327030868217\
0313403949865516894385683253209908130529211746`107.69431084490743 - 
     11.983679887921920052770798328559739048448964634243717350708154922187378\
6721651862755901430848434439384128323831734115`106.22910519732241*I, 
    -0.1772771190937245426223629265686011503758624736091619172791755849480531\
410143017674547262788473751095096667758168475`104.39916768327731 + 
     0.4095615067942467544174441763666932632765490040762173501343004099549677\
316268907591815163638628748940380185435858835`104.76283412994911*I, 
    -65.198515775700149338653050533158379280571021143628909216717171137671364\
5263146215950268644591779852729318630439672117`106.9647527070952 + 
     62.805309150012062244023102682234435792870612651733834481582058055970646\
1207108827308129786302283698272354006046226708`106.94851135553567*I, 
    1.04581460724692419809351984168276059450772893202781931464841040320178247\
12983889535813636133997019348341551208040938`105.16996970130614 + 
     0.2405923571661732084423093987645241274050635654446449574721439557304709\
491202961244560033187969671844090926067304251`104.53179682493692*I, 
    -110.22480108298185081711248711597247537146451492141052098547529163414260\
65823288516288153473065464457439926696202381588`107.1927943215822 + 
     174.08066401520085038254340828451885790776391087604651596075350636234708\
17337760040937192058900151880918254923817234025`107.3912655324309*I, 
    -0.1772771190937245426223629265686011503758624736091619172791755849480531\
410143017674547262788473751095096667758168507`104.39916768327731 + 
     0.4095615067942467544174441763666932632765490040762173501343004099549677\
316268907591815163638628748940380185435858821`104.76283412994911*I, 
    132.868549446830058298209528962353005602567975685604256306327514474958870\
7398755098143411036063125725037314087696177741`107.27393719158049 - 
     375.78883144886602703143674089181471562776711626815924391615130578231392\
42850390885620301178712530371866599510753687586`107.72545886643258*I, 
    31.9203944249943320991669600029066026789426393290063706417343133094245197\
049109396375712886545593871161701628485300494`106.65458324691234 - 
     38.865121070366466036092018795667349036439967120209627119535093755907340\
1547834495528603561031316702942361812582676966`106.74007502276454*I, 
    -3.0706607408863704383308626869768135467865096565771942508340309674636165\
086724777720040542957517489340800040660284201`105.63774683430113 + 
     0``105.15051499783199*I, 36.00973511751583615518252737449953767032699200\
44651666568886821324584261517228758205799444730235508139090359184511591`106.7\
0693492460666 + 125.766669140506760073992395637488212898759073278765616697003\
389486825779215244712966905392568498397033744431673516618`107.25008055685593*
      I, 8.061189209860684169023379851219110111734900184792392915764625665678\
2710296692142698322141589510004166342927741040071`106.05691411273672 + 
     24.771168474368537218882065706905823900000885260981408545468122009774262\
9802218708555105313939018966463813163151145556`106.54446149089347*I, 
    -239.58785521471294867617687683449975108316006995813329101369819042981973\
60149436458590439868391975286715998680143177191`107.52997979758052 - 
     84.333097046515712474398048211220225711237483297661983553784382302940401\
5342137273584163669633901262091213219814865732`107.0765130474715*I, 
    -56.613302547112224688988922534594218022474086345640315599217345609268668\
0699224760358428634851260199033361099253671298`106.9034334881017 + 
     69.506711401267010932844311376866483109475019090711747448359646803355020\
0122919558333329744078648759047733048876416152`106.99254173887985*I, 
    41.6117057262647849229532307407919911117164073100959172115142240987360692\
463628375034300503932258227812137626929967113`106.76973051637239 + 
     777.62540840597434647646551899407755994881800957692178712804926010625095\
81655627437121489272548644639887990019407271038`108.04128544027263*I, 
    -58.968656751984558532879231921010001141072377170858952686731677510381401\
0977293428114171226466093228652015007820356191`106.92113623292123 - 
     147.32903473321605774923587963311038346818742234521109063285857941733040\
91827347898148632133588661817693053201882981676`107.31880334129258*I, 
    -43.258945943501985693055164947941861521508321245299989121350613631623304\
3270133488737773420101405348226185400996821987`106.78659093095408 + 
     295.07229101324502332682873626544242130817367219826552526450300042254261\
60135750062011412860566756303222529795301312887`107.62044342649477*I, 
    92.0217386327579739431324544056913130208850243104827496059845423181277161\
677312312305954731206269461290488177744330591`107.11440543227566 + 
     0``105.15051499783199*I, -180.574775170828087728648970657934620331419060\
9242309335676708214532339430464648826084715780508909663340451900941831455`107\
.40717208063538 - 163.8108631750536087622726658376668103325822271757630408475\
43243610190944761344690699678454667968332797738488693821571`107.36485769660283\
*I, -105.33797506023626809373011589214959522286628189484467632133493550603159\
47651767310688327489969272475692054636306283313`107.17309996337598 + 
     135.54515371770246787234126996892304483803296647897741222597588724594770\
68156733126002840729588786511593335855501439809`107.28259899225839*I, 
    59.9317965248640564190259295596431144052355431487036522216628858843896544\
188861926863026105454840148739496601842304325`106.92817229420262 + 
     176.73817834868024153680346333922529814976197077298916823761186698779477\
85891089105060210344498700633836661109352946274`107.39784537221247*I, 
    -58.741275332869222660633253735177577937142118666728984802263998746398510\
1525321483919052150415888865617665216390930529`106.91945836909632 + 
     65.827959256249904094660128259951654556692683179070623413868011297473520\
1859909431139594966392136834127462371364219542`106.96892538949574*I, 
    -50.431179419779694448023413409516177240060292797457082686494677172776377\
3873583435978238671745672005214559736676449783`106.85321412283254 + 
     112.55123564715863482652187999103932050529870984621110021376145998800147\
47255170065118313084751950465807530083139520037`107.20186526510986*I, 
    -21.332507206642838803853570616465420991921587968298974442462568399874828\
7861002894983266475514935503684463109593992911`106.479556898852 - 
     156.28662364392666886518696961797471983406885526674627562616594157619471\
67183462897208987812725929973505543153649221465`107.34443680677742*I, 
    -171.28560370518449018298682869091019605874728314629483585270865544431652\
31927526970740414959092250614555210288012946558`107.38423586053986 + 
     137.78350223110125451534916502394483130529681582151648013174711068923897\
44744287044591286145255609164885396766510246904`107.2897122174433*I, 
    -114.79603123943685747529463954094314982312068490980333349604174131695135\
72069802636342604191245221657251451394950418704`107.21044187160295 + 
     0``105.15051499783199*I, -65.9454594451550562992691722488057582022384755\
945845954945286686621103388570597859440352952655859237594111362300192945`106.\
96969989618596 + 0``105.15051499783199*I, 
    -109.85974951894767622520605297578999715467929464433169195871313923234110\
36548066570548196225395525428614612209555293472`107.19135360232379 - 
     69.125047556685794192249561272299918762421566303439382202325020886565291\
7344033341627346398540137086842084827562532709`106.99015044093099*I, 
    -253.69256462102032490392177951780904405442790361703651998670144817491673\
8825531404867946373796972248179298569672322316`107.55482273666831 - 
     185.88207503405294113254475273128934127465385482291285951006107271635097\
59463109370190776329723525522942586982840009483`107.41975250977102*I, 
    409.690420850648149417910360613497290276553565738886936176589150418266064\
4329125239052976523619557573005957076498485101`107.76297080747628 + 
     8.5504852682447661800533081841797175051582878442412511839845630367122858\
461914542740326713691495548036912537585794839`106.08250576090408*I, 
    204.675197156212974556420197044743488006730108170602273578025366548061617\
7728597115738670546943615445583976330813028379`107.46158021523395 + 
     45.334639265335767029785755065576261930763332002252376298203372428790987\
5373620368728888295053166465673948055384694684`106.80694516216403*I, 
    1.85424530774821387428270546632103967386000174110429228298001130597143233\
60242958813165067037627312355161449504338456`105.41868218651534 - 
     14.168023859186965420829145530347890743007934651749510855515101641743795\
7182360815956326230146685317367491320966881639`106.30182427737374*I, 
    -6.1371243769671246190758830084614976004956771905444839954936527543979160\
231741364952303411769629516676751959768256872`105.93847992275893 + 
     0``105.15051499783199*I, 158.8242517203898038905828480848478960211039260\
9947315303722321594096170681980307013182294300235803869086475515660585`107.35\
143181572268 - 45.19306626064434821476164592941916238634797578046582237555128\
11195826800480771148484129519837764138687213298416162854`106.80558680618913*
      I, -3.62663228780875058562515658796989700346101311712868870442813940846\
84264570539775312039712684628055401145434599762298`105.71001852157586 - 
     33.950373823870331350381694913654834780013929474351435823593946728866499\
6890611303925940648092994601340048469715410532`106.6813595584441*I, 
    200.658278392626559496167495908475384816644163683953932613295368035221514\
7687413138048933079107381743788675346833636107`107.45297207959969 - 
     60.988036114272020523797231517553186545547860092564686144553151166683004\
2866364903062817577824319116667234229896355085`106.93575964662719*I, 
    84.5799777079098412416691157812354058639928421669937641568464493381829307\
518315439575170384593511178281515978395025922`107.07778256417924 + 
     5.8887004143015298091598737943349856956520243203731070320657182375457820\
907263659299742760139308690671503074925991739`105.92053445812462*I, 
    -10.036353777791911843167813623150113162447797355555525282499749625463975\
2537735838223816552736530743787001865587454458`106.15209095946568 - 
     25.372737298779678952117572956567904127791987666924294265783427078011895\
6581489916047441257718994957944495047176311362`106.55488232077417*I, 
    -14.889448253797449624347614490130629007938603622320696224390421525220784\
1194996827102438663738310688635221732147184173`106.32339360258412 - 
     3.8071669229803838906856886327436204068278087839336427601881632153092901\
38661589197339319061722226875887913097064593`105.73111691644833*I, 
    -107.42124089075922667306141461514333229718569744230672614981257422923114\
3541966754507844676046433658822861946964463111`107.03109016487896, 
    -120.67166907656751950397737033625304482556826799036236807443733532642790\
14962430688156054757725332201249684507094144568`107.23212031757355 + 
     5.1076972719191600618448039002181063710834814155625230159574551016618795\
163945291022971562635165630625131658725889761`105.85874014698895*I, 
    224.832782798599678539078334160342494404768537027104236369135641836220426\
2324928776388686204284743793785508501914113499`107.50237463369035 + 
     133.81577871443365313453494431249364866236674410483334706766971283754512\
05402833421853452960520127665115790583766663836`107.27702232355517*I, 
    302.749327148469997461797034006065864300492793133388653275685225454178702\
3914335561078841579326354156473755090038350103`107.63159818444136 - 
     6.3292339510782426006509893062922272591149688119964124616041237082089284\
858316747152133146174062060354476693051534571`105.95186614687745*I, 
    -76.711021161739742750278426285808884839567591270236498873446457927888643\
4043237841359289841917913015147935665074021829`106.88485776402558, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
876272426628417863802085702751973084203686449`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
3131688935357752006255763934607999907609962178`107.21203328557739*I, 
    239.682730661230317824399181656271449914494228523431282213868882651539380\
2589364416833850999288576685523385777156611566`107.53015174171664 + 
     181.26484316732970406015799146509410362506687804643027363159673470317121\
43666490268664082131642364269427518540195505331`107.40882857744317*I, 
    219.885923593925092361852437678731866748950472346129267287745650440721078\
3101301809388511216274014083935881242281157068`107.49271242591422 + 
     90.121259211075334522705952803487348039512842672463872317460911198235557\
8875733956061888462326718512131315130761964425`107.10534224906623*I, 
    -103.56048900054653441779548492135170768633677813169232640133865329677096\
32528286839257613865252041373346772322414334595`107.01519409245554, 
    66.2246738356948629562641656401702944076716784098370464449657902888627445\
728844537224017095638917443536266253087599545`106.97153482585514 - 
     36.910970793774749793123367658739339668060628773555443902049180577582328\
9852276230147624404081403476203465994106459651`106.71767046553741*I, 
    158.722963028546616330926936346101092672013582206628424536444584483457217\
1614597107382726836243710927257464915343314532`107.35115476009507 + 
     64.479207326642076340058316567385446781396975339685802995691336147448246\
8505138545039461486596027159705560649435732779`106.9599346876746*I, 
    -15.913401018600467349337757635395513768064820076455021989150972685013902\
4784315916635881036113919102707000952268812678`106.35227800499351 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649586`107.62846567292904*I, 
    260.772179264994603601769765775112410137546259157975978760223660752374192\
0560789476871442107123210523521903137653208282`107.56677625423166 - 
     5.9458215613755958895251889148545125000737707466807923275063365251534832\
46085927807495186616458239075073654353553149`105.92472686938899*I, 
    -63.058022781358284369066814752110108597061106876472776735855549260670707\
2383381252609800112871359776509884720045838928`106.79974034908541, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
8522124805210015062544445472250481666760408989`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300515`106.66577023157562*I, 
    -180.55629030559251747991270344618578822873557039015386635149923487839328\
07847172601723022122491310000845058601370221231`107.40712762101533 - 
     176.91709900580626051375330567425593445229227839557080091715421782570455\
55398500387475447629647884140617982221410727324`107.39828480725384*I, 
    -70.737732591327877655206531503540891383960972279134449922542339117676289\
4958375388848637978932752354742332943021705212`106.84965113494076, 
    312.524381188479628858408159015679966444742585725232667661851593236026341\
5197490333398234816016281486454441606648402351`107.64539890176034 + 
     199.60883243448776215344839596441967699339500051437019603412119840152660\
39012216127566572257893458318152719202674891013`107.4506947521816*I, 
    -45.746868290541995058891529999402708799456439216200702661438368065103754\
1201160631245063003846474064827739289182248446`106.66036136876991, 
    -45.746868290541995058891529999402708799456439216200702661438368065103754\
1201160631245063003846474064827739289182248449`106.66036136876991}, 
   {-0.3088038460889989379833389357242760300959660031107290113492060500746843\
87180778552637328902299437467975954057788475`104.64019769857869 + 
     0.6468423355466504951632499380994249938850424998844451509788387123694773\
655646918728533195415476718980885823853368713`104.9613134343796*I, 
    -0.3079552065671751965063409649055944207445146531550683928277069480896841\
4427302002131243154723093765449207295256158`104.63900254889272 + 
     0.1478011410609035470960616589498191028063876020625348073841210996629049\
662433663424941531323855465675840477423400387`104.32019278476321*I, 
    592.464550998389788130516622821609489918924821760881013256233188471515499\
0154271718636075961260280505714320482239772346`107.92317736809835 - 
     2393.4117203703333672854282893537290015065010501808581959547579975632535\
404386363794339679218111133937174384933144374306`108.5295324112405*I, 
    -213.26183623113929208203588992166793690386376828872439174996405500837485\
91385434059554500548656524203466520528237146638`107.47942814208993 - 
     94.753369007290345933403121508118404620451415925248229162164521793739788\
6902735142065394707541645814099812152172228534`107.12710965832186*I, 
    50.6340098595215045853963399161063265146365185239645477540651772344478840\
589528522834041173386518365630548269711194904`106.85495731966691 - 
     1919.9997004854626151733952920478907892442893542409476496157239376853455\
845673088844040632368178651065664492071321111627`108.43381615878683*I, 
    -353.25704802126332145687718313169287710394930649460711286487060129738419\
03304759012895748321380639580733538773247832662`107.6986058332817 + 
     1496.6788250421793823671440845798559886883084081882687036550442982562734\
556723555077004588919931427274887915328344759556`108.32564361215171*I, 
    -611.54626029742236836721784919529565194175024545837417150471056664464214\
96882274007741695343012083965898179878310074538`107.93694431256817 - 
     148.20489776523887659664743822017598377842472159810818328151500605438544\
49082230503499974329946043185641514767131628928`107.32137755395351*I, 
    -987.22120862670930935840375627372057110414878335508740730953113232711568\
8224927031619784060198042722760636858218459299`108.14492947463725 - 
     2688.7972621675519981588780893420394630360091420195078640487586932616686\
954863351597075102333975851317694216297016146177`108.580073055079*I, 
    1.30305830102144810016465739883637511204306515567981899413331726735305353\
75289178051355447399636271323086274377434701`105.26547884504534 - 
     3.3618391740188315522669824676148031335988112178990522305677474603450168\
836916168392453923754556964256267595725452678`105.67709193135342*I, 
    96.7903890725610812891272234336250822266554950685048662734779805060252498\
826029935364271814968369178362933364510753998`107.13634723344641 - 
     862.36579105671447090684838814650932732467967600813293447068605495263786\
99853013760387242949564648729641313698465909428`108.08620651811208*I, 
    251.885052204493344495651427765785390598356266567621867262259616864234748\
8769345277892634209751640941244412779954691462`107.55171739344553 - 
     2588.8941687017862262100016703983592922933893422540114346697980780882352\
949850008041558482534841513508069275648987197889`108.56362929512348*I, 
    -1.9198173536776222346543372994662455628835458119456163983102302655174220\
689827163790853051894940022547766544480935392`105.43377491087769 - 
     1.1061874912862329132243304246841830439311133549595777864242174661624117\
359897262874536171590737039285453899284801592`105.19434374101226*I, 
    -83.777462584990494147890730105440664377245734727037537409591613026951921\
2535572009585801526735501951367996309222455083`107.07364220033578 - 
     221.72488208125784000902023724334335531695671998100624236188876956655215\
84706792462889711605137930500739695297343904684`107.49632943043332*I, 
    868.850752326323058937224785016989074907692489078921299068534405306020821\
635352582587467192245657104941990871930517012`108.08946017933494 + 
     734.43848395157658046070331381188791527288320259777711011921354310189350\
34535696016927172054331371267740316423267768221`108.0164704232827*I, 
    -721.60687144916788241344852876113182356543267070937889589618367099327619\
59856092923648423823672375333806977210791962532`108.00881565792332 + 
     211.36317826759975880369909950237553784177570013599989269136251401314602\
95282930718029970164702087943669988804652913666`107.47554432863663*I, 
    3.24637023307055656926931106269433427546729956317736662850116079063605411\
56292195621354244993497227590634728449873144`105.6619130453649 - 
     0.9016788101028050996928778787204885851237141007823721792978692715122121\
443891090792673539938642940736224591500902977`105.10556686149222*I, 
    -574.32506662612847466746688738248331848116038038286496559230724426241137\
34412465310688392410649732025566071111162699808`107.90967276946722 + 
     254.40842070599219883055922865057506124224064472664145075567582620025577\
59669122647426904465373393076268372090671675911`107.55604647983047*I, 63.8196\
03602742997911894244623129538475636263581115484177392910055986018889961109879\
1012439329414517470564304933541039`106.80495410236963, 
    24.0966721091495009378759766714388644231251282081152482312733935695730762\
612095784392018546076788675669030327065392765`106.53247206594921 - 
     304.80703746426633869849058966087534205156311734050200423687451053423163\
61137030371876279060585244143404166514854378521`107.63453998771944*I, 
    108.176426134137378381660447761947012353948827528521231761386264171652922\
2640390467070532058082856589882073581892828999`107.18464762722255 - 
     50.144192838813422990691029786589063146674767455047182402604087195653333\
8915412636631917628507005746976289528916493018`106.85073564278386*I, 
    -207.39173792046574512883962104513677246515364956700717158937782741449923\
3318102497451154597651257223373591023089366778`107.46730644879041 + 
     775.44519369247890652533297224817735648013897932757457447879211760163761\
70187569180256190463093752364910759611473939442`108.04006610634133*I, 
    -302.21852116806172715961531973706828118763021876688717028711282171867519\
67939366298653512652888517470871055791387761052`107.6308360739654 + 
     213.01592072572406658876746518402805882862331355717576498148136354284266\
72005887441898757766789681586644440998358968476`107.4789270614817*I, 
    35.1816277537698695393764003453092908868423868788884245472911019473009270\
001200441771628140512482160399607029239240032`106.69683092698772 + 
     272.57555591498866350522738194671063111940621729787099440531398232588800\
98382424292147832642928542927345819033391335684`107.5860019043298*I, 
    -1.0103964870971534093796258615025861178319925619412772034348290124654294\
699668531951281959364779743999448149981824452`105.1550068254456 + 
     0.0099986201441366409809684370874848610605165812229376815178480604675074\
749969078246309519724988454376111144047508316`103.1504550673184*I, 
    -10.642812501163462402205381940808694006841836082190004145069912848512788\
0834584127437140479895984271066244761839862049`106.17757140890465 + 
     200.02041645804229720536304940237480005059604778578779062755616114366669\
91712455462118317981411109573589924691676024673`107.45158932500861*I, 
    1.16572724938963355523867867671944828953039630295058505882013761530277689\
07609233768788210728809124064130967759127571`105.21711194624679 + 
     0.0505601876827749140819938519935549948248919164237558568570077987037141\
111637923908759947236813484117121328945167812`103.85432367523929*I, 
    -501.01320699476160714358750992597711640999728796650117601788682813620449\
06389327330504446232380821114151398238086808438`107.85036417210114 + 
     84.135666861782040956891525162768007609827436263152355000547772254360420\
0267963124889405527439431047677675309124218523`107.07549513914174*I, 
    2.62128683624824472014346303020046995335564171271776725636166221967971551\
51101861058175825961120543816671419467167273`105.56902954437338 + 
     0.6360678458152740145176364417651173514041365425848814065266480166416936\
411496447126822288344567974184018335570509454`104.95401843972522*I, 
    28.6735833742362945666186536769090048505745355534206001979010316275296433\
849323612635328948304560982210059279638449767`106.60799696850471 + 
     1456.4192272570228941877146228938648345523531672064629401739648723966181\
36758386310255944634443963172523309245230188453`108.31380140157131*I, 
    -2.1427137380348989326400257435179936365263065635758126133595570755927060\
058868928635634923851745871304275216113670022`105.48147915193681 + 
     0.4439520323588865576772882080723977653712332237696549377569431898334959\
401339938532078675036490702335095020040871685`104.79785104630872*I, 
    -1.6460320194115158939232328717603352770012076695303916998349184554242607\
16795908419276313946846186042008173070950803`105.36695327689687 + 
     78.020762306935189218072580455940368707141696389474917917592607072579410\
7022645399564370619525078418147533544103387452`107.04272518713098*I, 
    3.01546480849389851567058150020640074926798674560318591389163783865757567\
79235084593369784546747187824305926845894184`105.62986926230334 + 
     0.2322433554913225710511841840645905125043989316484978530435942442932945\
101732022631580228197530507279477428253975608`104.51645829546115*I, 
    -311.81063753748625992638685505782038248466759301625015480977540933029204\
18364791010298962627398698044654775268371963612`107.64440592505758 + 
     120.14777510189965702845618189447076883645223198151764569977182784346543\
08125540710341849256061858934046538977653041483`107.23023073077538*I, 
    -1.8963747141031975109790145212053304374922174067979139484463866058927896\
998180226422993451725381459835017293792782313`105.42843915371817 + 
     0.3217116000813006199784066921773118930861957258747783521299657652397042\
570559658165305147017874309947324409325132769`104.6579817185427*I, 
    849.241848604035541363807099335855106238475866170114360873387204397190029\
9828410753845893612962547202763822937756088509`108.07954638484503 - 
     419.95308105861394813176565862560932645116025759624490743052796611616686\
77229702832639056923381193740247550290060688781`107.77371576971662*I, 
    94.2505784515364999350052555676954574302285572369476728265900641118318617\
952798139045760868829344803973079695285984023`107.12479902214791 - 
     5.7475783308926990214263409938258902342797522686419147833444229786144599\
964968734268271658495763858116681312914471335`105.90999989659763*I, 
    4.03663136116662068180689692206396123430016726985685934115785076537098622\
2368968703223310627291690282286646450446592`105.75653408781173 + 
     0``105.15051499783199*I, -331.249760785554682484673334504960904567163015\
7377844922619894514783733572582213355352095193670702350470739678575230254`107\
.67067057114804 - 113.8928250303141495764941830302102696138210132521661797961\
276236622305000017054129346108455098959605840764429074039613`107.207011363281\
67*I, -66.2585288150579101503747759225828375340347447448177028239340092072803\
395240691215675606317675010725119997165164114612`106.97175678653768 - 
     23.312077964743124025931891231620846790747527929205558739796286139576910\
9153760130365108074221247782436505667489633262`106.51809598471164*I, 
    418.337938458008277894090702289555122323335053942885360274266291404040009\
3792308880359285680140411678012773237950149685`107.77204224973232 - 
     541.26576451409333530940727074355204488875175103349979459413253216221180\
26524352773266524105452269667188405518313951761`107.88392555632373*I, 
    -191.43308753838690853579180759747508789301437814649091846414561958264007\
53065125609835510726752826274661155525233798`107.43253200177139 - 
     296.68323385419094069028934855902438264127551991092478679763104307242862\
21252574677601647715526587028563396476276756228`107.62280800201758*I, 
    -1156.0403996321016667459633473603745899291228539999546452304276860266275\
691725789929903368886021299429297553910347054022`108.21348800927872 + 
     576.78791943520184153104131498168191104150093798081365304447249956787010\
55120520878537744207750092843931484409927652811`107.9115311535351*I, 
    121.657357897634979531506901778485357603705942713492180418300550390541191\
8162299437926050763148179681432968451472045242`107.23565337823987 - 
     104.62002967543778439712819461750296929248153327572024535396964609995786\
31776900175371375234998943724131145419324052621`107.17012983671093*I, 
    376.899042427015474315594219956583797406293814370114910394051784405452810\
9884390462530473216982871141478725908782947057`107.72674003188762 + 
     712.66284231541736550009722570432837562233068374533315072849616129118903\
82118260766766507523660062913495714919815637691`108.00339911344379*I, 
    102.559767097053587970011219156157570525596562002729114526151679824716444\
2886019635447058074920864763316613553795830401`107.16149202376864 + 
     578.18963611846503060817525077067662712225252583343370984295797572078124\
01224029230885605738590978365963674809002784967`107.91258530063378*I, 
    106.653041300248037186815141120633185429100113094050235083572462591154139\
5861883621240932302618890230285990850794635955`107.17848824206267 - 
     583.66377506358493427940428094141351346183764424680016588946484297402758\
32887996420682030447042201552663808465545423779`107.91667773760747*I, 
    -454.70304903931178724071176970205290620924570327887790842738011759247788\
38507568633039339009538220393379376655399611913`107.80824286423528 - 
     230.72674591807656804834937116483798614767613884349596404630816267848441\
85715460874539338276657067933866737189912187089`107.51361293882628*I, 
    145.831081161190754621128832851577078314570826991460672373864288192713092\
0833819065989701103183505664084558639816293044`107.31436509340676 + 
     33.168586847688703633895087559451871130268199645051573788763479641627876\
9956898194983786272219806116649623982868465145`106.6712419665681*I, 
    -156.70514652321295351166163632661365332128194546983374220319541031910737\
93909518315511283753809194673108696526346351319`107.34559825766962 - 
     288.57441186589630661002700778062366561846630275933817677303917621797741\
33412922128117750262394845618902849525906382703`107.61077281704229*I, 
    -118.01562317357033990128969231627235703300194756223030146112318995505011\
61444868267962402740146871966413313299592682177`107.22245450182406 - 
     149.59171082516022925957170870129073036756781505108212706912224758458318\
82802101671698464648410800997789887613221418017`107.32542252690435*I, 
    112.780507393586068357938465825178576117236205955059296271048606487996206\
3897152725359657504498903697205009175050401929`107.2027490419568 - 
     127.12956313535333047950849158131892843142940630939301332958314905192192\
95890966101073896077940884759196933145485028812`107.25476155242701*I, 
    -75.782081758667288686175617690521095438463311407977366487731775745181931\
402312025731053916783628909765812146375673048`107.03008152914686 + 
     687.11373708869978796145800788320119213818442415453997885940100589934281\
80583718649810220312555573366410436506640768793`107.98754362907147*I, 
    -116.44945571744968612024327418733000910486603413075627311670072088995399\
73439229716777234743771563443122398257320853592`107.21665246082327 + 
     0``105.15051499783199*I, -138.739307733712183107696762831364286680762891\
9684931939050978301716368524519608237405792007922519690440017814021261102`107\
.2927145210056 + 0``105.15051499783199*I, 
    -20.869715262882666887592275208320557461042447621451705913846167097235478\
6261179060212757988295097917006713928482799032`106.47003152161702 - 
     467.12762877400819940759617939553619591524406325903030020825854430927560\
55630713382077462901249907055189603848091076579`107.8199505527011*I, 
    -33.954560284960418271898785099599785101454512735825263935415456119797775\
0521660733526074530135894778887442055018211153`106.68141310851307 - 
     937.88592861354210013612857593423871288302234316357568121820501248027547\
31460295200684569527643487752090278650927645999`108.1226650178888*I, 
    -412.18061357588407041650168108095918134104958908798068273946801995145466\
98101654688805688839273424550656950921977694332`107.76560255923198 + 
     432.44606732807717250032014418067733217456103022005525858527709265307109\
06497928372172946642687189802077522945217252846`107.7864469498124*I, 
    -265.98493427470409462564846255772577884930243956168416717358382153975588\
52980049279101518019194765417263416692300460083`107.57537203616735 - 
     206.62559808727345088718444766679755207297782443347039818321491024497959\
77643531352642334325639880887768672541191948186`107.46569912149863*I, 
    61.7458607205159762401551477607263350077497730888406386259076163607176330\
613855176112107681018080185957357839356674803`106.94112284678407 - 
     2.0885893005808085049625531377721132504303831656169872939547246148746785\
825993398882894123861981494185263133147707853`105.47036804670313*I, 
    22.2170591353686423931390800604654884431957554200600867391753755331848440\
796685627283344753419527413858599814586166096`106.49720156882707 + 
     0``105.15051499783199*I, -50.1722604822678967617732504891121256516767038\
029444681034626743223496032744187508529417656681038008466101555663510788`106.\
85097866618803 + 169.42810552246054007106361464856635772407055719789550267581\
64474764306389834950475745115005154411637809522792851260187`107.3795004525921*
      I, 48.74991173169183746430631655537858958549288037981334878738547460247\
60891192518491325928821281338705624179738063017204`106.83848883151838 + 
     39.909192971081907505840328549964311378560722212607709958394106138718396\
4835603917986229966544714882492535690520739897`106.75158794356265*I, 
    -80.608594347958639399935621660972366776242885766749426823448950632601261\
1368674351646734455614304314685968684124470836`107.05689634582706 + 
     293.75993102120614727183432423719020828605934646158086508097708459466265\
8059802483870209228777892054222990077014007897`107.61850755537496*I, 
    -110.76849766723373983044862580971268622468717267236132643643462036405438\
65790646931369340312809516395732794185667061221`107.19493126332758 - 
     38.804765619827036934052471705486561486983327830968915984160487126200130\
3548650282832788705711804853816264091956400871`106.73940006248031*I, 
    46.4660458087721477062538593531248146282185049001951589643614830276817836\
083213225870309837736681033090691308427737901`106.81765071407034 + 
     32.212740327060397897691536805972241054101655358467107852582249406175171\
465306593443484633404374235564864917979080441`106.65854266950976*I, 
    14.2189657989280628817303558912510600109715411481160642588598638796780222\
891336543973802458406240350842948268852870142`106.30338300743584 + 
     104.05090395606888001841550921234500328348833463572025503064291813477855\
49318939239362080987408530987948185908701328611`107.16776085538712*I, 214.487\
37770491866188624000141486569863393497493218993639521572003983172333486027904\
13967818338900868567597690490950053`107.33140173962379, 
    221.198843342722593019125961163799099003330208911687681630841451020054656\
9363772628722655826976155728701762702337453464`107.495297849528 + 
     0.0590063506422713980254101893853374353222651697840624870999341068735521\
524345798139025551771236436088418084706627265`103.92141375354991*I, 
    -404.38637003233993989562094803408021003404410267772638418844440881964559\
63474933121798108859855293750126907051977065115`107.75731150696782 - 
     89.345360728097392169096034798582811860522046459678452168118496536698747\
3426417238487577032765472527559035352858730482`107.10158700444987*I, 
    -176.96013080417166001961167500077860467355762197513675594992542803428056\
34844453564462634076200533070504301174537168765`107.39839042847554 + 
     458.48160137898061019027945669595987917563343266810735966556877576569996\
05966115714448894070137189097065200299693247841`107.81183691018285*I, 155.300\
00289002209896301888420547304480640206969393548896974572220625101711252168196\
09096079951669424813772224843687796`107.19117146381046, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748046`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118623`107.70504839574575*I, 
    -516.42325178613805161452129320379960002981642304762533243244312463327937\
9120267340033205955522892727127032390274372269`107.86352078583202 - 
     152.10206808488515626860174867355486446622548795389857634630263234200701\
62948811780976619136536884551240463877927633663`107.3326501168932*I, 
    -358.30997271830814435990417325963612915818016367364725573499853311887404\
84562375672765083396620074222672791333412015493`107.70477389373536 - 
     44.512925435985396228298289114726011513725847443266578976716192322891100\
0486079411865732846479483680228194205102249858`106.79900113533975*I, 197.1210\
50838679732340915151969988904971915427792585038326094972198924950622410652683\
6352633479934415783824642169324526`107.29473300568434, 
    -272.01706744909666411965865450974378610005011926269204026972809616702680\
1841625554254310775622490458917663816593299798`107.58511115211039 - 
     35.881818947665412157807021072707875911883166880250254075910068500253846\
7520356627649818427636081562162666178139248703`106.70538944833869*I, 
    -95.474001113021290151024129291613366238948116691253230212123212896630115\
1217532266403535361102774896273375645791627183`107.13040012113949 + 
     12.758225392009454534609193506887515048246541666239011937596783953188736\
4472846548753485655971286019285489759138876843`106.25630526813754*I, 
    -675.25189909682812608920018625191832224628748045317097433927205578929197\
56367605777008177230589323695135351123774694707`107.97998081211482 - 
     99.986847467327121777521962711722399312631190493424755393380610648849180\
3730634674914388587089228993782664640096372525`107.15045787335163*I, 
    -168.96924288831995040451282828222048831299598870570722616318352189170684\
82461042916730156536204014003627156302629211572`107.37832265593953 + 
     589.93953547290287130805292040470487259201537913632704318366816456715013\
43606256590261673677309840222429697947064260647`107.921322499718*I, 120.98793\
66424586587136223050565598036162150887767124026621988313907083117226972453695\
390354333397156233358362305163377`107.08274207022728, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
0582395006285503664445269720250638020595835153`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
1576954185333311594783885131319535167867147288`107.51535129251587*I, 
    148.520222895419927309880803864949865243631481127337095716093720477460528\
6234773719664631973941245536317095635028805879`107.32230059016486 - 
     625.23279831461311797258591438342321443968418229989880967072264699542105\
93994700990392098767725861379033208553115841135`107.94655674989417*I, 141.624\
33535834437225047813253050669667343971014436387550646781477687098536203890550\
1038481552838067990378478419819624`107.15113788473639, 
    -589.03226752532979814155216890922538378321532053972942094161417213440956\
88575890750470941790996616560505671738578908212`107.92065408417147 + 
     83.006777302694538416220295999078824345768655790844096825670989664149545\
5654252090505260409529146249395598484261572178`107.06962855075025*I, 
    -17.110440156571427231565337709840208184308176190084717946046902012095814\
6453233792925869878121094122788951291910140383`106.23326118166919, 
    -17.110440156571427231565337709840208184308176190084717946046902012095814\
645323379292586987812109412278895129191014039`106.23326118166919}}}, 
 {{p1s -> 137/50, s12 -> -22/5, s23 -> -91/100, s34 -> -377/100, 
   s45 -> -9/10, s15 -> 249/50}, {{0, 0, 0, -1, -1, -1, -1, 2, 0, 0, 2, 0, 0, 
    0, 0, 0, 8, 4, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 
    4}, {0``105., 0``105., -24.0640483232281210634613482839247104124062781774\
454390727969127143877098659978028095001726679874293625876839347896794`106.381\
36869102301, -3.5662823514198916892634415958173727006413396408320512197906020\
873168735513184469968313513333846917038151384300187862`105.70273072220394 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    15.3321522701454519552625003931872655902394848572738154316891115922864583\
994710874133950927507965571115041458225019815`106.33611812159953 - 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    17.3802783850066875877747240039985635767120440476165139499136122378618949\
361845383686482769738690213415070083610137531`106.39057172622219 + 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    7.74849595039919964679275426190385555308315660116832575552454369922126840\
45145902617492253716620916650750263212031261`106.03973240823069 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    33.7878522942264539032406785785075814820044679197204900360335194069685485\
436181819606450967157401289574996094399571851`106.67927558480044 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -4.7797757650926615964442186578722461369093475235313640549789100443674232\
339577218077363488563830609132434914224683313`105.67940752291607, 
    20.4249478775461269346722591099750552418074124873774145424938729748549700\
510716937468113357876208813586065821502235011`106.46067595476116 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -3.7891729641938929774558162090224374794813864230550407225784126284911558\
135791964973753263628178309475055892130410229`105.72905942777854 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., 41.8850991517210010100386579467551244872341151213202085\
037364240760500935433436673989963478134112460288942540374164186`106.772574545\
68715 + 50.265482457436691815402294132472046147154710390001693135599113476925\
0625005793439780485572054738730877143693842125169`106.85178485318205*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -11.765869918725560265999058797369892889598145216441764211898509504969584\
8481526404165637414174118654076890073924831952`106.22113904043077 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -6.7989622820312115325164375866542975652398042980166910846595285818736895\
000032593645226928670094527791824174474054612`105.9829576297178 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -25.128774335405887234567478265902419129795200648784839705438155937083163\
3406991286303975023455311130065820346822168792`106.55068630407872 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -11.163751443631911090914654259193078118525347751273809217156690512689802\
3914966068956077252105754967939071055390947681`106.19832515636689 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 12.03202\
41616140605317306741419623552062031390887227195363984563571938549329989014047\
500863339937146812938419673948398`106.08033869535903, 0``105., 12.03202416161\
40605317306741419623552062031390887227195363984563571938549329989014047500863\
339937146812938419673948398`106.08033869535903, 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 
    -20.348133300292559488138109911091264495161666743350038575443101863636270\
3648979754429092117028891842076319443751307195`106.45903957185676 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -48.878350356465391073646021642190610809671378687904093421311884081880228\
8473574579600347073892773626993832106674621144`106.83963153788208 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.152541523104737136509182705125558329277267823217942434232591217653071\
8622644815323671855330388675015971560879947464`106.49593855711076 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    6.37767553306809444899872902597378798523244412133611241163619100059088662\
01950009847583101533493109901541102043366484`105.95517741838607 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -1.6364007668291949814254340638186386786382891428892485673195611983003646\
470752590562177697169482629556027943530543906`105.3644046721719 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -20.534835388394538625951376052823276969519113640995115218799274877903696\
5978647934664442138011295117709220786055751584`106.31249122580674, 0``105., 
    7.09317755637220413537099928125892242793279776362498769767476266333186113\
59114360059522949701838250738465818303242231`106.00135582907309 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -2.5386048782352838056109704608357855956960896828232004967143058753087653\
95758512100946756632023104602585400209486404`105.40459511026495, 
    -2.2268391166131372884095208619587401236201831213063190456208155501057716\
52920254204999716804179026393141331770656397`105.49820383934242 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -2.2268391166131372884095208619587401236201831213063190456208155501057716\
52920254204999716804179026393141331770656397`105.49820383934242 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -1.2362363157143686694211184131089314661922220208299957132203181342295042\
325417288946386943106137964274034295612290885`105.09210149729067, 
    -1.2362363157143686694211184131089314661922220208299957132203181342295042\
325417288946386943106137964274034295612290885`105.09210149729067, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 2.389887\
88254633079822210932893612306845467376176568202748945502218371161697886090386\
81744281915304566217457112341657`105.37837752725208, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 2.389887\
88254633079822210932893612306845467376176568202748945502218371161697886090386\
81744281915304566217457112341657`105.37837752725208, 2.3898878825463307982221\
09328936123068454673761765682027489455022183711616978860903868174428191530456\
6217457112341657`105.37837752725208, -16.470561646605986715879427650236165275\
31011975975262644985893649627724787962350667990184976158096494137105880909440\
16`106.21670840887606, -16.47056164660598671587942765023616527531011975975262\
64498589364962772478796235066799018497615809649413710588090944016`106.2167084\
0887606, -17.4611644475047553348678300990859739327380808602289497822594339121\
535153000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    5.85694124065783546594988086814999096174057574279499198445444452910235690\
33697071113136006595700286464431522690951345`105.91818586485364 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.761674505007675914360896914782017093139296762301434264420090428009468\
2507850476714439306053085381640634103762315553`106.5077192064133 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -103.04450867263608912906932425906061419194316383877573294733751349328633\
93855885834500611120866280640513685294328786605`107.16353985065061 - 
     59.433561629208064632397562363045998386444451387379242940065052774702323\
9735174657807985388988100952076021137830053955`106.92454675450051*I, 
    103.311232985933557680313271539399228254455474284953524464793375287947975\
2036612188002786089673898257494856162095289723`107.16466254257118 - 
     11.652760960678059065088190050440558817455952471436244794834402379639234\
1803441797148628525251358929746195353283261715`106.21694383546222*I, 
    18.1479801603307884508326851855509588311692367444023565541789767533476723\
624173352988555840385232088118875459592215251`106.4093432936484 - 
     9.8068119244354924630208032736648617825729111625458773107327006004663217\
553878941509333228535536010190506418452836802`106.14204284428904*I, 
    17.4890579699144042639636270526156106388129788505131990120853331963413216\
322610064473222312972090461270839477763209933`106.39328141511592 + 
     93.252984911702613108611967562586389483160804061596673804956308174451650\
6251867557944348266663440232725843859464213791`107.12017773975974*I, 
    78.0678182564755588048072465858901557941482233865216179978714986323254442\
25806414256076589184748632828590803776143501`107.04298704023736 + 
     45.691698687282505182092942357737912407335365302681928726457435502440345\
0443797706640713104717242428749357379021213422`106.81035230202033*I, 
    -169.90187555721439886617497580532631104966209709497948103116093473119876\
18548397799346851814668034916089926928278881482`107.3807131709309 + 
     24.547057001018857589138759011876740225078429941140808705120905797266769\
8275774276649751095214061944388153338183006927`106.540514428921*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -43.515806229981084087433089896354266002922232088439631093893996384912075\
9183203035256255485955957445645886042590195978`106.78916203206488 - 
     30.032216858843277926447336288363794933081579194467158183747427871687374\
8164513038306831793140334862649814081982910573`106.62810238910617*I, 
    -131.51520744647906544939476482691396702505311924594817905254169376289231\
57025739854633861074365480734133348906042299696`107.26949097216519 + 
     13.802988481370602025726994791655705432595090367531202145030591309051964\
764577236547827937857301538752155374348041754`106.29048812339674*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    18.4192532057814541812465167315239252432957345861584245194655477369228898\
747554617410384525614215318712597132529314379`106.41578701591959 - 
     19.158222683552874893447602184770575572579421978284960170516690667072606\
988420240192234530390415357035093774306633193`106.43287021475989*I, 
    -86.151764645809751431804889113352390270075137126565793791318964959997234\
8936137744272166199082807736433799597120267007`107.08577917535706 + 
     0``105.15051499783199*I, 57.34201437871785207407249491803452496005615652\
02085067223764469332442646120223247803091050650852797001199272444153697`106.9\
0898794312533 + 28.9474373689459920768568753090407363919175766889537672485920\
840612731022340030747831657468165693170710742389905728518`106.61212512079055*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    -93.622123943612907390921329045358938262113918578198891636899314078434278\
1855931617351788925732271524854831925670147238`107.12189348728873 + 
     290.22159814273310967711190131176365383221898204863757564015483177385986\
04152255424957056941650258121762646539982531236`107.61324472710938*I, 
    -10.467834068426683515277356856873239467341464373686244800277947877732854\
7551674723284134458818866680689040448065876797`106.01985682977431, 
    36.1346674838823949128501552586932237274611308953802309588158870301244784\
940387571130932638010277604543149997253033287`106.7084390604676 + 
     19.946999048086724376070553035423189765580476435542132140976666522518338\
0843119445807743424244219396035063905398162303`106.45039256477759*I, 
    27.9653049549294475980824056176550322806968623484603469907637821048883794\
878835910752700491459805981401053981898100299`106.59713455739903 + 
     15.729068938808704509862687413387181590290721656602764295124732914809215\
8098832100766759627084097703460142291010663128`106.34721801373531*I, 
    77.7529896750381183646416514523166987492241822032387985750750846645011750\
762172309502627481792929088323279313966835581`107.04123209488019 + 
     14.607370383381634145888953170209115912948430615483037458138666110956461\
5026508520659263682496095684507409425866475471`106.31508703917528*I, 
    71.2993501051058316888551594683406012046187180113581969288745461140448150\
230593714608421771073240546201490240850865947`107.00360056909966 + 
     16.104138993884770102087415528282317849697887728544006179402482016455230\
3470915263192263523985288711946486859794540109`106.35745250809913*I, 
    -23.733091715745691060862052575434458505119712243552344040272188132301074\
7400950918511037769396721249682593193254337293`106.52586931538463 + 
     10.816921457633220474438037335376347530640851764424268155061099284733803\
7307825172126964961846144769138030597222835334`106.18461867411075*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -30.701628153917609453554507743199604901480262753901599733541455319668220\
2405082175535290670636986813574369631579725837`106.63767640521513 + 
     48.616640171574844157959525027669650855803599622954974785003953489968520\
2427349485681020427141956182937990540607218632`106.83729993988838*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -36.818673233953250898558557268296453861595311352928683245981882195633707\
3293863201771949721930105037210037794829847264`106.71658313241947 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 37.77341901692627305288308117811766352528520615\
32542256126861411303030390694861642926009230342595642105062772165906622`106.7\
2770129409672 - 46.2355789324976634159372189363653196757422574164094423216467\
214206529610608099003636023059616054798949803172159381647`106.81549129778999*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    47.1651385765776948596176126841680036691011387918441470369458303366550980\
83524409631348961388751753711955066383175901`106.82413611261552 + 
     40.793255934947895595918412408439707198661662084652644072470486016232254\
200833779862005514827419746867811481124051257`106.76110336797255*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    19.7844154226508777193620321140848652516617423888576463934822370118139919\
188215278872784052161385705455181132661499755`106.44683822036592 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -91.5435080523237806994646619115017264817287967\
533964955339950664008600819991541612823479863136793201516094191198158184`107.\
1121425489053 - 82.7631014331959200430907809775595166487201284421246948798314\
685159193039638713862754161892895161282747615067888209861`107.06835175471798*
      I, 2.965609606666215888867062052571484334171437146403778650384491596226\
8536024145818199513162993267777413774702302158069`105.47211397985838, 
    -12.905673483365085130181147965659518457007208007480591491084400645376053\
3175706295053001891984991772303920272224884631`106.26129567098754 - 
     10.761039076104617669471076120075912265580082890185485888723058144544879\
3843824760313223355133862606028300729257601993`106.1823692062656*I, 
    23.1405207051119234486803279245673234383835162870205179107578274656284472\
248904882782702238164912392486304353690149214`106.51488812499797 - 
     24.868226695303935889377030359478043864884975064217160382647300393373099\
495865236709084695656377494132613028807675282`106.5461598155144*I, 
    103.782281496842802048025120590797863769332122671335708617925534324567574\
9837703304666055897464567668764442571642257008`107.16663821160465 + 
     136.19660556718549322356295381256696684698065496633233833652872136492221\
37578403647093254127510663970899410951840925338`107.28468128160691*I, 
    2.55834394688727678430582511762000720287746161470911113592910793485794314\
97471926905144841201642406586296299900327128`105.55847392898079 - 
     4.9732642132403563349742862755745988932856927692994782421176655734558790\
318625461386220344233618670758216397654606099`105.84715653032065*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -50.516701773973018616739673137282854119254864259791114967824774882218947\
7128717087618326415241223773740270059909528004`106.85394998563527 + 
     55.638077315396416902271967801067938309356099468418319024669480464393280\
2547072514379596561779002986760306059311142561`106.89588711150029*I, 0``105., 
    244.154790831923575586203067996849026970359498292208111453684413247143172\
1595261107734505801866358460084175537803926422`107.53818024830942 - 
     51.664032683158241780028194798637708585187533977294328035115262109337142\
2190621688226648833214404078193354135773739752`106.86370330024398*I, 0``105., 
    3.50405317846677131704544704618130494282973709082340416785036335061511096\
40798837869537166880194338673891983979667705`105.69508568634956 + 
     48.559756680561497577520713036416128765754934606460419014963147935932381\
8869387898576779042225384279663654550592270733`106.83679149977576*I, 0``105., 
    -79.127545678955753041790265859915459503343698374400882424144647497667284\
5802571104215387051346174822134819523553434227`107.04884269313594 + 
     40.072117203332187952393374399958830092628261296357997080379554264570395\
424695910985639456455601866177434518605423898`106.75335728674418*I, 0``105., 
    -56.860613305102240033837693541942375599349900885283378804756992084530897\
0430753813669718342175417466874162860824804159`106.90532653756182 - 
     17.293202934583137929942536908187894869106175191237261967147457943474125\
1974744668680158459691915975945168097373684306`106.38839043575541*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    39.8448368962404761465095609899441980479072762877196811959131535449320769\
885860773810800371183493273741957712580614322`106.75088705122421 - 
     21.248117025464714465113856495981595991634093889597313374175126526501598\
7596451196839945654987799741788317839397858803`106.47783544743321*I, 0``105., 
    -81.323294758034001790976849523771792044911678998170678921814520852293685\
8183498999181234536790606857788593501539271784`107.0607299633003 + 
     46.812901919168539948419794025811876107450710202384260717866964719261921\
1585866480037135241201601290256947763478968059`106.82088056159175*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -17.520911150885117805716848697659114209785499850334842053139082228037229\
3427227546929589390861475849500179610432382081`106.3940716851385 + 
     0``105.15051499783199*I, -14.2826680867434719449997183763308052265993105\
751671381823104166394967648306896131827327748827060526252863909831269214`106.\
30532434162467 - 45.831359228493713793238253977119727311484331718199486665984\
4940340076765654450428440311950980876941862558905941241682`106.81167773521383*
      I, -87.9790316132011284785927024689963419577685203683842211034201240240\
769231285363325640360205099012299822216787506922174`107.09489417521189 - 
     112.19836400942861870629900839915450200632775080707602710945575389548760\
0685867763763906538969289657011645096630150822`107.20050152224894*I, 
    1.74818037042251463292433242398598078654190638121118726725964473267642935\
49829815667312034657426022087718131094489118`105.3931012372505 + 
     0``105.15051499783199*I, 0.259785466582323012232990000546744750534453027\
923837962303744988419643659153850736925764127576652977556130604829701`104.565\
12984911231 - 3.8837509275491728785370757019647541960405843320317742230977131\
667736708477505637623611836077738275575072930700736357`105.7397663678168*I, 
    -49.814678171705286920016436503714601629322069200421400523202695933777441\
9316793118065559215630352012006333922710311311`106.8478723267307 - 
     42.395014934259395401760968361672152681035019796981417536589515855232793\
2163956305745604211420618155699882768422203779`106.77782979041945*I, 
    -9.2609908608009720246125417418386640730739850834152598507815937128445678\
87053334832336392837799466641131573440688973`106.1171724534509 + 
     7.5080542147108194816118340720909487332703947986167895459368569679218437\
041128259576707948285083715662453520495727644`106.02604239777821*I, 
    -14.425753043263018144789386061485719805667736994273916965549777070059788\
4183651881167542933678561184288957586758270404`106.30965349099408 - 
     19.904758275587437949854534642621740888225420409500693532869015869165480\
0421380144881296444446965862712480823501817856`106.4494719056895*I, 
    -58.379760493471780448579619541383713294001531634976293550715889498971382\
9765890936782260435812467669662269296442691345`106.91677730676804 - 
     43.638330987569484485504539930565802404356442989306287097118932248596762\
9743612671092159297479022823389436867835855303`106.79038312983194*I, 
    -0.6961245874978195922534255622115427700505023873243709643162362900248066\
955648898008241997902363225207408136505171136`104.99320197138024 + 
     15.016108429421638963223668144181897466540789597233579091873713935843687\
4082256519153415896570167431324907040991455288`106.3270723934422*I, 
    -3.5734846034716986225552682001745766766156901995999035898149115608343565\
067443074055289624589331295694076775665975274`105.70360691309479 + 
     7.5080542147108194816118340720909487332703947986167895459368569679218437\
041128259576707948285083715662453520495727644`106.02604239777821*I, 
    42.3029420115885222832738317925919698098271898917682451641636278557350247\
340613176285040220622928172723602203404316943`106.7768855698162 + 
     1.4967686105031359561984623580732019367494571130609687212638159054987688\
444406742532999841489193027439077433928064633`105.32566966460867*I, 35.855695\
37041306339444106920691570445024532066811340939838508147919035696989784279568\
370865154578901769115411869877`106.55455814944561, 
    -53.667883783321110164795347218590879728418118315634665215066995446878540\
2872877767703650992345167746319284176213508116`106.88022946848058 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205174`107.19076806869042*I, 
    -30.583489031841216263062010862514271280476239050730881034955501257153197\
9064526262771074064204678603839004434408820106`106.6360020270064 - 
     113.92966201208646040501973088340321073497465920136565583424885471646878\
34443652251986939014736208927312264381861704345`107.20715180681962*I, 28.5194\
86230199428829189302197121276651810276732537066310648332973080575810159667485\
1658542460684974904580698363173818`106.45514169756837, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -27.826469750095147573269199308650804811282681458026180110615598299280792\
5085532430899783505984053205674348391998248153`106.5949731101918 - 
     123.87714325311825018222110292535493322077430034882449690451367212642739\
36763665704839252320901287062596221327072777706`107.2435061793108*I, 
    -46.213899402398484203370217790098787967125520599976372889881994336303368\
0998685465433817179224757141556144737240714596`106.815287612477 - 
     103.75051999914298302784002703083213801876679638558721254411041971719040\
61888348442833751425925635691959077434728209456`107.16650527991195*I, 35.5903\
19803323656705950267809215465830789132860104111456317682544627354416122152138\
9281633354665756796080761243577616`106.55133189045382, 
    47.4609237763978484405306424497113014620720974372400494178846680810628734\
230542610795144032889146751268763228008708328`106.82685118487572 + 
     0``105.15051499783199*I, -53.7548900931740037792513515106157159258597731\
469908746638931930708851932944961137570724703257053605876808688250417763`106.\
88093297607323 - 79.679515043965162612364528973003407626603325227959129804649\
4932370722863534851868639123424435752372087528685491294596`107.051861679995*
      I, -25.8290437528255514735871653350325179276786886569812662819157697676\
71302645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665638`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 22.43084\
72685378452141709464760472643170375336504497239544332167096672946528965451482\
59132130508506037176041572659064`106.35084567826871, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913086`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205174`107.19076806869042*I, 
    -4.7985580124505010192055474191164036416237976540555495026711001153422040\
031759628808419734685221699917419204081733893`105.68111074960031, 27.33018885\
19381083087935418749966126709675425291804425629043404677886598784758716692774\
910603734907510829972192572772`106.4366426326832, -4.714158467765465118149124\
51277431419293477211877592471405022424784761191970453073216825511103007632381\
57118112671917`105.67340417736509, -81.24860138904295657909737697062195158813\
76873439483386299261577929292335167065820148478368538877116650182738607001675`\
107.06033089161522 + 36.80024714831549025704794908477256481024535586872925918\
97758145274664261964245090990411806812335197948185751185398382`106.7163657332\
1173*I, -20.77484319211822115238783363210390133610319563485135428543225210295\
69409124837850068363358084559856040322687351527333`106.46805275225904 - 
     143.01581881666841616060462686491726277514938904452218406274808871755100\
52146591964118769768460105561213316284325956336`107.30589907477142*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -28.956901433855255083482663235861318333541634234127606686943950763452919\
8375081061210677908998432627021984653062100402`106.61226708566876 - 
     597.64091808998653682202388142766604934309904489536377563737479593597344\
62671920785804979503299341709918157006805645352`107.92695532206828*I, 
    238.858898075175601981906088777222579013065054532720312265432889801455100\
0273015208372050247611465560066397446358390508`107.52865642227896 - 
     455.53413939974868950042106316417530902592484191392158440328198203595685\
25777506401790723592191688655587379008560964619`107.80903592798258*I, 
    -157.29378646967660704374938446131692128915900630564584886780845758865967\
58669624356318366358855318240132641226876250181`107.34722656498654 + 
     38.634945582917119225231869823971948230997388918376119305711719467433615\
3905581855975474721969164588217322072177745338`106.73749530271236*I, 
    -159.01992712169209704542253068930423154873363622523328810167598701976191\
02986767098939550409232253069587730120459248779`107.35196654791804 + 
     154.73583687976651219467627429234690331132547710480231697048125960273271\
63981775260661813293422821989069652610340651456`107.34010590595094*I, 
    138.191779400366794103535015246996588771729971463888857283159209319822921\
6217004740051105124111353257563254646986208442`107.29099720680907 + 
     430.11906393874396675116493253457116730574072423113989782230652401602241\
46061314590150466545113340495529234478642097695`107.78410368981626*I, 
    -571.17808959187055925575455910000373567010872385834475006279198467515296\
1962842360781490007484523067700228118366513882`107.90728653737068 - 
     443.65208778773961991521771486050606700471805365403881442839344351089028\
53743384903384963771453438829889504076842082715`107.79755752744343*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -58.590364714332719197697798809687755506429950015258672410260978344495542\
1186596225935198144440318780520502281971805205`106.91834119925186 - 
     237.40498354867915374307281597464508201860884242185775257337591538761046\
27265186403104017807799803206704956288653275509`107.52600482915223*I, 
    -408.28121526067945757455547308152773937064759913361493735280679245136794\
28535892008037210763892307807684199327111082131`107.76147439662272 - 
     387.84621294748938224426343890765238209527601461464009732871033284833764\
98114755827028221531317625968859084562535334779`107.73917455304488*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -93.307037360839218639127032960964450901644302165219293113538887915766861\
0392386978184984368183087346772103749990870635`107.12042939797422 + 
     32.442567344327110297760614434709490738209105219445972235929291293465590\
4422824565085021934047808738295296395649913907`106.66163021264843*I, 
    217.197920831381912497607576847547043021675599127298633533708721668396967\
332566903011700256096243395266282225039399366`107.48737066140176 - 
     85.768131044748312507223610277377963343245404502167531114786309008936259\
0319508380887842146095017167664859897132687603`107.08384094439332*I, 
    -30.301643543110023281781129009908181762074603090684917263582403541526649\
3478186444393230480135438607225374029220039789`106.63198118284735 + 
     304.29721011839346474844993231221075360589746826088965150920613701389005\
04851538481723997121764168132819606282497842136`107.6338129684756*I, 
    1.04969100374441983462374690397550318861881599266021161797856743038310783\
43719725918383105459393151738817063471055607`105.17157647297978 - 
     1.6362188691678264560301531874593038789320309933896947354430776447483370\
469258577249071288511639941363517226437680699`105.36435639454757*I, 
    -507.17930972124351896622562761713517322406695263111157052462098815701186\
10193455822249348011187542713615464706160666525`107.8556765261103 + 
     100.63534555493573824671479345809383548377009200123550425360308856902092\
86588755765970346821989859891053251084968964155`107.15326554001753*I, 
    -19.500588585048184946432571081555710430591270770767848898176823826828301\
079854756927976455125213670832784130986632491`106.2900477198436, 
    -17.701757872775874993875719912608669086341275652254705149863844753146801\
5536824405752531302637660535878695024161413458`106.39853139394175 + 
     30.423823223075646032522209679390375311559391768680956597282727075903311\
2549217513355902158455336232450145358024200648`106.63372878678477*I, 
    20.5280519357071058216898052232490095427593938457838160454210029563696835\
457296401646378820293240153315076510906488492`106.46286273562369 - 
     43.873731140168828817700139247402991790895262575240318231836679942230799\
1857388134244576795217313770890860735959530319`106.792719567379*I, 
    118.809454618713460719755502305586147215046888349323599340993448269561621\
3290649587346063435383286052584491363513677141`107.22536600013841 + 
     279.87565056222921805611457060717467610921098594115504773877474220589026\
49931249575585488756672511889252045140780082596`107.59748011392423*I, 
    89.4323833115039318891983430414004150612922729382781020372701071430737019\
748797772379730738588836977910074254181482002`107.10200980238774 + 
     288.78544015565087473422134112306735777366476319118344011283509545619007\
24389346728815430720911504372894583622980953689`107.61109029123287*I, 
    -25.763360628211875276962243868186501591872705932221002977979987075773460\
6924419610184889203846223236405055993702237414`106.56151751052185 - 
     25.881896820717486256060912166690933055545790278690514964805667733071392\
660044665395047892205532764987738644558042426`106.56351109937206*I, 
    1.26585804577569249255103275766703210000294078398460413701165326906330881\
12631624457236881718319954286673161890495877`105.25290000415085 + 
     0.2856559974542824112441463629533047079392075376622200802615326190499336\
218393006914617661878461488565661490807231855`104.60635834449903*I, 
    -15.621868165890846633398576798595434675104533332151299183365509827349236\
51582627153094051774768120888351262445980336`106.34424796627363 - 
     80.484630430832160874239048603846675833864506987875420604748094048412890\
2291733870499783984660398619155013223084777283`107.0562279520338*I, 
    -0.2161670420312726579272858536915289113841247913243925190330858386802009\
768911898538853776258926802547856098419440314`104.48530447766645 + 
     0.4959190790396951657002147887008076223192997192406482257350794346069651\
872911588557525078237034091451888702219246682`104.84592581465763*I, 
    349.133640953276349336613775387931712767867422258804010553320226181759095\
325822389604103503064404138876520345584643703`107.69350669533272 - 
     11.985250631636754643393700622694391595963722370776353698008553579545034\
5553870418366483286374792340195792856931322315`106.22916211812064*I, 
    -0.4323340840625453158545717073830578227682495826487850380661716773604019\
537823797077707552517853605095712196838880563`104.78633447333043 + 
     0.9918381580793903314004295774016152446385994384812964514701588692139303\
74582317711505015647406818290377740443849345`105.14695581032161*I, 
    -152.74660787137462463029682173567618646214966135609875734093185222001774\
88772577367708525063312264549086409835214841364`107.33448657223528 + 
     292.43328510752761174602363400398830325238455275620719740443463349646521\
6944698999291773660218892459988110529125895277`107.61654180085046*I, 
    2.53171609155138498510206551533406420000588156796920827402330653812661762\
25263248914473763436639908573346323780991758`105.55392999981483 + 
     0.5713119949085648224882927259066094158784150753244401605230652380998672\
436786013829235323756922977131322981614463709`104.90738834016301*I, 
    -112.53145516968742056030472490733470282963059687268409514735240052286037\
53087353290376558743590924556825435757524397043`107.20178893269882 + 
     171.53658934446159064996825042526014188562865331501768935829831540884969\
36970555908302039147864694172257350068404896873`107.38487176859866*I, 
    -0.4323340840625453158545717073830578227682495826487850380661716773604019\
53782379707770755251785360509571219683888058`104.78633447333043 + 
     0.9918381580793903314004295774016152446385994384812964514701588692139303\
745823177115050156474068182903777404438493426`105.14695581032161*I, 
    -64.317200792909485694541857739722685644143617001615518981974211173704592\
0358208179883197636018501638359309945796545631`106.95884213266058 + 
     62.154574147368601670364684537746036776732479706164663458369136423115540\
1426068511169527428270235458133839367286176605`106.94398809306006*I, 
    2.53171609155138498510206551533406420000588156796920827402330653812661762\
25263248914473763436639908573346323780991762`105.55392999981483 + 
     0.5713119949085648224882927259066094158784150753244401605230652380998672\
43678601382923532375692297713132298161446371`104.90738834016301*I, 
    137.325720667228230410593886583510553288501431067011504834825368163117359\
2978609594125236774988244589480963545165924137`107.28826688465139 - 
     366.98842676786721201289274567208600017186024867178405867560338710794819\
68441109045345573112823866658943856337554956604`107.71516736652522*I, 
    -3.2088231090165966167227249213782348254841070503287475475700399744165101\
129016756002785196257274186512357316435218728`105.65686077448018 + 
     0``105.15051499783199*I, 32.70077481985981282392200683835956097219129642\
01531763657837435743295078697690199794936595199893969369560662381046073`106.6\
6507304088994 - 38.4580425062561850893423499173530344855688804797917145078552\
770546089131821407725109743676336607719477809027780649677`106.73550217294074*
      I, 35.72105933332331241070861112325974048726856915232614989391190041506\
74072262984263695376090211451156548699115012572632`106.70343932755004 + 
     125.49199589608442765041948837196623175970298282946790352615849751190238\
4420402999095274531324442149841330900514235902`107.24913102445369*I, 
    -240.95543202151129252554207115518763138242210451515166395040916829056281\
2005975092661018861923568360747324892993055697`107.53245171917426 - 
     85.711104266933544523845061433901727207829428467317826598436682109091012\
8021328070889725603213777210014420323565601938`107.08355208824354*I, 
    8.22488464622086296603076785700803417730495992436082973644427219908323261\
79334221892600325752585734337190825336614206`106.06564481352865 + 
     25.312424774087184701025589046378519437168983169074471087630439826651085\
6831173031913327996025043869271049778636451995`106.5538487477143*I, 
    -59.044792783609743664625604591062790631740161861963312085560706513448436\
8132514975595550092975450485007960090198899236`106.92169660062721 - 
     146.59172989501083915455943749142830393641641978980308738774668663501319\
33105857999720945579131976600241327371482085565`107.31662446771233*I, 
    -41.325797901814871165949079397805038894797134984273485389657979973579524\
2233608510259107758696774585758404098622478196`106.76673624533889 + 
     292.12052827124578368208582134759095144465615763123852438041720619748074\
72128060148066815796671431567535647140246428147`107.61607707518098*I, 
    -56.765283337721067006132305050359009526913842285797019212791084457546412\
3927168265493901832316801912514085563107483889`106.90459780776112 + 
     69.499264975901859953482654183958657365952408711551783209152535192087643\
3307784468141977899597384396239356120603278334`106.99249520934876*I, 
    32.5068561747599012945060383760576310932419263659895504506842334494064957\
394323592869655351639427890272731256508003769`106.66248996757497 + 
     775.78795610857642331188914192952694411462711860058307137511174690336898\
26102924099083958660962574447098438317647886774`108.04025803084778*I, 
    -104.68636785860925151899819443912028175167848168458825413234732666210565\
4377133024402591944172216333320138006880173232`107.17040512985241 + 
     135.86227863755229383562184720974872845412476189015782948846663543084152\
05322331259701324888935383702838505539221830206`107.28361389199232*I, 
    59.4716518382099811004949953596272639197569162709881764697318765560164872\
79281324524979201489563538073193285245274929`106.92482499912356 + 
     173.55297752224797802410610126909295610192602668687703569414226639164402\
02808119441625871059184311738677539733614484847`107.38994706677799*I, 
    91.6123212307175038964966414431322363215708045577518665092313347302217384\
266907087583763826378860766549743109908629749`107.11246888506595 + 
     0``105.15051499783199*I, -174.532569817194583249260950524141769650744441\
141937466635298780677422807353245043156255695901965589058685150272304437`107.\
39239148111574 - 166.43941447999828189977815664662871196260047341713139871503\
5118264137955722871286183105227199121736289360143685974796`107.37177117714377*
      I, -21.6711689176769878219703333810046197809252468549764900171511487041\
277270693076498168492916946905813485711819802604044`106.48639733512347 - 
     156.12583886398673444859691584375193559769209828883516225943956013647022\
33047695531749471461762014640183877802281923775`107.3439897826843*I, 
    -168.94620553789143275235413980558623940481457812491343928161557644544676\
73937053141827960776480475533540131539555670238`107.37826343997746 + 
     138.73026874221282207168625714117199905741868135585939408225015607000538\
22864649851542431008679895615816675895845783423`107.2926862254052*I, 
    -58.904589127006121560867040374956032855328551839138723238469721566755135\
0829359946315082422486968543840484521884519751`106.92066412886523 + 
     65.996036079415679838788524635516178524738958855274927256347557499973421\
9229065662030008608827416893302144337375700647`106.97003284912333*I, 
    -50.469673903916637824585207608163309090505575229513547624424681276906692\
1900828972725786562060353527260036195447331285`106.85354549649897 + 
     112.58974041114458931673273552147087088420912171744641701431109907571822\
40700392274203997255547585191588501599333198956`107.20201381564901*I, 
    -108.67701042266548748987927860142862173311136005122954758287529551699763\
6966343326605483278965111962051791332228971835`107.18665268080939 - 
     68.894482352746554694318327836560137350805389537485761648551482759456185\
9548970356228182440479158007295725330052833914`106.98869943919232*I, 
    -247.75219008271973641477535423673461434550287824917927516002553123407973\
90903445068300461732799064261074576207101249649`107.54453250008774 - 
     189.18798568510762913343024205007735491250612312052701020799508686033051\
08622170487522037537449500215299392128859196824`107.42740855105879*I, 
    -114.74170525745529550006338119324160873031294103288712432041002717119092\
56747350260930195964284115768957638667607385597`107.21023629778317 + 
     0``105.15051499783199*I, -65.5446996594238306158835723591149445157894010\
777786684134815355583111456171653012079603898040540860310612373678816503`106.\
96705257560127 + 0``105.15051499783199*I, 203.9475443700615305085727420963629\
47596870251599677869079467041486770789436083056942984569988456117888120093516\
8964472`107.46003347839488 + 44.969963244950104255933889117147628346536964165\
6572489670770126184873604230514654983721091039540599691492487432060093`106.80\
343753044059*I, 409.898265832429163952241184234152080204612729032966039924437\
5492911966232086469635321381548595806661072692621076076806`107.7631910787711 \
+ 8.7333864731767588814084118494230441512618485389704305933458135494013104386\
329386432755244369512695613180820394039442`106.09169767698215*I, 
    -6.1178575189255795513237591199155648267072238904345550088912657666488166\
866411400931102184835127274083172860897519313`105.93711435615164 + 
     0``105.15051499783199*I, 2.016731322654189737439034926593026958753221277\
7506668348551260470321955001287822806206334452418916857173879558905409`105.45\
516304137892 - 13.87922664493649026916147816989438901155120043006704737233746\
96951117113401791791959386787688530238579366877783963038`106.29288026559394*
      I, 158.8242517203898038905828480848478960211039260994731530372232159409\
6170681980307013182294300235803869086475515660585`107.35143181572268 - 
     45.193066260644348214761645929419162386347975780465822375551281119582680\
0480771148484129519837764138687213298416162854`106.80558680618913*I, 
    -3.6266322878087505856251565879698970034610131171286887044281394084684264\
570539775312039712684628055401145434599762298`105.71001852157586 - 
     33.950373823870331350381694913654834780013929474351435823593946728866499\
6890611303925940648092994601340048469715410532`106.6813595584441*I, 
    84.3846009601329972054397456145055012557926765411305279978392488817584227\
952706799257886674818067685038344496713045338`107.07677819886271 + 
     5.8760320038417155932120210114124188312266877449950972341859168194577052\
445514104820538614352469263767715209226152457`105.91959915034403*I, 
    200.835816624922404540524465024030148082712617344434172123374082474169387\
8757230278219279342813435686687369406546090636`107.45335616435011 - 
     60.896831709884391811234336474296422821725560373358214531353218221623435\
124109449842508028294767968403751160463973301`106.93510969593765*I, 
    -15.307529382183509404100080915291222615637539636618438804277662850103912\
4255397966871264255957672901372530345123860943`106.33542009955126 - 
     4.3738797801327505187532564598504087367293075445894587518024687493224706\
768982624742965005465761545266433016826618375`105.79138183973835*I, 
    -10.010483893239726226470350757983254001733117405321330489051723462738330\
1217239882401167081079789534933975350761429686`106.15097006902604 - 
     25.344953292320742074351121632414459498088325655820660871687223822177720\
3316747443987096704101362368715998825931913284`106.55440649304002*I, 
    -120.93598645460804628608827606201053613590406666223453086964418138430430\
91448706571491289510421505045100112808745614134`107.23307054925638 + 
     5.1854535863186643364800224746678369658777796600197061871423630233300466\
109288023768646841910375809723737122491203896`105.8653017491876*I, 
    -107.30508060166261032016807986027186975946751726154711915512332620990090\
32362076709952666633758321668181583915542316476`107.03062028510696, 
    302.889946300863396779975256221321856964521155089469139631127650066578752\
7488243151514984448712056021938309401673018808`107.63179985604923 - 
     6.4716409315867153513054819949023843078876365740438384370505771855643306\
597324838652090674745585635675177648267229732`105.96152941098558*I, 
    224.920566160155517318609010830575494901617079206928466373604397054263518\
2636518024776520963087344891864373842168042654`107.5025441658577 + 
     134.20314956141584294114085719194419526098386202209068664267325375574865\
88993823598810777502037641960363669714603409231`107.27827770607252*I, 
    -76.711021161739742750278426285808884839567591270236498873446457927888643\
4043237841359289841917913015147935665074021829`106.88485776402558, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
876272426628417863802085702751973084203686449`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
3131688935357752006255763934607999907609962178`107.21203328557739*I, 
    239.682730661230317824399181656271449914494228523431282213868882651539380\
2589364416833850999288576685523385777156611566`107.53015174171664 + 
     181.26484316732970406015799146509410362506687804643027363159673470317121\
43666490268664082131642364269427518540195505331`107.40882857744317*I, 
    219.885923593925092361852437678731866748950472346129267287745650440721078\
3101301809388511216274014083935881242281157068`107.49271242591422 + 
     90.121259211075334522705952803487348039512842672463872317460911198235557\
8875733956061888462326718512131315130761964425`107.10534224906623*I, 
    -103.56048900054653441779548492135170768633677813169232640133865329677096\
32528286839257613865252041373346772322414334595`107.01519409245554, 
    -17.529949675702153489472937355417460371424003824176990121888943237905389\
9574818928462337341224610333336703039598579007`106.39429566717186 + 
     298.20577893703325480057786219768013186312584492608841652329044445744972\
6095704591790541179972692358943540252140004162`107.62503105323384*I, 
    260.108093863298525756758088687202338003239222289690926829192880790703368\
9222410598357189392112183311618925555567755805`107.56566886431267 - 
     7.0183176992863309977463219902188437479369282236946571655079088514747322\
109521600806745706408169425819643330723964693`105.99674802143267*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279902`106.69237971190593*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749244`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168269`106.95693039771946*I, 
    -63.058022781358284369066814752110108597061106876472776735855549260670707\
2383381252609800112871359776509884720045838928`106.79974034908541, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
8522124805210015062544445472250481666760408989`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300515`106.66577023157562*I, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    -70.737732591327877655206531503540891383960972279134449922542339117676289\
4958375388848637978932752354742332943021705212`106.84965113494076, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487659`106.65833183726609, 
    -174.44056373039600362601801321826211416523374680883473207390903115774097\
54463519223502492339662957013923610068197539434`107.3921624793223 - 
     179.76640055332756377644144683967401654944524212591311299111155808872780\
18144832677399809717245940678086607893212208611`107.40522352050245*I, 
    312.610690053402964151979043254893275471612674704606534616276192072394213\
4012067670991144361056526949563451727845747421`107.64551882292855 + 
     200.20142841952101562253972667780110636911031425077701431034970166869242\
57301466729705707167706996188667917839751769318`107.45198216963915*I}, 
   {-0.7440717599489951261327807722940258769363292456649561487199986788389352\
720648862434254303678033581676252198018321165`105.02212981973139 + 
     0.3468419969395452884933686912041248202868141690599330100686948698752769\
788487589669287703919219412668895585721592969`104.69064667583694*I, 
    -0.7587298790221820304781085391000204319219609704848812550445104369253396\
763659933739887274535347242591434403496559539`105.03060218488665 + 
     1.5641258107275111483471568582424498089002979903966192467331843247867013\
243579471302026569081415019472819087403354206`105.34478668051185*I, 
    600.337277660337332062229822830661843305572744340112972858848005986076278\
6492910850821590588538406413840677361772082909`107.92891030933636 - 
     2345.3439576348127515654517683196260203974679945176427643649398613200587\
940532136731832052814936629680181391041893720137`108.52072154123647*I, 
    41.8291456007166659412973671071565808862926646641313789055401949035860051\
214895571825750885726567824914333975380488526`106.77199399163368 - 
     1902.2727883213296317654454133403187368304290488910235249812662376262393\
907876128873858090170047043387559763779888918698`108.42978779327665*I, 
    -210.29143715207191983021503308213353809412768116805880887311731703262571\
15901851874450138687263906501211708460317970144`107.47333658686013 - 
     93.195477521459996728929199784776701970138766125549650878223786918254222\
5614276375801148976031153423130728608655447815`107.11990983577472*I, 
    -594.54177647889500570078398092942410234486052225599577572911341760723641\
62247341328263723733935526842465587442755473381`107.92469737429184 - 
     170.03606784669627309442638925205080074241847198155337144861054815121016\
58141023847016154739232462318145139287275684839`107.38105605100648*I, 
    -356.13053819872432920173048518718086404147610290914426002569000803868714\
59642935922532075599682848409528886130957728259`107.70212421386105 + 
     1463.2400684484335307074297339634218972341660524051479802524501419474729\
285941026026788933709783583683726251385227683832`108.31583058291093*I, 
    -1016.6710541025027752987091375084443579865206919234868442865013420149642\
388336678485536517417397934815797836553687842285`108.15769545665755 - 
     2159.1551043191686387623606562375981727454003774783494874761214466852412\
934837794131227881526854472661249353779730068279`108.48479883911502*I, 
    3.15894102961743816783953237532014031318303557004605911626094954529833089\
44571070931355438257329211710140801495607065`105.6500565165036 - 
     8.1299486166557153137637187005753968739146354585644800756054496328035272\
015787269187622974103197312279611531332250248`106.06060279858309*I, 
    103.331312755230669404273581719529022530006320937975460011801221272397180\
507139410473426121959039516777352630171520391`107.16474694467725 - 
     844.14982983182781217748966142026463021558850488420019371008771205443811\
59993667962048718590013983929790538923493029483`108.07693453509049*I, 
    509.301891507173582183741535984009887990982921074055971729194347543884704\
7214950345865476454333453834237381706672077294`107.85749028694673 - 
     1666.7669460047135258875060271323463674574258912963377396414469718110082\
883516748253059425094244937665948398840321089375`108.37238987712018*I, 
    -4.6617426685886153244504216867141866220413257861958965200254586610626058\
428879867105497016470710035977827403010486316`105.81906329432319 - 
     2.6771551286619727681170061929224377258454101875413257904737717663578263\
979418849360676868093514648093433586823681096`105.57818853508911*I, 
    -80.832758053674233611195283449140421018569747579837289759540127405217626\
5196222729990402664646171142810286232663255476`107.05810239522583 - 
     223.74528723032132052343886801710764873621489376839961169547396907384441\
8479623842080021207795628477359203802390160389`107.50026889432756*I, 
    842.074076899402760043083199810065275122218463327141283640986144046864720\
7777770429285315852681453602756222507488171793`108.07586529571354 + 
     728.06105737220023059986336164337459795818350270035592737710390067249590\
83835739550638344373409486550585808685397673613`108.01268279990313*I, 
    -712.16972391170380133914976222528662520864163316857849123940541957836655\
39079490032074193674228894290680076179433755778`108.00309850463502 + 
     201.24844962619618805310714121273937993664247360065247112144649838067325\
93472346096100811499090024316838166644532444162`107.45424754117559*I, 
    7.80941907071687658341894086511889062474575520686969314147576368959865829\
56830110920404381639352086321640168437367163`106.04313372648961 - 
     2.1064939975194462548118382644432161223578221419682872087023656991977381\
947892860850473396173373058066339750403691375`105.47407522376916*I, 
    -541.09530812980380883370637261297387284358429656521830815674960622427535\
89637362376522521837853561825511325969506088718`107.88378876598713 + 
     228.21492826122234032220494659727105449327724146379640936306142550950666\
78760159351832638877144578022950923713714681915`107.50885904742087*I, 63.8196\
03602742997911894244623129538475636263581115484177392910055986018889961109879\
1012439329414517470564304933541039`106.80495410236963, 
    21.0392861636701816175266072853709089759181847719198261629141956392353212\
520549503793995121358920761887670741374616486`106.47354599850199 - 
     300.91048393750060016591319460223740393461632705664816640742857050331550\
06958023323772135925720991177976318208661952658`107.62895231696751*I, 
    73.8233185036484902564973374970090123860624294943187600240875807030661385\
375320039974976134605968526969479448727186495`107.01870856152324 - 
     369.97300620426522971467725600760992921139643752535587780497771660183448\
70011919425114434350000250522594564791012186664`107.71868503626604*I, 
    -211.79598482604365926194223796905487886478460523572662787363997499664359\
63008526803928058626567826818098755234650315809`107.47643272043811 + 
     750.37421669137402066998669314117689504287884502585577953979631122117889\
67645589874640939184025898538631273721843917353`108.02579290084022*I, 
    -383.63847253611961970068761261046829909972519211159720908236467693751318\
49526190454541955037789201612396823133464635363`107.73443715100301 + 
     774.06956166553263812143860056228755938098117118475382778823600948396281\
52054196707949626250424652473640774786616726758`108.03929498808859*I, 
    -9.4443621784542581947590185194153581021201560413793977355962840320991819\
889181057112375905733461937166741596080667047`106.12568763116118 + 
     198.37011350008449124325952120558324397308155233792258927611002960500575\
1207534569731009761600605522101641752464912061`107.44799123964361*I, 
    2.78724254334957988934484333147260731853391171795901900725188900882852044\
03124256785117821040992657412980472155018584`105.59568976010652 + 
     0.1088190065149451058059850895364478574771926073625326404295673061187408\
020519068980227743313733289424244080659703691`104.18721975444097*I, 
    37.1457230898949445346392981385113521703361073013494153228298779338144164\
704976535884418799404086589609833635883837935`106.7204238147069 + 
     267.03513842444396608166382535753140443586726393003557817850176897144794\
6523553470118107006238888367127602666525696056`107.57708341058142*I, 
    -2.4417902906455496656462455424798120097861920894403536639535022621156517\
832933995616200796885241985869893037516213561`105.53822336033755 + 
     0.0011412881721539803182716097602663278185197082789077161665736124145087\
232909755797337806835290659339572259114199073`102.20791031427015*I, 
    19.3899431392429128095386320718772720456923361666120926915911032558513014\
705310510900899744002374696733676500698831287`106.43809153334963 + 
     1450.6892582557208690602528427241834276466497988248221745420703624305960\
815501085532474295819776912059140545828779462224`108.31208939312465*I, 
    -5.1811919400612632171817699182062184650107631749515330396792379309233720\
457262234753466167967724079831295977540135712`105.8649446790914 + 
     1.0313180238276081139397679538208158779474648459736525367634860325368976\
256658107750443359944398471900582141249583574`105.16390760559474*I, 
    -498.86556981775193005699243892771580569833131708354565761293392007845068\
9719996742316536112009598247563647884359112821`107.84849852912305 + 
     80.169148189152560840550121063592481596436146248332287629523732427975092\
743768228438865411328643339072088576800061579`107.05452226700109*I, 
    6.28479139408876081034499473222741461564123800511002869398541583984101829\
43290687019742243945346636369632618683340792`105.9488058649137 + 
     1.5187434330098815305263571212860548003713484967076996261946477703856023\
180564749239604231911918448466965398714645192`105.33199941090525*I, 
    -308.40517261611759184760171359069103667747568975416209339081886679014737\
63467284694912512039850612106690374159381403334`107.63963665132181 + 
     107.79821147173292835612147999974519528498104414913133899269815541745745\
03375337496076010160375615642045170234462167542`107.18312655316879*I, 
    -4.5806579606322805745273045520024602267224032604061637150894338715199363\
348680735294924577844852339040066667390926316`105.8114428618945 + 
     0.7392260618125697629156022272248725477100653703271159333641727096971951\
208496510724619078550759807412871061691251715`105.0192922675996*I, 
    -0.5057987723247364996349731805099792115741043892547245621499798736028104\
477225988767532621455323347255267491581934945`104.85449276872167 + 
     75.298380811777104172133750038277375134186131445622532595201277171801816\
7642759883476505226835640172129584946702648014`107.02730063522696*I, 
    7.23570918224880599195922828690870056418194271011268248838427460207680768\
68969772384792424281083433885238644298412859`106.00999610119905 + 
     0.5321050092762397220073976783327871312144465369052823546617265006819316\
99750151084935275006875604358630593282780558`104.8765123452566*I, 
    836.129740177847988456470329346718547499509882740674798440909037564454714\
0834212208236268260171997878051717699944946501`108.07278866889733 - 
     386.84274642477817124732171948065550110778465746761512713940094996722623\
11780129908759168646695412596108113580286670375`107.73804945577312*I, 
    4.18436575036992960699013899172159933396286345624907305529280455784586873\
34128433627204721221744473696822782294501072`105.7721446365079 + 
     0``105.15051499783199*I, 93.57118677227967660470368713215991419078211977\
54750789535379790159642024825434527391646061031087295341128966039425252`107.1\
2165713554204 - 2.92862133862613469401740301544512030595676105596594294207485\
06796181825124445440748679266971216390479438815735691154`105.61717822025577*
      I, -330.514911139005302720433392974925154874718345535328800531728773640\
1225218698297341197531507532225353033751525121716029`107.66970605523704 - 
     113.91277306215998205665639540572670527652060814630926308192234195951624\
75501848163959868991480886581302344412278708659`107.20708742216917*I, 
    415.491359350525147118339788616862170341479755176793353194978678228536409\
7888697773020513024836760711644302371391962286`107.7690769943627 - 
     539.07211352649449731912365996072502885728169019843754463586661780413906\
38319490256987625358561912705374504903036506765`107.88216186396816*I, 
    -67.690337766059510669269002145147318694726929751130651681671469191833138\
0987253929945037195822839424824166741542633646`106.98104167900813 - 
     23.870378870210509959241164742422178425591132942919134008244191618960520\
346942805149285496136695027259516023035217163`106.52837431000741*I, 
    122.490602729593139650418458268456566036519385830539030173348888301779290\
1073863634457179730246937579777409574488570458`107.23861776947761 - 
     101.46048331774266829689252343614157218696677273430974370518563642536194\
43114971752314326009808831170969014534898885081`107.156811924626*I, 
    375.099310601218024825398432972363701556258104545401510643594079387912177\
8967906840215755407600021966911995374135624043`107.72466126378927 + 
     698.24114211435723420879814335029746455424248378128990938118192283802201\
25545003756547919323020167965779368156934698844`107.99452043278112*I, 
    -191.36102938285786512099989490391363684736880980646105866973409299977960\
89579389508657989969506386988642651936894009867`107.43236849633435 - 
     297.64233126129839043538310547141331905243144349901383686506908010741657\
98093396424359504918732183019964031857232396394`107.62420969528988*I, 
    -1162.9540617551317289805810059503947856042142343596622692149910183074105\
00793945148023218598835063259819355902169669057`108.21607755768487 + 
     543.07009139055903664257831083395196562320591793789091327780316965576171\
31261572269444224596321206057091891647670242917`107.88537088329502*I, 
    -453.42597787696385552871696706864757230966692626691223633665656303840175\
68843947075223576082571745388490405893090216684`107.80702139612232 - 
     230.40697965141652625632306598193129491645509298224669526261363307473072\
83574362373175323425306940885938725743728982988`107.51301062873848*I, 
    139.063374697681840617499581672814053908274850905325281413777393799004510\
1036805976546822815977807591550827986942224807`107.29372776217971 + 
     27.406685722120167848636003517649630123061205322162400629010409467967812\
6940239553954521052092299534239683440769255272`106.58837151751516*I, 
    98.8786454529457578830154106871017217149899811534441253916944293502751847\
026992372785624648629317943248090260195976565`107.14561750618009 + 
     575.61719071346071156295515425515939896030109133274641269075392162742884\
74189871340319544653057434162117454144217359511`107.91064875342407*I, 
    119.525154696664858519149569247519718076836060976972466883179141055100151\
4855396665996378527371251164866490683566935882`107.2279743122903 - 
     569.29255255172441991797875697477812657133796750324932596184986861502129\
20034294454053477245579658546532830504143260468`107.90585050026843*I, 
    113.086156240195295376367770564665730653610345409026966415675563922916166\
5999882656394744137891393042808659430828830306`107.20392444063118 - 
     124.18792583212961684161762343248000082045800892403639806969492921736729\
76187843625131566361715201308651126375718637029`107.2445943714553*I, 
    -69.036671468988015770775581691507483435504907747760964726740068929574430\
3883459522131768563553953495917898743545548498`106.98959484198905 + 
     681.44756930558007919761265101484522466180977614872877746646810158648210\
10228220103565662767460842834100624638769487334`107.98394744459516*I, 
    -156.98431135489332621852307900766715938212050921811354345966262002046028\
67189004840311908920208291143506868700825842551`107.34637125003454 - 
     289.45893734687785005239778304300281083960628952248428046411401889315224\
96580532526526979449038220023621288237315759345`107.61210196123734*I, 
    -117.72045971293144115065864022256902937393843929708931890296831641195192\
12896403201062759907961404767277488895906117758`107.22136694723646 - 
     149.82830516620309306394984551673170168863794318121020990332855473085036\
05190687354539997379903580201504127804812944066`107.32610886470853*I, 
    -15.309739947773784105430718222954327465241808860281435800965981288666468\
9119162799336774856232824500867882903189642668`106.33548281163894 - 
     460.43108071396711433047540637949204651270447545586861115220269914328314\
69203725240107968011049564251451490204759906239`107.8136796301811*I, 
    -16.121849717803554510625332638832171912276652159723253356128506013865262\
0919814941811723172869341419181508737181131394`106.35792986632771 - 
     923.85249391116087254787956397585854548007393471846899883239042104461767\
21704166253312853789334633357589138801023036158`108.116117633344*I, 
    -115.23861350120404429616438853016309403359957140762304424028139914490923\
28792825768241467725741268429667161464407488944`107.21211302223733 + 
     0``105.15051499783199*I, -137.061241078447068943045183706794507203029704\
6412876887942846170950543823153654086055095216436196231499739222153545869`107\
.28742965783258 + 0``105.15051499783199*I, 
    -268.02416770949408129470911662672792868737040870760839618914668952629176\
17323877201688110939803491407737167825554746718`107.57868895391172 - 
     205.83842674081186404831144460258993342844538137961934751797950908377985\
1609184354033500217399283712573948784208086908`107.46404145165809*I, 
    -412.96113220654255020229864109256686965082167988684313757107969895190765\
46310776334399643396854313769896290878609759556`107.76642417572914 + 
     432.73125677747423058118640393757245044625227904802241555796530673752402\
74187328500756544136348915659024331693992811098`107.7867332638551*I, 
    22.2237712079809391545485425109072667930988966398178444297564869558503616\
907427127108919604863807267443002284190630153`106.49733275522019 + 
     0``105.15051499783199*I, 61.16330461827141964616453187768926131312317096\
59729527233455311983688813299710061045502319641353915890870967146075789`106.9\
3700593988798 - 1.05003033280656282770722771853161745840122796374190160522945\
4258629109933748700534275555229160980259190263962181431`105.17171684278786*I, 
    -50.172260482267896761773250489112125651676703802944468103462674322349603\
2744187508529417656681038008466101555663510788`106.85097866618803 + 
     169.42810552246054007106361464856635772407055719789550267581644747643063\
89834950475745115005154411637809522792851260187`107.3795004525921*I, 
    48.7499117316918374643063165553785895854928803798133487873854746024760891\
192518491325928821281338705624179738063017204`106.83848883151838 + 
     39.909192971081907505840328549964311378560722212607709958394106138718396\
4835603917986229966544714882492535690520739897`106.75158794356265*I, 
    -111.32564762781089075369172732910424925032012084955199393179576869404025\
73525349023556199395046770526848906139684790289`107.19711022811508 - 
     38.512324380917667110587501742311447401916071471476293731000593131906666\
9460267902567594320939270130150145835967217737`106.73611472874616*I, 
    -81.046178815758097953693783081429423216317538320223629479521285328399016\
4214917888085040081116946419650745897449994077`107.05924754128115 + 
     294.23888872017198243770419498234175250522351476023329499787930065694033\
47651304365722774193245023345012274339230441518`107.61921506948808*I, 
    14.7196193201353634896943525102664705745798563373799376454581740115309993\
468601842874194770012269676905253563597286893`106.31841157622326 + 
     101.42402275298452686973535509395038699907889555439400168457227848284324\
92150301527647012149659147692983274160520624559`107.15665582968747*I, 
    46.4461698926783356158235262972811594412447556644389639233476582893090666\
130806531225451450423757681026249667261521498`106.81746490425515 + 
     32.309313908174566566312866152208757904803288113486238216936995897812181\
6975992362122522175921883236489724041892770741`106.65984273365659*I, 
    221.077344046687258369718483778308381309176653374281731455543538706459501\
7713774983092446938267628837556356911981477331`107.49505923629648 - 
     0.3343679862142934387522672500831063060471996564121893320222393215000906\
522242161060781086869401578468841189560583197`104.6747396874242*I, 214.311427\
14640295405555443458773547115580894433372152533752116853148923847550887171149\
79272138609788803947067107037268`107.33104532836482, 
    -176.91838359977638013551303506993587641584174000852504335553237704724353\
39329702737858241354573030952822262390621853961`107.39828796065196 + 
     459.36513757120686396820723111628410972573732615905330915124699744431182\
12874606619208868649442190851360424430943679366`107.81267303019087*I, 
    -405.30649306393957829071036274990957487309370710791852526803666980364095\
95498105645435003590643635631817409336304406124`107.75829855908479 - 
     89.801175589004240167690647369824743672359213343353126663828653715151319\
1285305754945461824585895567321404655249716044`107.10379701989434*I, 155.3000\
02890022098963018884205473044806402069693935488969745722206251017112521681960\
9096079951669424813772224843687796`107.19117146381046, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748046`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118623`107.70504839574575*I, 
    -516.42325178613805161452129320379960002981642304762533243244312463327937\
9120267340033205955522892727127032390274372269`107.86352078583202 - 
     152.10206808488515626860174867355486446622548795389857634630263234200701\
62948811780976619136536884551240463877927633663`107.3326501168932*I, 
    -358.30997271830814435990417325963612915818016367364725573499853311887404\
84562375672765083396620074222672791333412015493`107.70477389373536 - 
     44.512925435985396228298289114726011513725847443266578976716192322891100\
0486079411865732846479483680228194205102249858`106.79900113533975*I, 197.1210\
50838679732340915151969988904971915427792585038326094972198924950622410652683\
6352633479934415783824642169324526`107.29473300568434, 
    -672.03975550148427142994031630926729218598498833516007454764581464044864\
37586924309109669035052394431743541273644333054`107.97790996297545 - 
     110.14392223796932761625206218984850914390424651017392674107802197386458\
18271221768534855503414267832427694402200930663`107.19247553552998*I, 
    -167.99870321992017927930691256915798564516933878397761137999149599666781\
34755415553229363777982034307481268114674624338`107.37582092725663 + 
     585.76696383425362135507921520525803639900987933648558218791365140127445\
00212342348385995748642767811037786541858187376`107.91823987246836*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487657`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801696`106.66921783369774*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901937`106.19562673765995*I, 120.9879\
36642458658713622305056559803616215088776712402662198831390708311722697245369\
5390354333397156233358362305163377`107.08274207022728, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
0582395006285503664445269720250638020595835153`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
1576954185333311594783885131319535167867147288`107.51535129251587*I, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045969`106.20653890899551, 141.624335\
35834437225047813253050669667343971014436387550646781477687098536203890550103\
8481552838067990378478419819624`107.15113788473639, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646388`106.17845691476167, 
    161.918135901898066029577709646124425426376282013524986166249294051182033\
2429406113370352530793909013236467674361562993`107.35981049316352 - 
     611.77054538536087003388528400889803193142983154636583247348444861981687\
61892311832141881277771413327797302565307660973`107.93710356122185*I, 
    -590.32788485210068385200848448911449960072057817220466835743454406292747\
40128073007995655055161002696103747992702777698`107.9216082959632 + 
     82.178154852961324402710201880045449209996230577685521023214805126565417\
5593995746206862878618381109226264913513651631`107.06527138364841*I}}}, 
 {{p1s -> 137/50, s12 -> -22/5, s23 -> -91/100, s34 -> 13/50, s45 -> -9/10, 
   s15 -> -9/4}, {{0, 0, 0, -1, -1, -1, -1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 8, 4, 
    2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 
    0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4}, 
   {0``105., 0``105., -84.212815510629590678504531308855558412818849534206466\
1464723362760922479761865001655672662633326109216899725661485218`107.07589318\
53178 - 201.06192982974676726160917652988818458861884156000677254239645390770\
02500023173759121942288218954923508574775368500676`107.45384484451002*I, 
    -1.3046382356817338437533052244213810797077226353988099216030046053382456\
843395660986114584040407060045478007148916628`105.26600510028939 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    3.20987623405408120047133281964719608397827217842299557949789362138257485\
54976490651662804043345902574334298597159782`105.65700328509556 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    -3.7705325781597624930788237580836642932064569013049123418391606926839765\
807061267795713254216706887920122634249845751`105.72691769536412 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    7.66770320631727309303449708685463807660528950530883098663949376367152648\
56963916639890827359848277493041219733236457`106.03518029213281 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    -23.550961428956813662227212701889586257935676817312619315890882344549329\
0177103226748108814741755866993145062898791818`106.52252363901106 - 
     87.964594300514210676954014731826080757520743182502962987298448584618859\
3760138519615849751095792779035001464223719046`107.09482290186834*I, 0``105., 
    1.57622163346920074192330487312492216233961187377828977501015680240153951\
18403647947469080473521455778129212493287273`105.3481322816868 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -25.542894058741976905464858435434745037063959878292352302796326399492549\
7515425045926738167881958414037207356933939371`106.55778509994248 - 
     87.964594300514210676954014731826080757520743182502962987298448584618859\
3760138519615849751095792779035001464223719046`107.09482290186834*I, 0``105., 
    -3.7891729641938929774558162090224374794813864230550407225784126284911558\
135791964973753263628178309475055892130410229`105.72905942777854 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., -6.6109346850099083825194467583080645988961119821133083\
719880887607111283985993523044058286100488528976588935106183355`105.970777864\
2533 + 25.1327412287183459077011470662360230735773551950008465677995567384625\
312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -1.9052379983723473567180275952258150042705495430241856578948890160443291\
711580829665548220002938842528856291448243154`105.43046423239676 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -3.6209635827502803633326758211557134156153245993618641696649951584892081\
271042160632810644151418495336542111115069319`105.55882415699318, 
    -3.8971706281575105999556733287709737833988326040039186448003330709875499\
049902648844177573143141389572918585483390707`105.74126441857081 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.6287423340896493273670089656765729218050308247428434557228290151917375\
924603736203779953306442736850329218200353443`104.79847270298191, 
    42.1064077553147953392522656544277792064094247671032330732361681380461239\
88093250082783633131666305460844986283074261`106.77486318965381 + 
     100.53096491487338363080458826494409229430942078000338627119822695385012\
50011586879560971144109477461754287387684250338`107.15281484884603*I, 
    0``105., 42.1064077553147953392522656544277792064094247671032330732361681\
38046123988093250082783633131666305460844986283074261`106.77486318965381 + 
     100.53096491487338363080458826494409229430942078000338627119822695385012\
50011586879560971144109477461754287387684250338`107.15281484884603*I, 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    -20.348133300292559488138109911091264495161666743350038575443101863636270\
3648979754429092117028891842076319443751307195`106.45903957185676 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -13.424411985551338946249427110221539289035915150558100748065345634001587\
8383326721631265423536089639282967895514301399`106.27841026970653 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -9.4405467259810124597741356431312217307793490285986347742544575241151463\
706683083274006717255684545194843307444006292`106.12551214395224 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -16.364268040722233001662818444000946936905100621390572601632213753749828\
8972336116071833410748486747988194855681012089`106.36441158230127 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    13.4007910300211724223353616924140733214648536963010082010992946921257698\
8047191528279900368188803243417277780478532`106.27764543275156 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    8.88627656028535737811072364834549615777885888247920269999839646540494934\
06347001190212648735127361721915472301776789`106.09923482313758 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    7.41634853269991035040402798145579233384426614706296677321496240553082881\
11842303969928655128928807369301992218421445`106.02070512919924 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    18.8545843171769459365173488263940947036560125536767101016936168618863318\
775867488405532736705483972782465846201503652`106.42593195988542 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.264030913463504692170316618191452123723325960496575814039671440531906\
1804674285440164902030153217829169039284961076`106.38765720283155 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.264030913463504692170316618191452123723325960496575814039671440531906\
1804674285440164902030153217829169039284961076`106.38765720283155 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.629425511126598411549437700338811765544324257329906311628240871424601\
5058869898361387246131852983082354143908658576`106.50518852657619 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.629425511126598411549437700338811765544324257329906311628240871424601\
5058869898361387246131852983082354143908658576`106.50518852657619 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.7881108167346003709616524365624610811698059368891448875050784012007697\
559201823973734540236760727889064606246643636`105.04710228602282 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.89458648209694648872790810451121873974069321152752036128920631424557790\
67895982486876631814089154737527946065205115`105.42802943211456 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.7881108167346003709616524365624610811698059368891448875050784012007697\
559201823973734540236760727889064606246643636`105.04710228602282 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.7881108167346003709616524365624610811698059368891448875050784012007697\
559201823973734540236760727889064606246643636`105.04710228602282 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -15.213076978426688061145409718883019431700058110266939538413278465893772\
6947027594391458591002924175713052151690237133`106.18221706281052, 
    -8.3777543531781473140595929698459559659444670780173731140412749751269568\
398327284249952253295025856107253566983184286`105.92312762212413}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -199.77779422618844535239021902818077407616063561141012067827190241402915\
41724545877886326487561790371479304043136927684`107.45106221154688 - 
     611.63457356781829674929590683993375421584921630920195602148730853844019\
44859525872920390640746623271754389446162106922`107.9370070244175*I, 
    112.266591230582916396863151149987090743820632835002951777302671923793903\
6310125785946954516210662163057703426636313256`107.20076553412149 + 
     0.0477032462777326440414104148861240755126785308247475264025436055048019\
545454011729262450216388590643281918564376794`103.82906293227114*I, 
    131.369048068847699747517097409633036532318920492360677712112086236335770\
3886817223312157597247988178916068174888390934`107.26900805075478 + 
     28.413234231571447650231295551836810316216856154024156341691953130543198\
8648506812408711084182602860136558230032758963`106.604035669393*I, 
    95.2292465369761625361011614184002375700977637836610025440179919121933601\
994050057605802394513671459627531372253566824`107.1292853459957 - 
     19.362274471238957659231110210038694063859831101734714313119138620021626\
1543642285978880079669991658951012672636510354`106.43747137003416*I, 
    147.424034362480708455608591929706137165819222587928880769430897259027598\
6752314063084862605743789378966458895705291285`107.31908328963256 + 
     52.506280549842923481127215087849427577383343505712060956978682561464952\
6173095523690336795080285537489194965189346603`106.87072625257133*I, 
    22.2630329171018641638284282873766895652432289087543747876186464709843915\
64265567717032314641060827416344389473547581`106.498099326269 - 
     199.70559959483213921258651905607648934206181835049756172066195553641039\
23209017465743203105235554681902088905804985465`107.4509052401641*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -12.790821276788325557745837037278284162798542634020696931757153432530653\
07032593310911140772520051263988000434436656`106.25741342851286 - 
     28.892810365211793549655505048721786847901967993349555003824726335320768\
3889345828660312215301612716339997888835702815`106.61130478497707*I, 
    13.0874093562026176585192278002320176446129083977517255374038006039730934\
606835518962256040178934676579728791032953047`106.26736868459245 - 
     166.12270542549142281582025426322647634258883726633840434611394323527851\
82315187084710288776874186161559798619929572005`107.37094399311955*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -8.5336872364432308659390971882268437055223675985616617750843796132095206\
892565312740045992281081074069065688539321656`106.08165171955473 - 
     28.264014951877051683536867709169503996382566939884190238147778493334551\
7009562540008166077559838045375641565220050712`106.60174885200391*I, 
    22.4151898927093476153796910743105382038616627832012501036476514549933250\
602432030974131540566964148067136236675213684`106.50105742022214 + 
     0``105.15051499783199*I, 0.990792391894859284329856314203498864523391998\
9255010457708971188182212912035880004019528748060042308160224759953276`105.14\
649766089438 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -5.33606327162150339054539227964434488194238254\
81589629163935195192803234866356035681006206388785124550056846628309537`105.8\
777359683569 + 44.77952832960117952891265488330376152573905278005256370666053\
70689284649936503568654730858988054376114912642414980178`106.80159451260134*
      I, -113.693802300360082974070564889781758488753067530939264999813785789\
4035634559219880991182564148525636161834200706672622`107.20625178881598 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925682`106.73819547074459*I, 
    -52.727397804503182827544050905971722091120299298941749208163490668850857\
1126683502034632372589363144387554012880901903`106.87255133644905 - 
     11.970963398053377806662873833023591264210715857591592134821495161782561\
1101992038868391258406604107163206783396485456`106.22864410075486*I, 
    -12.150653526695849879368461517415356770356525966337784846073693890080704\
0880723746324280233333625524162489334976779496`106.2351146350589 - 
     22.751185180968916321923377196253572991353387755266080106517511478299718\
3254971323451003345004453833646279509282319691`106.50751902318329*I, 
    -65.626030440139584424347757603453261426977537945873211036981177505920458\
8097907516039225601021695150503753205843163852`106.96759113346053 - 
     24.486645230411110226425755621460840356455656070938506131686103081880799\
8035107265159662657922440204266642301685189276`106.53944428692891*I, 
    -0.2802624826242887180650425163164156599685126749343641975415088343623679\
826578952613501260108900522267185751151983299`104.59807996259275 - 
     3.9505045955538834951677654817624955669890198042779910836030077617175937\
516581284009472667583249015714626281103111818`105.74716756917202*I, 
    -39.558781174738444319109494247753896907663426783397112653808995204718119\
6201231455856493633859795374515537132295074287`106.74775790013935 + 
     152.99261495916298740413838021438076410497196169413028021392510865970592\
22998311806686310241898741319239857448470155043`107.33518546551305*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -81.540844113650197233497023742134270904783082852803380468369703798327309\
5693913982208148736854387949458306503946061722`107.06189020080296 + 
     52.758528952787391257590169779541956223024609463484096128537877953180946\
617852119633764473318224985330637349917591591`106.87280767559727*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    15.0454230492005581435306485212717986766341363555598216476958320940600109\
546033384496142222579902484671147599237961853`106.32791940162961 + 
     26.766025458326538921975125882280570315026323022051607134350036209122251\
9910947451345352577462221649937981253328919997`106.57809888453376*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    45.3322171319085953616287552796522060529704324261939484999403421012768737\
623593071394347138075725567652057323305272514`106.80692195811298 + 
     83.497087428913968934354896156181942796434678268450424764928855259199045\
8117053052704249845394650188924533876265684349`107.07218632438612*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    4.71912231211598394335908392621209135856825395172130726017587722192133748\
57301917219575693001596615737479106083010797`105.82437623154041 + 
     8.2943650872538376273324492982176330989772064644980686732708403928705475\
163492894938127135709830917197920963548852854`106.0692981453165*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    79.5551471035665718269265885190427651355941716565839714759581303485908896\
570331414252620979052566721260049868385699355`107.05118328095178 + 
     152.03147512941759990804909989399387638146355567939161921346648275584370\
5059696851427656088521038531007833623920056677`107.33244850722367*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 2.8588978391180861876943\
46926526294086014503119062209186719206874446206834734449007907083364690360250\
1197453287535128`105.45619863640032, -92.405422469561988129521078433848263014\
05018851244383194362895986082946717918376681862938720521253025172792904682839\
76`107.1162124547611 - 82.655351161587266662517306013529743827577166327015704\
2746949836581092751614682368538760229079393119293306863654629586`107.06778597\
315893*I, -13.062099005057835796225331106140378222822201639228997360499185998\
1783086421550932459166663168572616890147074616571744`106.26652796903345 - 
     10.786796140505385522158980715641622186333991719568929004597162476622696\
389794455886954335432911592285309922582877263`106.1834074689175*I, 4.84048262\
29078047563540595549332918150612871169132112782610011120826494171416250087109\
891143023687117517902807441691`105.68488866536677, 
    -48.363036932953614618599647192355755350753817712677777112967683332763419\
9368147113643249830271778493300472471278545906`106.83502856218392 - 
     50.999028388536433473050031770406927025213048452951264124126023481354583\
2207265575325200782006370115164770140298189485`106.85807690001785*I, 
    -22.352811894041847210597766752197476386533883909059307463198679004703364\
5702304729212516585413068722513226273098845954`106.49984716123966 - 
     22.633497403242718466860146633456240784508870829751855308836613956316186\
3104212774645752148040155845671493828829807309`106.50526666559894*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -50.516701773973018616739673137282854119254864259791114967824774882218947\
7128717087618326415241223773740270059909528004`106.85394998563527 + 
     55.638077315396416902271967801067938309356099468418319024669480464393280\
2547072514379596561779002986760306059311142561`106.89588711150029*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -10.579356102487585544011686001517430444944882251652608247380581661606298\
2200044764570793097906900203903302703346236273`106.1749742336175 + 
     12.135053279608250768103527640130502908817102484170952569861068807945098\
3933387505389828320994940059813374732953667782`106.23455668529756*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -51.573561056700255585083725251550831709600338388969032323970442764473495\
6366079764190953352087628179941133022741764492`106.86294211748537 + 
     14.117128943474491199364717926361370047448022262111744877883974537526519\
3886145154310278256088009945297382867449016788`106.30026137933606*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -4.9376191440298277392354463342121937455683545794876171178495502624498131\
107043954263708469495201371106118165051479514`105.84403258605545 + 
     57.620152979262657333533158087298805447987019246359111332692386193974701\
2499830163300046496872072872244314193806491569`106.91108940481287*I, 0``105., 
    -56.838540225920882825217229710663300459219563429752220810671750577251459\
8888923450112648247976796479946485386881894445`106.90515791332304 + 
     88.322146824361977933927088407948404960874421900028215487490919414761150\
7495783258607184488245397353962145518732727635`107.09658461463292*I, 0``105., 
    -74.309610639757562605516827886503417783903169580855281169379984452016672\
4026051308396999761786084428422866731309498398`107.02155998356963 + 
     59.956615839068262927737203270997718720170244276828806672201509889722753\
8392730457927735854279183084468869207264345459`106.9283521096017*I, 0``105., 
    -80.779984475512386903737119043277738083574976207963348889502007474607344\
7337179523976771001276918042234281171209965365`107.05781876320225 + 
     48.762632345631175557380994259628887619532945374497419636387021802921173\
3394597476544676078776854300762565718791061064`106.83860213986293*I, 0``105., 
    -32.243483474663517232097978538778593313819561306611868947714258176663460\
7840657972223844221708164065167855679700773264`106.65895695317657 + 
     120.63118736671305669773931955751700926077611998194419490648484298440775\
21111335286213892953527131497202773356616918014`107.23197460041436*I, 
    58.0565048731380989285581158003098033439820591331109136302923424085013600\
898940541758436257207379020869489550865535046`106.91436588464974 - 
     64.196797136743411404702891867219886708894465909157359403200657805272645\
7816481203050382620241577908347813229017020418`106.95802835891429*I, 
    67.7988445437377754918503598527772858984626630224108173029744836969780792\
852734575812099745180657771499145842306437557`106.98173729033394 - 
     50.014031644096553901607949298744543588542377097557654995555953042753447\
326495480271065830325847077360117507328282933`106.84960686238188*I, 
    57.2886325642418120825234702136846261338426967090404021697887569158189776\
64938323018145662246438843759498488735006393`106.90858345392886 - 
     80.024958523268827999436528988781295110076524846189579478485137893649991\
7520189599657162343778089410412081590695240468`107.0537404555545*I, 
    89.6437206471825357534347638639250588775246023398150228941033317493638478\
811041690592753363583436895863546931390855329`107.10303487138675 - 
     44.090681012727887429257366339837234289454937542466191843436227302906702\
366182069482255390640295081219197777178231199`106.79486180470518*I, 
    -13.668048093001763330546663083309832481221890672652959812292941762188151\
8747513370605317260629547952876853799764952055`106.28622149608928 - 
     28.029273035681821815180750739065494831030827863375483693069723813626595\
6898827014226058710294035881152421757493691571`106.59812683192172*I, 
    -5.1548733102458904380073819535879244677852320679203499065645353469569393\
920770500299459728416481943650311051053690799`105.86273299405924 - 
     33.184230693079018267990199956028843215755208105332793011786707468148154\
841012693220303985085687070021299273386690129`106.67144675171834*I, 
    -14.425753043263018144789386061485719805667736994273916965549777070059788\
4183651881167542933678561184288957586758270404`106.30965349099408 - 
     19.904758275587437949854534642621740888225420409500693532869015869165480\
0421380144881296444446965862712480823501817856`106.4494719056895*I, 
    -15.494895304212085597313442641041251908696827561027831266168653489848990\
2786581206784410851337839512337373468230173081`106.34070364397965 - 
     26.996141021910866701402005926859412448401464815300545736691368250425079\
26971433450511586029385194300857999013689134`106.58181668596625*I, 
    -7.2406174834813534012239437485699961838487189897972724316453625410211821\
811832754109357470958225943938478043187081036`106.01029060245918 - 
     33.807338456391905241696832810384840487594404419100508094618287989086192\
0593739848185893905511691951626787299436881234`106.67952597932828*I, 
    -8.3674421517447445136560044322892989373992362818853150234822427250165837\
726147063782877951666371588964618406574336955`106.07310771638019 - 
     15.840199701121434956607251485912810077283610767238814277093832693714547\
3664555395768589686824122652516735389980416995`106.35027565037262*I, 28.53912\
17211017108987044891933021947983132328622806128311347693814096479175493520504\
570223192730005631907477301922992`106.45544060376294, 35.85569537041306339444\
10692069157044502453206681134093983850814791903569698978427956837086515457890\
1769115411869877`106.55455814944561, 11.3396020621489563443063030051829709011\
07134679791562291355667832286407285756330410059156591219893407904598745864232\
4`106.05459781423544, 14.6023749110051634850149991727946278287364976923008934\
435580287078397157736690462262294700368275068843012795107589785`106.164423494\
61092, 42.2547585663458368011414267863826915134984446482803008887539119611042\
628545334182797686063585529655156453317159248607`106.77639062242503 + 
     1.4428934746988092659117248760583155261779760555064734186955734765937544\
432390995425299009581308945711923331811274496`105.30974926720809*I, 
    -45.767710945986185864383335757132258477092974502561952298000043418149522\
1533037661405068965924485065825298928663525204`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290574`107.12707606612636*I, 
    24.7822205444217926770759824939723459965925813414006604854151482124879919\
426200638157222785859125560972522011159536703`106.54465521540808 + 
     2.7483290132993004146016386889498905212531364712095519555455002623775732\
84866146421159704599873122393610556086677505`105.58958372043608*I, 
    -46.213899402398484203370217790098787967125520599976372889881994336303368\
0998685465433817179224757141556144737240714596`106.815287612477 - 
     103.75051999914298302784002703083213801876679638558721254411041971719040\
61888348442833751425925635691959077434728209456`107.16650527991195*I, 
    -67.635648428609742752842940223693053190622470297148908743218155367043354\
2846323636317766471974993198676712991397218208`106.98069065583167 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925682`106.73819547074459*I, 
    -34.491651424529374890250105851949192821014838113098174902875695236434265\
8071611324988649235739924635674524338739930978`106.68822898626696 - 
     54.635128798467817266962325499712722747697837080564769201122535625881043\
1403701207327576459751084694877013032803572391`106.88798696906454*I, 
    -25.274985216096135273318653041795779314807830140420869303436251173459044\
3167691443487841591503448290493101016275621391`106.55320590806656 - 
     76.896148723705416467738136701394233674290353105955156466945074228161485\
4883026924463297982109712768208025478181462218`107.03641958691915*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665638`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 
    -80.795120963395554244622261556861254704374069506803296245102621202003414\
0478579706224456784024573895101033336914205184`107.05790013332623 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925682`106.73819547074459*I, 8.835855\
63072296960085276618923150829955646094650769482800938969070443716390589400571\
47888159982417584642709611049165`105.94624861130843, 
    -4.7985580124505010192055474191164036416237976540555495026711001153422040\
031759628808419734685221699917419204081733893`105.68111074960031, 27.33018885\
19381083087935418749966126709675425291804425629043404677886598784758716692774\
910603734907510829972192572772`106.4366426326832, -4.714158467765465118149124\
51277431419293477211877592471405022424784761191970453073216825511103007632381\
57118112671917`105.67340417736509, 22.349977626549105394582769397285581553882\
7304148914068550457684004747160580263101439647262968213066370785488318253874`\
106.34927709271759, 2.1936097328815189391988096677380189827868740274848190009\
093657676705766892105639743847612711082991690724331814950346`105.3411593643817\
}, {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    173.954099251713738754662624140385248167619480543488671872320069261808796\
8378172776391762982004802343409016493088173119`107.390949665244 - 
     1500.7823929542851563397291827370766952845811286023507923297649889470795\
467257294082111359951846291064235720346531365146`108.32683272379259*I, 
    572.717196370852240309910336239325029559439908036019236613773659373975005\
9596872461211562489857625079277947411072047644`107.90845522124016 + 
     605.67494158105433467483312469519301428429128137331454576984762988137760\
34073886075102506145072502171834217420647077827`107.93275460392358*I, 
    445.118745049191490804624433902034875496401925262555479185708107671868732\
1507237718818325580046393532396143463622083304`107.79899088171237 + 
     725.69921771827183972340155359342643239027657919531812521568796266606609\
99611187684773909439524698820868327701554454582`108.01127165275751*I, 
    682.500506599169296515256613358010156145195433676151079543269509484801816\
6314791511904398582745828226325593967420346411`107.98461797590836 + 
     504.77426368158506509159217560943934621786842923944251614256765860004317\
29591414779612552353399759783325491222238237694`107.85361220178201*I, 
    385.666254289222637839999876001044879826935250504904391182873371657753022\
8600943878154712907616352002648032890836751909`107.73672663769068 + 
     832.72378765815118593419327845735905212819821923156279247034212103007814\
08198549260429164426424394480272078447406074575`108.07101596876039*I, 
    499.343072474831752461124253686272550442385630914690858752762504704866269\
6037457158949222296575248009320328826038055303`107.84891402699814 + 
     171.14451276143979429944714268702390740336173217828955621605574747665620\
87034863393744966535547091236557755528061412365`107.38387797717132*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -70.644176567803343227023094605744761526628696381407049331711455092320202\
5719180971383061510040383955361785107647007323`106.99959136516723 + 
     18.259699592432098383083209452197142785023402993882468664880378412726677\
8314128367155939232425290469413095073898119944`106.41200862610025*I, 
    81.1684938477507762007726969104507104337612017380751668278837030213977742\
378205840306828160946698038811491281692190706`107.05990248516069 + 
     135.97650496696879445645081967587185000254235199677751363498519847888815\
14845793858895242903263029076545561436942482869`107.2839788720501*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -42.489308971237655825281104825049768231329609168147155882449030694260586\
5066764433026059941433652296934420955717773227`106.77879466579093 + 
     40.428666619693228749785590949075208145093104043418744676406022818258974\
8645115791368817090140941520635667856595568019`106.75720441590921*I, 
    6.50746092369230340717543722182887135966682320329350199908915204081877812\
61550258250204515471792336830259466563745517`105.96392656674915 - 
     140.83879179151174434095213059244320060245334568248475259701596313179245\
8824029541482521346927752254116905763140157629`107.29923728858026*I, 
    5.50071882708616893056869012874244672732994700126679832023292678434594931\
84804501324397119090600935964016023080697044`105.89093444409684 - 
     9.3317431185023610995196628058477373695016726144826486562532100210210878\
69520993885474271241860916585976995630075897`106.12047777298667*I, 
    -2.1809374431900145207201213776399121123448484035337313564564841182744875\
613629319661039470430982779095842080340507405`105.4891582065253 + 
     0.2034750738932750142271739312776905657632410934521104564779897163786789\
594348382129654864650677546120554627401606399`104.45902621270214*I, 
    -12.779688140255669774789806054454245401519004838250450465760100165478941\
8975135232946117397362378603566112482635566867`106.2570352537969 + 
     43.264139900491333350276430774063933176777444205756441988011176587587674\
6694203268015174582374338911111583038640821543`106.78664307211017*I, 
    -312.95078463959729931652824958917432131828713347865377906398996752956673\
51751918822858605775688038946655810905463230872`107.64599104259884 - 
     383.62561020780506168359540612159856913379420216813818554478447185108052\
16562880789979894365154743220153323685515549764`107.73442259007585*I, 
    40.1040836095659037312444403471253046197979493048780947586715537652032942\
994200371703466865966518580755959360964558276`106.75370359486126 - 
     165.92920220946854345003464214816897669252615450422888735238629963523373\
24626297199705406225633533087132798708373148086`107.37043782293031*I, 
    46.8333658356481624056186764232539201222599726920663550356155185304875134\
248011145362042074132557850430132881446771223`106.82107036875352 - 
     94.759993973628093553886211093294739405113543462380744909844777897063015\
7001240237497382710053946732630146853087667487`107.12714002226326*I, 
    36.0618487966082558177918119027050220447848398326980382540389872746726514\
166025512354602906892973670414159568267837006`106.7075629859306 - 
     246.97370126840628654961049769747370153396916219396324210260597784179895\
5501890105014296517334508358356207401944432661`107.54316570816822*I, 
    9.78262496216450778962815223815684210768013514151834141608695827408184562\
77617431122757140419968450449375337280110756`106.14097040206961 - 
     14.534475482954667660254832384022657511123837924893419924095815651935034\
0854296610962076990458450938358158402011591948`106.31291436149478*I, 
    -320.83539996043258115054840184258954003216173339424095194346546560127991\
5376910334585502528279203733810585425733956848`107.65679727876359 - 
     31.350007048244962597693449487009429024176506554030383351237983794853981\
83552581649800485879074516006792182918363887`106.64675264063872*I, 
    3.70844233892115517267246505037880000312982081396880355290416526961233660\
74147014340629565098973361814910712989215445`105.71970652856203 - 
     3.0333153613124797666457348383874089965186914778149133648553262542225651\
3300159738233119945900269944180762588799172`105.63243256229961*I, 
    -265.36390851801773201419550453805188631037295304607143777830037168515901\
12600781659186820810797089035881659844802805576`107.57435685306979 - 
     136.78529733774265225584510312540888959783546620712078304712422693055780\
83210479817649700848012960521019673410984242527`107.28655441664706*I, 
    1.71727431919335245410272303640024191607629843703414095954372449723617049\
93213012566087377254872674493616831265985653`105.38535467318863 - 
     1.4806659589530993786802168247932594489323523551607137675431888421963784\
225977596927044056233045010593137725215717845`105.32097208974521*I, 
    -33.229124172896725723492302126176456458558918636788532104218023781569812\
0484182949543834445708373239424585578338825777`106.6720338924694 + 
     18.643182731412469445546965102865837283314896595828825955111086827339525\
7666368017845460651723487875860574789281157114`106.42103505417056*I, 
    3.43454863838670490820544607280048383215259687406828191908744899447234099\
864260251321747545097453489872336625319713`105.68638466885261 - 
     2.9613319179061987573604336495865188978647047103214275350863776843927568\
451955193854088112466090021186275450431435674`105.62200208540919*I, 
    -140.55124493532004130661636062858864616451252959021375179528517859807019\
42951927169935802806714433285519250023752301249`107.2983496945641 - 
     12.904002457133467350286205506058389131803586059129052100626833079477946\
8223681521064962881225449004186628318223688848`106.2612394349097*I, 
    7.41688467784231034534493010075760000625964162793760710580833053922467321\
48294028681259130197946723629821425978430906`106.02073652422601 - 
     6.0666307226249595332914696767748179930373829556298267297106525084451302\
660031947646623989180053988836152517759834395`105.9334625579636*I, 
    -12.656196461817932984543057564212797368652353931651401240536383067855841\
7453399618354415619455083146615733248984035797`106.25281820558018 - 
     2.1124933748374713736083474097454138866531951379515277014440741134577925\
521885173538954859644452098096466324096875098`105.47531035342956*I, 
    3.43454863838670490820544607280048383215259687406828191908744899447234099\
86426025132174754509745348987233662531971299`105.68638466885261 - 
     2.9613319179061987573604336495865188978647047103214275350863776843927568\
451955193854088112466090021186275450431435672`105.62200208540919*I, 
    -151.23193863028681022002911238071216430561683531514975106046250234356139\
02066613586455688199627233523921849864722981607`107.33015851721218 + 
     96.931758958363598799828895033332946643689490062120236850266606968610916\
8205954043914389170084787164102156788648258995`107.1369810915038*I, 
    7.41688467784231034534493010075760000625964162793760710580833053922467321\
48294028681259130197946723629821425978430904`106.02073652422601 - 
     6.0666307226249595332914696767748179930373829556298267297106525084451302\
660031947646623989180053988836152517759834396`105.9334625579636*I, 
    -3.0868940717817836956602161570234914721041716898283935036672287893938884\
499475907468597003782117828122244239211342601`105.6400367245509 + 
     0``105.15051499783199*I, 132.8325562337852718595903444976873173789212980\
009089734736366863152265923550307433241915982510597996120828644891928929`107.\
27381952813406 - 372.63017646657380846746816344482592490092131710954950709110\
4785317212724030745275727028705535801743898886353842201736`107.72179302000319*
      I, 32.29127766862558732185738749500353540792451333309573475379137807116\
01449897465467083538503094615985447358626451683321`106.65960022691408 - 
     39.367183333142321127093774494152367899751377414331669053351483295477217\
8339099428752585680181203397925018459692754937`106.74564934057157*I, 
    -0.9847644533786978873843246314331246738631003328753493682217591252436713\
634037710702186040893879219490793481504815806`105.14384736149601 + 
     0``105.15051499783199*I, 85.88231837118181201232482479341232603089520723\
21133395330329555763995930437805769151156247940903634077931829227369081`107.0\
8441875742272 - 209.280784043937623060364919544832495727651832112975508497020\
4105197207666793199441131534854250052824440942751319926058`107.47124435150846*
      I, 48.04602282352654312149161483232050204750475242337207850516992458355\
13899441116256057193093460342433471393338812415425`106.83217244108975 - 
     85.466275515110069071385045604376260328048458212783126311357590157446939\
519494972939002588574746067447905660191082999`107.08230977633801*I, 
    -59.044792783609743664625604591062790631740161861963312085560706513448436\
8132514975595550092975450485007960090198899236`106.92169660062721 - 
     146.59172989501083915455943749142830393641641978980308738774668663501319\
33105857999720945579131976600241327371482085565`107.31662446771233*I, 
    -41.325797901814871165949079397805038894797134984273485389657979973579524\
2233608510259107758696774585758404098622478196`106.76673624533889 + 
     292.12052827124578368208582134759095144465615763123852438041720619748074\
72128060148066815796671431567535647140246428147`107.61607707518098*I, 
    -27.243775593394635112709759747108135295777185685961009718377055004910901\
9440320714929267040397076264109207168200344492`106.58578229217963 - 
     50.886253559221728022149572452829379941055312112688079256633689790660223\
9093464248507188507342702056678307239519961988`106.85711547546005*I, 
    -59.219949092057289164548244771776670864518709783657078247113924744663054\
5521479405376654173034119419975741810392406642`106.92298302754774 + 
     56.695121286350829446734551779164516119822234923401076424030928608058395\
5033016908169347364810230625731251366903540134`106.90406068653836*I, 
    -28.290946066402114445282973343411445327095960202431097150647287402559546\
8385571293042411134713713913981258684768653487`106.60216246860281 - 
     92.988975339582691038603027499608252585772281306371511557489004249475484\
0167576241370438041906729128037159754023689479`107.1189464600096*I, 
    -104.75388702000091466582056866894392458718378686169490526393984094442731\
17850022593422670946228467745249301901327625974`107.17068514479269 + 
     201.39561281999964264918407679763298516502709220650831605744018792170114\
83967311998915742944857804264326890125103601759`107.45456500352915*I, 
    -52.028464957043530387898370379813019690596482870325898855795515138616430\
9567916296297636972263412293795410737596297653`106.86675601053334 - 
     107.59541903393313857846698088565623064900931003986903363188294647274406\
51324203136341032575768568415626171888232326968`107.18230877910071*I, 
    -41.331212031991294780333367293614128297736657275700809017841980230057170\
8746719850828599165079912087849670164422206128`106.76679313892517 + 
     136.16210918620956462756094126368620536276493655260108010721400118398623\
32030006763605563363427740574573674747153095312`107.2845712679582*I, 
    -42.645936158387968308648284464541192619694306791118483504328419904345821\
4660887612088271039960551450559657476142697813`106.78039265026224 - 
     32.251572857096961769733823222875376891205876248634373678331594058898587\
7151669753875334593819468688442384440024519797`106.65906589715992*I, 
    -342.64233180725966307449046654845593208408736286203586922446638775157967\
6424651077802657007612562975468878045049024027`107.68535601476447 - 
     33.710782614341497994510162657459986370067792662168188018977529929331215\
8227095830940763218328140969494146048657803964`106.67828383285503*I, 
    -74.567856198166257461603600641907736112451790654348016392552811950364124\
4860719848906053959620082012361055320708471574`107.02306665527574 - 
     54.647295477499788583122474481912144062640079458928301404577484333423471\
2284828978311142782028485062257595868433199643`106.88808367119434*I, 
    -281.51439347805757924845127448114736552671727114435325181071975834402052\
85113732144374843524811989454934473933170365413`107.6000156025195 - 
     146.32742983296763857679571096839783818395406495721360634151740515434260\
12258765930464368092726224932548426483862560067`107.31584074233385*I, 
    -109.64178491338144715177756236453260196086218475240897623484369462974438\
12206939252223629402798032882050175237026901262`107.1904910948538 - 
     68.997606241554373403882459167972971206690168477131887385524449088817416\
3939694849470446570254988340683872903537009503`106.98934902169798*I, 
    -254.04928989284392647503881890687926032019131317595837273935142281059637\
99571922934824888080788452677799030113558280848`107.5554329831596 - 
     185.44373342884279643572654808496779618920814344194456498464496907565503\
59374013683045244124716213201039036297742693086`107.4187271599331*I, 
    -30.310741048838432224883553158713879182946257686970268117627201635179364\
0268815755875963083178319829552246294304237977`106.63211155213058 - 
     20.369483610871271800641742036864518057897640092226625042326023611769148\
7137446035879553341511810135892984744283895559`106.45949501712221*I, 
    -389.12705505740033296800688825851782682129391698603677738254287514227705\
06194265949080874115335362023665611043962919013`107.7406064251242 + 
     123.50519838924714010302748230015153423756553206082064188150912020755633\
64193215238677010636089011737629364701360012301`107.24220023546211*I, 
    142.561431947992164938045052535112463525411551455572074649650101928615736\
8342159458384909899493099044458353639375017136`107.30451704678622 + 
     9.3466741290958070885734826766385767299734515184950263567277928596112549\
822762035938714084065944924378048449076991399`106.12117209914989*I, 
    126.417925655573635276907059061695162494255006792701413692486675410186467\
8711114214508253325443488070294474528863596984`107.25232365770661 + 
     61.606988470574976549339278680613094797665224177818758056695780058558325\
7004355978395167589940662550927281658132854612`106.94014497756231*I, 
    135.817400839014779599205667754740625333061899250799249451091939835394592\
9756173003454266114159026640224824739389224474`107.28347041287397 - 
     64.719408741329488627417893618724857027991634572324084495926441065158054\
5041426634561339058295152496201629620533978071`106.96154953885971*I, 
    95.1628685082119965239535638092801262621800630257147879582965189908129385\
839849185723816387162804624449701942528427646`107.12898252239637 + 
     79.661045981980745528891979218791251285861684253999771645340082553091913\
3839836007780111033479072346384740429659022606`107.05176100240618*I, 
    74.6762494711308240076811913832906874950111847732972850903213001033767844\
084595585367725031546033988769941028998717428`107.02369749571517 + 
     6.7455642586802647078779620313073182978480140132697561798392743050900243\
726863237341568482154502297039744443799367876`105.97953328159257*I, 
    63.7991384799198826496661596773259511010286236469443533633890683936671687\
645946451270998974667812397121766076832106223`106.95532981203993 + 
     16.031893604714395913538925264052487246012157404866458398879754313904824\
9876796032336350649805237425801592789956377971`106.35549981984357*I, 
    84.3846009601329972054397456145055012557926765411305279978392488817584227\
952706799257886674818067685038344496713045338`107.07677819886271 + 
     5.8760320038417155932120210114124188312266877449950972341859168194577052\
445514104820538614352469263767715209226152457`105.91959915034403*I, 
    82.5666035541380938537068146206699900101748154800966164266470028990729270\
46829216305634535266451569043853660760696433`107.06731941773087 + 
     25.880205103948336990669689317800918173710167745214195719599977460237427\
6167663600189346099445422879833458733745734131`106.56348271168183*I, 
    69.2906911684358035131449566612972386765689974107867498446187294246705785\
40026858212850426848634563021664771281127119`106.99118989123555 + 
     22.623269272057534762333097294395178814410002465314623899358674140296942\
6643690695462108476923332675809579467152851831`106.50507036253374*I, 
    80.3755860877290838650307851475988237382755141716087866267427869869379410\
440083594569483931182249282381325863580248566`107.0556391505915 + 
     12.659468937495502028012857904337079718746209768266197018605905950412716\
9232869945446603435316387573301512128598421115`106.252930485318*I, 
    -76.807696372637677297044320705377418329291700617226456084144722433377665\
6854953836408174789174571561566793903475487987`106.88540473988435, 
    -107.30508060166261032016807986027186975946751726154711915512332620990090\
32362076709952666633758321668181583915542316476`107.03062028510696, 
    -56.226084295915726610108439829168723458808116360595679215596164349137882\
7096170662691000055607436727150462882973122572`106.74993783937121, 
    -66.101359250085617392802934215748783822316519798852887879341534877493124\
3351845718112418199271385014316319344764405278`106.82021039002638, 
    -120.67166907656751950397737033625304482556826799036236807443733532642790\
14962430688156054757725332201249684507094144569`107.23212031757355 + 
     5.1076972719191600618448039002181063710834814155625230159574551016618795\
163945291022971562635165630625131658725889761`105.85874014698895*I, 
    197.030244941257491797465420756169281450361026129866631455253403029150283\
5310958794266109643433188041164352454046446418`107.44504789507424 + 
     54.562896398635118752664341945363658756512709205023974090196512030346901\
4428111581418829366285129266480780591193344752`106.88741241403609*I, 
    -82.414461987163565423286024297486387913446989832100038097870156361626662\
3884027623679466391025185107604072112000871617`107.06651842567135 + 
     9.7301296733830395068034479569923841549735915118865025553450636582148536\
5356512985896558914235433157122382352562312`106.13863362597903*I, 
    219.885923593925092361852437678731866748950472346129267287745650440721078\
3101301809388511216274014083935881242281157068`107.49271242591422 + 
     90.121259211075334522705952803487348039512842672463872317460911198235557\
8875733956061888462326718512131315130761964425`107.10534224906623*I, 
    -150.67798511265481502494145769001021481560268196769147979691455568048719\
25796246226584588188945610792084827918029707434`107.32856480195477 - 
     94.233694525006740045816465495318880579691508886543847066102116215554169\
0932748226473668935445140508803845635768798343`107.12472121622778*I, 
    110.662659635032871231982954577786348105389549309966707602053157472666792\
1571531030596382761044065810545636811923903006`107.19451610154618 + 
     44.175555536500687606710858318242878729766847747072765877047794779720656\
1642410589927891769692978750295925848668905812`106.79569701758227*I, 
    164.921956181251629589845409988397650046020646193878261723223436991348327\
0087333868817159701879457732558867880135279036`107.36779347526912 + 
     79.490820536532587057838450257121178856486366596951172191589697982161430\
1753596573051981616978368118538819574393884333`107.05083197780287*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279902`106.69237971190593*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749244`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168269`106.95693039771946*I, 
    -180.55629030559251747991270344618578822873557039015386635149923487839328\
07847172601723022122491310000845058601370221235`107.40712762101533 - 
     176.91709900580626051375330567425593445229227839557080091715421782570455\
55398500387475447629647884140617982221410727324`107.39828480725384*I, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363792`106.67473766483614, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    -70.737732591327877655206531503540891383960972279134449922542339117676289\
4958375388848637978932752354742332943021705212`106.84965113494076, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487659`106.65833183726609, 
    -62.939082987444141401783694983770980203398678455971374636763453194843402\
6577656241273437355199082170250476576956967973`106.7989204110209, 
    -43.631985799392022624866151964269684110608694748120657410945777704276009\
41693098653366744470301111467425497951533186`106.63980497925068}, 
   {-8.8921777531004955651488748753734790210757950556397594447729320387867380\
754634458006954121192394870796777811722681973`106.09952313341755 + 
     3.5948681739594693987810008463893188820244027603477513789028065153240022\
712075841356499762315129567184493486304362154`105.70619796699549*I, 
    -19.963029517340482525815308190539633598912545557590148117377573984877241\
2029203034782015469709092862646589144873659923`106.45074144674857 + 
     8.0669763218301861785947775145939866466890742003333807621083895353038589\
867214287811502871570589309596336739074567169`106.0572257800367*I, 
    3381.00159699736526581478700061683459998681356111682657470468422112745703\
8713039493260958915794326667212445744609328865`108.6795603737344 - 
     2694.6150004021565511588741817134143607044759812760145331345181913029165\
293156627580648580004508837390066400127985487376`108.58101172091872*I, 
    618.540017429552430110874028695782810761154200406908520234961875487146138\
915958195963268454965885088714290144080375543`107.94188280007786 + 
     3604.6412990951149438446187150145437862347305755747347009412879965833627\
559700072142150872890178587051890752213391485831`108.7073770520263*I, 
    -351.15881829784029401339178829542947060920092199895556136090813761567309\
50572299351229421231131086627889943711149468491`107.6960185767213 + 
     3184.9793518397836036070561721801585372765541099722595747870130091173307\
442339587476679367739577927395537935639168359341`108.65362161898966*I, 
    1654.06324183457784616453450029093720948280363548114987470782465718389255\
86124678013986820403213947802242529595603831332`108.36906710828111 + 
     4042.2118092165945451134311173383478960306922913768560073029487917466474\
884232063403505642945423822190228599308501569812`108.7571340643502*I, 
    -835.50734460592577732840940603342750718961086245524176874061389177664989\
66816652154881189928030687548020360993847741789`108.0724652697847 + 
     3134.8069991180651613749982923904847213301553764176209378809786689083985\
979151246944749373665259072955995101051613005971`108.64672580558303*I, 
    1308.85795339332122358894184779566412768901584583045220640924182060923888\
64965208294704963112298300201137411333102703283`108.26740751420334 + 
     2363.0413955434928501839237226687595507245649043743098735517559672619055\
932856999393533828018803767152328931381532351705`108.52398632746211*I, 
    -14.397952240827647534551490631026050327296644916081182486685765268483474\
9116889188882580834827823930562294949468176038`106.30881572647247 + 
     15.809222722629812160365844411172688618234205667539501844564853208201933\
816488102519661846017066195890133997092517466`106.34942551573567*I, 
    -129.29006294902528474812347799076684460615762324530989673548085540489627\
39915343855387168268239503618554546087684587812`107.26208014473677 + 
     215.15437312529942856628861416657077553849793390916293009034226294600312\
86225641595325513611216627955562211476029447179`107.48326517560304*I, 
    -196.66575542215715986127750972676733957271457726839306941853605872442634\
62959437783665073380671645388274534397309247984`107.44424374246951 + 
     848.15225584206028251365098351690252552203662530384079671165264634744184\
94586285513474561391650636959739683506546172757`108.07898881935354*I, 
    -12.184995063715251392044039133129994142471120110091091546656083186307997\
507570019209956735527829412883939292689402401`106.23634035541497 + 
     13.665954884133026503308742562792970375889572239516492997262853997169923\
4726627014350922511468075764660124243482373564`106.28615498047036*I, 
    -94.745004816636594418367544185291990956620817975810942893911121097845727\
8360698608857690541310084551740229891692335872`107.1270713200314 + 
     259.73737710072628521743911255196885666423793176977159944272467290041124\
99002362382637538926921745209758002817088970736`107.56504944842614*I, 
    -109.29325953063118137021423269899429625795885064903504461497927113533674\
81608138432157138310556622461734051782161193055`107.18910837626001 - 
     405.17386204022036907348517225395920845032730107827740220554937890076883\
65937839558825641031780727555235134112942421419`107.75815641887898*I, 
    15.2360383024033603716415100074227527111942712855738542136227259618486795\
270939043456869604945788877550714329421000939`106.3333870536102 - 
     0.0141445425628223471050054042036740498821318261069905105857308371111384\
003683832568837325425311607548969597642950547`103.30110390468654*I, 
    -5.2042534350989888679215437439187609879718232756781131267911788715939373\
147784357001853064793303664994967310553352112`105.86687343537277 + 
     0.7440989675263216956090879525434412517706228911844248742834176336380065\
123498221972424331175526506260179249519596237`105.02214569976515*I, 
    158.088512664935804735123091411792474499137967621900452175324305593061720\
15806372357855629113527175113523098746253255`107.34941531136015 + 
     26.117182474368906409528502932439655049052714944561279708257195554045287\
5180710735759548559850263332474207240680384836`106.56744132120706*I, 
    503.182325696147635115287312777712946324684836429377035105933380561653695\
4267474175746213380724318492387065982376593795`107.85224037592214 - 
     1457.0919398655029744778979478265417747665703980014394639570404407767651\
14129714269497819343183025356047109719008940451`108.31400195366274*I, 
    763.625414458120615355274876786627437151689318632745493416574677735874949\
9397564539243237728846441226907838569953578071`108.03339537168571 + 
     125.17893884430745158376927347317123428711146933734001646671975213188173\
3123335456511004388927784311388768293367352066`107.24804626350257*I, 
    342.895467057814392426230685553807349723313277497783124490041088271763006\
5629794421279717418685203559197853682494666663`107.68567674178395 - 
     18.098058229653648936842674383978363815097290238299389250816174233322975\
1692189510314912542318428400933512594220522146`106.40814697903353*I, 
    929.439348210360042230980072386287649521640516457629072343757488139525366\
0787923762487216074515368302341387054316103742`108.11873605240578 - 
     76.616125476770257708097511839923333359695062765605759900005143110325246\
9931633734247325161857805917304640428467439612`107.034835183503*I, 
    58.3077925717507794572872744626664347811931401854545433147006008799476298\
92807563671243030823472429281713155389057062`106.91624159795558 + 
     8.2111821555316971877936509622244918358496056508384527828075807881630831\
602644686076709126115822893920888962394764892`106.06492068438692*I, 
    -996.23050781515630054940117774708780025700623493198646678555725889039191\
21449777182577273722477041723639749180272829289`108.14887483494017 - 
     1245.2425432892234837890457254784549025274280101059948154970982358826969\
609460214525044249702098246095528688761376274153`108.24576894761964*I, 
    20.3072603582353549256824491264189877324016938943909836548776313477045329\
165321027275966246304807543851142636187390243`106.45816633474956 - 
     6.5419686668025852152079032224193226971189315170044413469525204563784327\
422345845944407403619023594104203191340610237`105.9662234575434*I, 
    -462.04042115266234993243220250203387028164389494595551575839175152423493\
85464568394441958737623847866074080078745595476`107.81519496887655 - 
     900.51091747693891115462707972378743917554445918556010905930277902528258\
26489848286048042334497923280799118552949515797`108.10500398025268*I, 
    7.51779762726635480775613073124890393694559853625005035881136001704904943\
87569345438387555734660971985025052988310994`106.02660562852816 - 
     1.0654447535549585442070867156708157194346395386910442231461007711276062\
758041375351256539656204840202799898112599969`105.17804593301945*I, 
    -150.75215830441053344692063342498380506673433182379941915109138228550906\
84199337340753229366532573950278287671299755861`107.32877853644177 - 
     97.232712320198890220626591143879048229840008297118689395707919599060194\
7425464165893505567285989578577069514798508461`107.13832739845856*I, 
    19.7963759401204266444955723059554181386197163581568951313842327410965584\
480003998500804189784427480581855512179594114`106.44710069045391 - 
     5.5210532138837728004340330228916377097251586703364643085620640131963283\
118840816722370702831783059896630447605885412`105.89253693087772*I, 
    -746.08202386814123708498421165006797986125738970595921427422281681051264\
47183239262174090676736898123447195061301971883`108.02330157403803 - 
     905.70493187859035279572160608136433915013294239229668674301180556238631\
40104934237167664596943950821943921548261016363`108.1075017304658*I, 
    48.6246842943116965396838768317742278890966839862269772764989506530275977\
980082042176894223030712929637027484068395623`106.83737179242934 - 
     18.537416236220018410435185821724721273896534901410918169321002836770768\
0586064700306982735509139919715578142662327532`106.4185641994555*I, 
    -52.645539532245533701039406792300346867923443652672388001470377701667216\
0207690303956080345760059512855930702355634164`106.87187657869833 - 
     47.733902269700632920735668009690890006638958937235024642243331430571620\
2374179948683658029033017131032085624597298126`106.82934193743444*I, 
    19.7886313875478877333277643911122475564313379572665036149387036443252256\
223193884368543112111227422259612495759059158`106.44693075659679 - 
     5.4849885744499535520535008251835324525267626929800421927175984322667630\
148670620447335240861207747839941156605421449`105.88969072508301*I, 
    -1117.7997038813588437840243032580030866756651493345400176382565231953054\
093526071908513052774716689854722461531236218435`108.19887898806205 - 
     857.82138191290293241032604263968074616760350326926437649782990957067846\
59783985959854768730446510209375507363116588138`108.0839118650219*I, 
    47.4890548576410494290726454783732661890013206584032776523648274324585630\
385188396059771894595721680802093323630383135`106.82710852403233 - 
     17.756175296252295882131455495806354736698928528298862120191925825022762\
3967348355796862300163217709110321737098098147`106.3998644217399*I, 
    4.02813404142315194928946564733204855204406871460218089946903617247702540\
41525612198718688049920264363873576745423338`105.75561891167034 + 
     0``105.15051499783199*I, 843.2561906630930567732538947014932502261390592\
832321102274847780847968469050021140664857696706167747998073436997130822`108.\
07647453602523 - 413.55647360521411644177989315863268135480848348839897964876\
78433414392091519478691283519078450572813938916404487942406`107.76704982127424\
*I, 95.4781876371990228848725809458527213701713777637176060545804040906018310\
249159484304194187530288140534597501706044775`107.13041916448601 - 
     5.8896668075319425983085218508918505792807667266868275233636082296037659\
228933944725758493451476196454784107492602486`105.92060572424163*I, 
    2.07715095033268799071008287525085950368981707225316448308547899826216115\
28686549012899723422387033063365480375429968`105.46798305648284 + 
     0``105.15051499783199*I, 520.1825103658061146734746431804893289076978754\
784479552088145442324463410484780608546119239235448798644246082935045914`107.\
86667074403996 - 142.32799805770585749347259478192081464032953149799244168724\
02347417736551511604774843950309317915612217299315954711229`107.30380533857628\
*I, 223.219060990614399931804014077223561565303945218931985218383292256078264\
2459058023427857497653425413711007832119837577`107.49924627469966 - 
     25.949676725330777330974604266784719783415028343621008828521948607645714\
4861528137985725514165233535584057907436729704`106.56464694971669*I, 
    122.490602729593139650418458268456566036519385830539030173348888301779290\
1073863634457179730246937579777409574488570458`107.23861776947761 - 
     101.46048331774266829689252343614157218696677273430974370518563642536194\
43114971752314326009808831170969014534898885081`107.156811924626*I, 
    375.099310601218024825398432972363701556258104545401510643594079387912177\
8967906840215755407600021966911995374135624043`107.72466126378927 + 
     698.24114211435723420879814335029746455424248378128990938118192283802201\
25545003756547919323020167965779368156934698844`107.99452043278112*I, 
    68.2123050321354312371401971731788324941075716638000508711250543927602537\
603989783768461155150517254932851458024180255`106.98437772330249 - 
     6.4873038948581185936217546613188369246173157963473980981171844233204576\
776662143394986494054890040446245052183615335`105.9625792405701*I, 
    23.3857581311740229760276637227812533289035237565512823052275293789317587\
117217513138379863651318150642938558398902173`106.51946645147993 + 
     141.21885899921138729728523281990867605613298165557095869441661919161286\
92561150807677641585339327192090115877779894266`107.30040769605189*I, 
    64.7476751157422382019650628623452748799805755494727475392755617832883025\
306701211007917539099974418888156489072677693`106.9617391767238 - 
     94.089187984167913724958180676770479247469201433135343624690228110599918\
0745307173088556463186123244641939594164912311`107.12405471829862*I, 
    126.256048338845323717133049349709394776647312073278278825033639773248110\
6565867003984230701917641448140493798944391636`107.2517671901456 + 
     627.81920204099632474758310769890391964602008276121461272145467679483435\
80088531708363549634017635924749484790877536246`107.9483495924278*I, 
    147.083532465308407386148408053556952527004841851228918449913701357866745\
6180289021157954758786336082160006946439364582`107.31807904948685 + 
     4.0094944894411097020300156986658206310823816458020660695424109936156857\
336730683384787923293311460309394017007177992`105.75360461876008*I, 
    140.866656701938580286728818365608572569766770473646059903818432409979627\
4522615738266951273008894881192022906062369846`107.29932320510719 + 
     205.51727426752604154236843832067432910268567077508737725041920098470156\
12039563897679361664207822111305666402309235507`107.46336332917191*I, 
    -50.205640143427445193076031224362068798440318877072071309545205680480840\
2155389767817890133303891966346262772242865399`106.85126750672151 - 
     232.48892068293323078242508776736494065525344029647558905912167547767435\
42548843855720881300827351760304254539020220422`107.51691725914006*I, 
    -639.83869592700173440162285198448500420427003626432325562199273618087883\
81908204216122833072774575075400341277393044326`107.95658549947471 - 
     987.10588216883869166600639121300018565350126939171078957460898505877858\
48631071764734202265815087302549890080567133475`108.14487873771067*I, 
    -57.072658167442851122063010160583132283844641945772914455393165095942983\
9811457489468808055236311324960734716554411171`106.90694309818134 - 
     375.98578321526013045928157744947886256630172820427689323824981587657284\
18228049986914097527613458411741760653699789694`107.72568642151526*I, 
    -198.63228250618738757263097185471399561441814985118349758303687484498088\
7337673440916816164463328368063781140933171896`107.44856483098901 - 
     969.70052622906845613705883923223828895430291478915242761410713631088730\
93615852171043853317394532422214859336821105435`108.13715262912156*I, 
    -21.038577610622054191470109308248483011189023510324289686264488929175307\
4410077084186230149828476211129395038923589696`106.47353137225194 - 
     466.36257771941844781627633457169314737853409357395062140448976453944647\
07771707336062510844366811797733337615198443167`107.81923869193714*I, 
    -35.885731305388401621122005681595564103854247568065229668351497047403324\
529194393435382133007070791825122357670781946`106.70543679885758 - 
     938.39723918606414194788332930426802773529846183756092064901085241627804\
0992028057649679689340217090870194368336197251`108.12290171922419*I, 
    -38.918093226653169137078222131816990155342497760937852782022781817808503\
5179957729088524912718620561034465420236208654`106.74066655189931 - 
     155.26757816703303772088348197362842515221966089879243902303583689869425\
49169185514146669684613800537275944578365005501`107.34159577684997*I, 
    -1177.6146527238559481242859262893630450158633188270784984670382278635960\
521513772133398290673215911976625157682486032957`108.22151819866164 - 
     854.07131827452266107594125659917685912810630710716005359334549121098972\
47018782100173192502893994463213231936756978065`108.0820091353124*I, 
    341.607772107118159475930516456382712346765535402935535210396920331210620\
760493634054651998466074995282218609241922459`107.68404274083503 + 
     396.75004442982601196631026508200607369708621962135152391210605710936819\
17018467073435379285414423089252418516471194005`107.74903198189311*I, 
    214.492915620653141164756759208332479182786418860469059310441415436980154\
5369472395760420745210207154310091878353499676`107.48192795049414 + 
     438.50464353417066420282319443369905970304799449816219496931903087927527\
48290527767164108487743902567123330987543353382`107.79248919450917*I, 
    582.500356264307773689509488760149376568355133481551125933522012103299689\
0377465804051918571007166455843325504667694575`107.91581119314993 + 
     277.15982759932704947355178391089226282557864995437358961102481500310942\
38498187059984368459256468473803844725127300585`107.5932452803509*I, 
    241.817517111325290021083213746291837396557624113822470998667358221312817\
3180292437238698848467722315773844293551123476`107.53400275551984 + 
     441.27340918882725457548931684466406140806926693930864268057872005375862\
53519899968933630896014895123868452796773772686`107.79522275580152*I, 
    -156.44977217434149750612615457971936101017203560443572557820988164760828\
55819863657187834290125451054209962282404654417`107.34488993288532 - 
     46.663051323692540147997631188136201006783894559828893235904955443229624\
2705071109343792185608136982979391054486137871`106.81948813198356*I, 
    -125.67342170420714956837330845846062189403370213777201515923691388620772\
47790949433413508137296323438204520630004929`107.24975843758882 - 
     48.487101839837548326209566133607414153736094919627300521730248897026169\
550423560988616346924445526636563089235148068`106.83614122417103*I, 
    -111.32564762781089075369172732910424925032012084955199393179576869404025\
73525349023556199395046770526848906139684790289`107.19711022811508 - 
     38.512324380917667110587501742311447401916071471476293731000593131906666\
9460267902567594320939270130150145835967217737`106.73611472874616*I, 
    -125.73861390371737995467252182099012473238018012998000047193943755637783\
79855782692227179618124260376533960633420847792`107.24998366636976 - 
     30.386249784987354071552086874799534317764341313103573697536390865223444\
7200225230913873927034066216088259012710407199`106.63319210139376*I, 
    -99.570008944558290583598979301154516238961410224034734869775007385947953\
9836213012125210398226560851429202040115416262`107.14864354397373 - 
     30.493638289811098029327748034518563905551728791647779908827287346168361\
6931783415345120143758351207203080269160445586`106.63472424229978*I, 
    -57.015412431795693473181751589936472337076515431421659210083323947943570\
5292493967824884751733497267446500230475658028`106.90650726805362 - 
     34.089893723303096874867283498442648633475825952063875840592912214448290\
7583631257580672023281744213180742521544967682`106.68314064513143*I, 155.5167\
08587047072064077245391585154001702586549573573246015532503978224603395910025\
5451786646433820606573246617325218`107.19177705611095, 214.311427146402954055\
55443458773547115580894433372152533752116853148923847550887171149792721386097\
88803947067107037268`107.33104532836482, 78.517603882205470733930726072139815\
99726554968963863388477257024539462576194959682031620627128921251848488830279\
97057`106.89496703778718, 90.672566324754233114346320677235256995604517794293\
4484132895984547082322076712527413709959231793612759696295644953989`106.95747\
590783213, 221.19884334272259301912596116379909900333020891168768163084145102\
00546569363772628722655826976155728701762702337453464`107.495297849528 + 
     0.0590063506422713980254101893853374353222651697840624870999341068735521\
524345798139025551771236436088418084706627265`103.92141375354991*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422369`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
5170569497551608686994889531894044185868901637`106.42214177594678*I, 
    83.5998314078095836210189457721007614390523619313171421513708951202993902\
849092796899845595850919107466509488610260261`107.07272039944885 + 
     0.1179544691146999515948837854674404197619494599457582380085323972265707\
819022892408081165095980241704804598771400621`104.22222939812002*I, 
    -358.30997271830814435990417325963612915818016367364725573499853311887404\
84562375672765083396620074222672791333412015493`107.70477389373536 - 
     44.512925435985396228298289114726011513725847443266578976716192322891100\
0486079411865732846479483680228194205102249858`106.79900113533975*I, 
    -63.514824858670030189890434471110155699171282330797159614132878714711174\
8718790884666120207887347796098559040390299972`106.95339010269682 - 
     437.50187012291940617507457146707343465457694233467403458338093400965033\
62603900435963361416387832649771679754292224647`107.79149491160707*I, 
    -255.08864099272903128582685803560766544495317404152566198921176587727005\
99382275664015590108404487844388326211333184864`107.55720611789215 + 
     10.680432202987859232509630698686005350212834723465332793372946744861670\
3204671317999306115852577650909121472599527257`106.17910382539108*I, 
    -241.89661588164404308943718704130829330994306685088049943405667283170535\
10984812212772454356732213541797421837561033914`107.53414479048404 - 
     49.499530926310380597192364178339457465725994484586511509242927912977983\
0981681743709831699564847775572748565441881334`106.845116081269*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487657`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801696`106.66921783369774*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901937`106.19562673765995*I, 
    148.520222895419927309880803864949865243631481127337095716093720477460528\
6234773719664631973941245536317095635028805879`107.32230059016486 - 
     625.23279831461311797258591438342321443968418229989880967072264699542105\
93994700990392098767725861379033208553115841146`107.94655674989417*I, 65.2414\
18730514620455651303096624123451668719407769575972175932784647455104555000818\
41878803161507835813190177253259`106.8145233965763, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045969`106.20653890899551, 141.624335\
35834437225047813253050669667343971014436387550646781477687098536203890550103\
8481552838067990378478419819624`107.15113788473639, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646388`106.17845691476167, 120.653282\
96850843771347860895392086166690927091956029758897115772014465769529276055766\
98986242413952915922913443030988`107.0815391435321, 34.5022161316626537761271\
87517029375707397735340117039960610013456916331707368846027216713092635934112\
948682441663441`106.53784699138753}}}, 
 {{p1s -> 137/50, s12 -> 357/50, s23 -> -91/100, s34 -> 241/25, s45 -> -9/10, 
   s15 -> 249/50}, {{0, 0, 0, -1, -1, -1, -1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 8, 
    4, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4}, 
   {0``105., 0``105., -9.5124364276998870855045276897238538845979789457687309\
622913186015425440685382585353160194223548647038466147515404621`105.978291767\
36691, 3.98883671235782110202714876178044160656458540313755719439806192341618\
16689469596598271937079147303382937372610659238`105.75136125615903 - 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    15.3173688679863072943366131745211639168201209734274316951516807030880754\
790677821684414675244340095816981296757258493`106.33569916885631 - 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    10.5183818456638803619077125774261282801830995723704945156609018529376937\
483918868734918903480193246558061134256146636`106.17246393065804 - 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    15.1212950048923752009352166733273671842392549467346714197675528185263809\
599243743029016647348850092365426403532175997`106.33010398406302 - 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    23.7019621894228979459958608739129250208986537771476281951544971653314376\
173977650388783617754488767507830868649713104`106.52529929881105 - 
     62.831853071795864769252867665590057683943387987502116419498891846156328\
1257241799725606965068423413596429617302656461`106.94869486619011*I, 0``105., 
    -4.7797757650926615964442186578722461369093475235313640549789100443674232\
339577218077363488563830609132434914224683313`105.67940752291607, 
    17.3684909192107707795166935594610350798610056346074511492757851203716200\
570962456907534679248932827784262000229308201`106.39027708375573 - 
     62.831853071795864769252867665590057683943387987502116419498891846156328\
1257241799725606965068423413596429617302656461`106.94869486619011*I, 0``105., 
    -7.6620388476121132914795397620717326344771450075663208995283854434177708\
232698013506269574136214692355111491679850319`105.88434434958661, 0``105., 
    0``105., 0``105., 21.1614397308854760780671573768618209418555466487180386\
606449306974446960763200060328819579368732940905683560124773104`106.476060209\
67852 - 50.265482457436691815402294132472046147154710390001693135599113476925\
0625005793439780485572054738730877143693842125169`106.85178485318205*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -19.306205580344128396363761936301605523384706376564988889549742626504257\
148014741828268661232348739919991866936791773`106.43621192425532 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -6.7989622820312115325164375866542975652398042980166910846595285818736895\
000032593645226928670094527791824174474054612`105.9829576297178 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -25.639676850556255562842929250753495464422354519105165935428454671464074\
7083162611763935550829043338923487537788322634`106.55942754508655 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -5.9828365884230298579217791167197522321807056331232667563838171680384530\
247406915540791277414410088093256310328599911`105.92742213877945 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 4.756218\
21384994354275226384486192694229898947288436548114565930077127203426912926765\
80097111774323519233073757702311`105.67726177170293, 0``105., 4.7562182138499\
43542752263844861926942298989472884365481145659300771272034269129267658009711\
1774323519233073757702311`105.67726177170293, 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 
    -28.093865067129000116185557017189854805153183912372598929343047493489500\
3842791851494124738044964607836430642850187376`106.59912649003658 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -34.819484063528991469467517334029338211352564108298296525990015307572706\
9828675202286169732341500554463109297720757271`106.6923373295179 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.152541523104737136509182705125558329277267823217942434232591217653071\
8622644815323671855330388675015971560879947464`106.49593855711076 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -15.426922526704745783227222388286074923077887627292244837585623403569865\
263676146453162686103385272838929290600937757`106.33879429635323 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -9.1471696241294737899383627654181479655861225353197057718959325414382711\
06130749978015439079160042408293621603810704`105.96128673266988, 0``105., 
    -20.475701779757959982247827178158870275841658105609580272649551321110164\
9162515724866297128956793216516980140184706296`106.31123879560234, 0``105., 
    -10.779421011345837139127679705287238631704319865106554428447355369108744\
0566558855989025693302969303480071944329016444`106.03259543447498, 0``105., 
    -6.1765078521173423001001756093859997276481644907423775243407044035200568\
451233981694927949434312457672706675052987083`105.79074299786922, 5.283929740\
68714152010340783964076916332765027112413815895555579303213480613523671679795\
25580327530595494954800999164`105.72295703425765, 5.2839297406871415201034078\
39640769163327650271124138158955555793032134806135236716797952558032753059549\
4954800999164`105.72295703425765, 2.40166665816768982506808673544128266575985\
27870891813144060803939817872168231571739073440007943447372818377345832159`10\
5.38051272889348, 2.401666658167689825068086735441282665759852787089181314406\
0803939817872168231571739073440007943447372818377345832159`105.38051272889348\
, 3.8310194238060566457397698810358663172385725037831604497641927217088854116\
34900675313478706810734617755574583992516`105.58331435392263, 2.3898878825463\
30798222109328936123068454673761765682027489455022183711616978860903868174428\
1915304566217457112341657`105.37837752725208, 3.83101942380605664573976988103\
58663172385725037831604497641927217088854116349006753134787068107346177555745\
83992516`105.58331435392263, 3.8310194238060566457397698810358663172385725037\
83160449764192721708885411634900675313478706810734617755574583992516`105.5833\
1435392263, 2.389887882546330798222109328936123068454673761765682027489455022\
1837116169788609038681744281915304566217457112341657`105.37837752725208, 2.38\
98878825463307982221093289361230684546737617656820274894550221837116169788609\
038681744281915304566217457112341657`105.37837752725208, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -8.3777543531781473140595929698459559659444670780173731140412749751269568\
398327284249952253295025856107253566983184286`105.92312762212413, 
    -15.191772039070818462144419338518101112514007834485442113693995528078030\
1101163357698317603376465685921485185383707131`106.18160843494931}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -52.073202360159313831036514348545690944925492141002864094879121572274227\
1506320199703800758714810131321899669094256576`106.86712928425709 + 
     59.768400798003803286227484113615770599443147758438006209907384693594171\
5244946516037771304567635413505147353333656791`106.92698663355702*I, 
    -63.302548614062345860071339265621355692288260826173767717351082660377589\
7496610265121073887613258162945106599199131671`106.95193619326392 + 
     40.846621779340582074639354795947093919610539685076630170602442498605906\
2949005693246191337930013322972863859709456816`106.76167114185198*I, 
    -110.75425476805130981890349946260235521198425230618674456096522204733188\
82773159639377390601342615337727194488148085221`107.19487541703224 + 
     60.626560223894201165829349759396354899595076397690322264857844792925667\
0388283263251500131009204256233311546236958448`106.93317792615008*I, 
    -46.534698080784143122155324653223634424909668544345814208587991305311871\
0245843434329097104345804181367022463938169909`106.81829189836786 - 
     21.313466443030135964844722838294891533282957329365077327269403993443449\
0330078766843601289566899100607570188794186832`106.47916908737015*I, 
    -58.641252828101566162228034354136440734271122834571184307934604563574161\
8853363042522547880216193624260901971051443755`106.91871823795277 - 
     17.117248349904747757212211129817992911677411464407453865895487309860565\
311400350461009161475428785557949827692832089`106.38394894961593*I, 
    91.5622477747877376990060764000875958674820337535413861879790264947105864\
943463740566131394555001111886806506255472788`107.11223144352307 + 
     190.80407874396848280120335915321964268453432112908010323004081603007487\
61113399017119271120131376096986780616858660873`107.43110265204214*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -33.144917339116764029898662983059810830059605514147228986201586983996698\
375667906893446439893787065006293337567767812`106.67093193808975 + 
     30.032216858843277926447336288363794933081579194467158183747427871687374\
8164513038306831793140334862649814081982910581`106.62810238910617*I, 
    -7.0396850770869312916692989472369614041221317706738623767991113379830089\
551278577493676684956787438045419882192183189`105.99806822908454 + 
     406.83204212690358662380366929358297887640044719703498131238202013957533\
60450706588403446454166593892995780224399979096`107.75993014850081*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -35.533683596026062453313009450039527730570310948979296321046317809555691\
1714470513460751914755556751074455270880575308`106.70115522875237 + 
     48.142009910355640830950996115657460784326942315256165478921852960236239\
6706993148389256002979766639743097498473829732`106.83303921577672*I, 
    -475.85659794861395305512406909674453754253426222908564163433324478568300\
53279243121212507949473244971681653628597050227`107.8279910931939 - 
     527.55141840768973456347552242598048791021977965403113161185300523977659\
43869342979790712328730527999250782803088759197`107.87277979287745*I, 
    17.8742411058780364559179747664226813366712558040572290905660611337924011\
464878870569651254555928786301424203295659889`106.40274260967429 - 
     29.533985673017341463143090325170735555882751016937641897081630227067771\
9221994128996258538886110799933739994554084191`106.62083705769903*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    150.858601051648095507759152129078644127419400326976501145637472409766200\
0530370300160119125096124700145813148140235708`107.32908507391265 + 
     151.57578339902645455113477979448907211981083229101093130095213006488324\
49961353574694522082565897307542685508426170506`107.33114481933734*I, 
    -53.767839109357202997833843211320645954291256598308961247649902334310577\
9470215916043200274035550912768414627917194077`106.88103758067808 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620693`107.3055826057877*I, 
    -190.96674953177373072603566671922015937058040478916745522384527871602654\
21537285593520962333741537541024307448621587181`107.43147275381291 - 
     227.56444997180420097890810754439809599447121034964281069942166887724669\
15800195233706143644701699046766158957195437386`107.507619415542*I, 
    -104.31513658390053769282728167617918212583285099931549935048610113462873\
77176255371996394655855878310970810860671689301`107.16886232886543 - 
     117.08653713052874912051570902533466080617395160100165441639094409909646\
11877213412508635434847310036647218059270815832`107.21902195963321*I, 
    -142.15576406470618832987748971994528487903872631991821999403725766973927\
53871401993660053654174495706188381905877829188`107.30327947178279 - 
     287.87959951109212798590901839833530750826460046201638735893147185249382\
66491422667279967437549053128055113284553523886`107.60972588767125*I, 
    -85.862088522754345016515423267803855668990745305221853926039248205893051\
1081891382393556561194329654821127836667537205`107.08431644595021 - 
     156.01706560226163153088208294690709444061450152126443480577933095577825\
35669985985733971983741091932686435320628559295`107.34368710318346*I, 
    -4.6371999416742321217712174485194544685307685437657818153259996647572149\
741925403854645788158323963867823777321492986`105.81677081956214 + 
     14.942100199500950821556871028403942649860786939609501552476846173398542\
8811236629009442826141908853376286838333414192`106.32492664222906*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -9.3730393403915522307408369078303010085828522005404621394395645443823085\
543171570050791110250288020716618878738565912`106.12239543767691 + 
     14.942100199500950821556871028403942649860786939609501552476846173398542\
8811236629009442826141908853376286838333414192`106.32492664222906*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    18.6315391433055501245914659965783741606676961220658741369185082398939866\
146830797771066657918439410694978302758071319`106.42076373108753 - 
     43.157898862610609645162597235925219980424833210101929338436115683136548\
1739088889096719213541343171786577753635914181`106.78557529078016*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    19.8629107662880012140799858361172211698863495219347226599310518866812852\
059351807480210305974102660791278755526286487`106.44855788937846 - 
     23.377960418056990553972602272475959000440296497488237244180713388816787\
4299811319091410420462152238526130067108412546`106.51932161681259*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    19.7695616018283860389996799468985295264059661019439852417178581120550195\
882736107812538975672239865366957743285464161`106.44651203659342 - 
     25.105650731472965688764582098850213481931791421128583434519315295041655\
2804409967018297903087638900551985088703762222`106.55028648048024*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    20.1553977916695977099911909859361487213791838970196882086756234057651095\
80293957580419381955996757464273731898225668`106.45490637174365 - 
     20.909432638347577481132070390373314860326245556170959973145398611458771\
5588334704784788228275027655523913176837896288`106.47085724655699*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    67.8994289866802546346195438088121887784363328649985981096746019727417913\
366817675337142654469536935721481791925943244`106.98238111984479 + 
     195.41692309365078890754879704805538206168541082405553988147022469730560\
26508295296935231129092817740767740052887676017`107.44147716871906*I, 
    9.23340160250530671457071047237388419777612071681216979221730955355815780\
33932066767341087686283855151455952625481958`106.11587672323978 - 
     9.1227842204957004453152658979904800727553336382961982106020292602286032\
576178333522043564865307207125900905145014294`106.11064240053133*I, 
    4.11901460051990363290235785831550051282533810812716819645116217830864763\
50277727126157659212199103865719981408892361`105.76530832921885 - 
     4.9265661273703122376827541895135814511497877733385747492281125766457195\
360103071288533890052695962097828993279148358`105.84305931436184*I, 
    103.647911198436327546455493341657551451778844473113056290806724240326593\
6296575416476445163581394508324330198517263029`107.16607555207534 + 
     136.34895174761610598126261639771391094991990879018025608730696424317005\
88064307038942714051320596140900260063779507637`107.28516680126127*I, 
    23.0388266810271893586394930317097550952263195933483127662571513353361217\
665530043179062029427462857396310564091554176`106.51297535544208 - 
     24.764049492298650276978393843181501783886645817767928234741139571419452\
2407181829297845582517614401216967431365417172`106.54433666113486*I, 
    2.57028493829752644545506600943907262506740936937922023212206846527591091\
76026775781748940361318081163006346109306159`105.56049626912859 - 
     4.9841110477450311857883988797322408039021091051542361404857372770996914\
967904259292536789438423467956519744837915534`105.84810270782452*I, 0``105., 
    8.91656151561226499503516976046268163744122573692056201204449315135189669\
37074478846003559701715942525978018553317997`106.1007124079602 + 
     43.622701121142671431839649272210840485526832723825864472892518381216350\
1446434669963534657851135113659220770051238221`106.79022755145634*I, 0``105., 
    89.9417006993747231886904276097979420011831150726472040456727609616781021\
852464970162813236231709566429238001693599328`107.1044760931761 - 
     48.085085817050996311792505599668524800552299315245598613704992744185399\
1332703981141055421190257835188910740482792569`106.83252539329655*I, 0``105., 
    3.50405317846677131704544704618130494282973709082340416785036335061511096\
40798837869537166880194338673891983979667705`105.69508568634956 + 
     48.559756680561497577520713036416128765754934606460419014963147935932381\
8869387898576779042225384279663654550592270733`106.83679149977576*I, 0``105., 
    5.84176165636294348705072618133484985487843847517352388822134215092742386\
72357535261816943359329715394059864602216518`105.91705883163387 - 
     11.980589554775708398996475325518511803566215737298906805871391967995613\
3463346136984212800282849292719725410618488653`106.22899318767877*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -6.5077889010435228457140423750382875519226204689666916296410840732124955\
865004860312890673160678920092192816677434729`105.9639484547276 - 
     6.3268951639170297993117984330540122629346321684090517687779004115636834\
116431017561475695740182538862382421581248765`105.95170563613031*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    39.5679798157290235966146505593718790206260063485822454621526602084929868\
655252458459250745538795379038854201431406067`106.74785887530858 - 
     21.161848997332244117704294655640957997923034702869320839469452132303503\
9695889195065457290549575738807718186476874994`106.47606860893883*I, 0``105., 
    3.66404836568526974092042869246890568076845854918454705952976059691668035\
3198737620676553221827331009285865503618756`105.71447619558207 - 
     7.6226628989790111504057833028347031240532533611393114115318518412323342\
994880003506641307709297535381773687777761012`106.03262171199395*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -7.8548260726958264512909462610034268567622863738536605020730425619062269\
389382323797987500621864719870684179324914495`106.04565157084839 - 
     4.4754993291349699946813995214770291578490939624210938155014143285451715\
082823556831509051599839101610719753878361565`105.80135649419684*I, 
    -11.354390453720758807136045801427453076702419889538119660772653677534768\
2474441569811758867628928699857555733755303354`106.20567882245636 + 
     16.599954855427345004697062543626759067233077687823331963222503393418848\
3947878259689906588418928893183405330070207762`106.37062190478376*I, 
    -18.836786450652755230721324787421128417487145676594586424199404902067241\
5206609092542064822102235336672126101066201851`106.42552181211747 + 
     16.599954855427345004697062543626759067233077687823331963222503393418848\
3947878259689906588418928893183405330070207762`106.37062190478376*I, 
    -5.3735817311750472471245871844316192416061812488400609613812155669127399\
127068377870250885373761272992419935047991517`105.88077885663326 + 
     7.5450583296711635524452326299799261416103961274288283156352908491444159\
676638204648694483499213004636763621824748191`106.0281775994196*I, 
    -6.7554146142950950922360939965798635404201538188082366837766690556587278\
596595731313447113550300822774614575151942754`105.98016700687837 + 
     7.5450583296711635524452326299799261416103961274288283156352908491444159\
676638204648694483499213004636763621824748191`106.0281775994196*I, 
    -17.472413002094635993211496830042169363722004131036297525322757917637721\
8169718273353277304960914122139601382580476924`106.39286788456239 + 
     24.071004955177820415475498057828730392163471157628082739460926480118119\
835349657419462800148988331987154874923691486`106.53200922011274*I, 
    -10.920684452015424728695743564752084906404516353057868090038144800665173\
3526660984698173351400894153142625093567909934`106.18876485638552 + 
     15.016108429421638963223668144181897466540789597233579091873713935843687\
4082256519153415896570167431324907040991455289`106.3270723934422*I, 
    -6.7469786402658383500316271130854252974438368522155386687757071121333700\
738497810688459221110522742592704052676016759`105.9796243330904 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
917674828709731400074494165993577437461845743`106.23097922444876*I, 
    -12.171956981693866850699863828537807667288227758175023933062613741345247\
4339003879965073405390974749175105220363632556`106.23587540663101 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
917674828709731400074494165993577437461845743`106.23097922444876*I, 
    -4.9485404014283523107202341134485773965966903005400797304958897280742565\
468407525963499192679784410834455662394320803`105.8449921181632 + 
     7.5080542147108194816118340720909487332703947986167895459368569679218437\
041128259576707948285083715662453520495727644`106.02604239777821*I, 
    -3.5734846034716986225552682001745766766156901995999035898149115608343565\
067443074055289624589331295694076775665975274`105.70360691309479 + 
     7.5080542147108194816118340720909487332703947986167895459368569679218437\
041128259576707948285083715662453520495727644`106.02604239777821*I, 
    -16.524607152161909685293491470969554452993482237390425773056522056763420\
4529054266246310125018418849990767984464128592`106.36864614141017 - 
     132.90330022030681087691938062388400382696576978397483622459258075813008\
22238431686032806965888384035418475309150298329`107.27405076319666*I, 
    -17.699967770034563381016160965850501996654900971764750848544142255642187\
590135408262370561107892167585144132996847216`106.39848747338539 - 
     130.80519117374411677310312476964555451616299685149602449390562241633864\
03630394054916052128482078412904439353217365362`107.26713997770231*I, 
    -27.831614157408381230055076337372605386181509725802801531314711046655565\
7551942151802723474144912852536922692728594588`106.5950533927872 - 
     123.81963123436326995061472836512784122496692755767250188137655586362866\
38163291036989593411275804393942488225125455164`107.2433045040739*I, 
    -30.583489031841216263062010862514271280476239050730881034955501257153197\
9064526262771074064204678603839004434408820106`106.6360020270064 - 
     113.92966201208646040501973088340321073497465920136565583424885471646878\
34443652251986939014736208927312264381861704345`107.20715180681962*I, 
    -36.392614859270747720725542051923504308444880170609351722964067452166939\
2230416143484790020243558337960168153045583833`106.71152825919326 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124317`107.25711899235651*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -53.645219008442395535858219233177576531825220583930195652254557256610135\
37097662001575827383726891406607728248942159`106.88004602048488 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205176`107.19076806869042*I, 
    -75.124465092925762877820676458752484925274095500789392872181531076305847\
0897311378529350516293824516873904117309633872`107.02629639055637 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294594`107.051861679995*I, 
    -7.7096852376068627766062185452319406561606593645186049910542719119503687\
757319671369784181862018475283293418607739663`106.03755164535625 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620693`107.3055826057877*I, 
    -34.469421950094076029192895112939266923538155758354850129124478443364599\
0968196644820387639837212366246765656402171823`106.68794899821152 - 
     54.641207069798050472107799553053084281195008263742271738572426462838076\
5286080705050693789637661023526664089799333412`106.88803528253847*I, 
    -25.280715757870770758836885807638950091714770321025287871902327931761539\
7366893820282670963338387103213811867058988653`106.55330436353779 - 
     76.862683003222628470825378664892822336126070990540287947934602674672120\
7480901565769033962097243761450723324424343101`107.03623053790253*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665638`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 
    -20.869157772392674268385539878400142169912258574172992492938737746910428\
5389575741276474493911599171707613764124726639`106.47001992019965 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620693`107.3055826057877*I, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913086`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205174`107.19076806869042*I, 
    -4.7985580124505010192055474191164036416237976540555495026711001153422040\
031759628808419734685221699917419204081733893`105.68111074960031, 
    -33.804691017439423594427690562388702790663542634393036245072961523386573\
1551707195867577315375934287286617284592369007`106.679491968572 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124319`107.25711899235651*I, 
    -4.7141584677654651181491245127743141929347721187759247140502242478476119\
197045307321682551110300763238157118112671917`105.67340417736509, 2.193609732\
88151893919880966773801898278687402748481900090936576767057668921056397438476\
12711082991690724331814950347`105.3411593643817, 22.2690059434938359274986086\
61936002856602309137267959595428832269046475759000079953732107355291163531062\
6552854033613`106.34770083118354}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -231.56746710479560694921488160701894200970726875073381782791276349569477\
30314323221572934489788390352851872016502993873`107.51519254317539 - 
     208.98718163327168387421054666879939529509602043578173290512082093262607\
12681346997303821255397596388223292469326205576`107.47063464702123*I, 
    -112.39473009668480983987128595921632916253130122762017070514490369415951\
18164116320031822680157485157560592594947651808`107.20126094657763 + 
     115.29312991413567470147714754183638393760227040510407540678688947462527\
68931600475501659551765508904649239177352767844`107.21231842716247*I, 
    -160.17242164954895020036577202701899755806455383062209152351366948994718\
24258173854746831889810904512162780186269570771`107.3551027395648 - 
     194.76630112321353735062800896609389007188827254303223277492237517656012\
67881143742934842912944773733295116810540704542`107.44002881432597*I, 
    -149.77153165512150303426566640121825952027394773272202772449589866739340\
32113614777911258214384745856085033301326979676`107.32594426900555 + 
     0.7765513482056936881516982738753084580240679985602858146224612885988928\
55048102334932994365789525268758193498168234`105.04068517586835*I, 
    -158.18672388327938055388631053284601665200359239741301038325703345555931\
95539436771224561613337546807030074468957366116`107.34968502954627 - 
     76.989736115373604797954512883042442930940641947783545711402173620993265\
2807747384542890367083751009755380445927577304`107.03694782890614*I, 
    -1138.0507309825514018572561015991596173515516570729471099293716189004164\
094532898922215729676109949200373463243261189307`108.20667661990397 + 
     616.56301192025425371205685716472112892899123328375507827303305185687768\
57822623203831770635010951051620787831947264098`107.94049246535069*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -99.689502605889162913580972708970519067547189536343270763003835926498789\
5875329041158862936848459666960591663791127736`107.14916442695248 - 
     55.068331938370187688988711348820442485290473625687896383442585708417845\
4511617523053538259446477170470619852212630413`106.89141691940256*I, 
    -1105.8090472793003033685956611980595927131028890343249384432114174578205\
308663662394941714053302663204017137863103952725`108.19419513666983 + 
     250.43591155214308958572274918051143650839947344684086772130222384014266\
14001435961248669582238221127940013570107522646`107.54921160300401*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -99.534591713144214659668088839805784271214830975493015626279530360081914\
3488073451001077527069174262150349397153358981`107.14848903716397 - 
     94.358392110529513861670467987848606311702675316076540749886622945735932\
5861220904871424706802711651330054704623582867`107.12529552962722*I, 
    1056.96692737220141563551457482530777099150903265947137309096804398775876\
23133944207793143543852765621896973382493717692`108.17457639622317 - 
     1522.3231969612483584463279445158648514803458324635496896795072252445968\
535176805002476057789990948179394407926814504137`108.33302186298397*I, 
    -55.835104613917787979946664056932100336174071828494508401977868482499471\
4437371776829592976331096896868195551035967459`106.89742233201083 - 
     11.264636625797947637154287397018757215104743633936774503866764359661129\
1306159330172274001866207411299858030475321119`106.2022321846636*I, 
    2.50176530034513914733755135666277235681275786236507842188295805074667717\
60731496802448490637752756557864078771646963`105.54876156236365 - 
     1.3020674252427716235126176034679723792260022130622457298127989421702528\
580160095001736613052821891953874858861472056`105.2651484718128*I, 
    -911.83384215965976725224472199667462353067688359822687086994077070472261\
35499934981739189655532639222881777431482113735`108.11043070457318 + 
     771.28340406029625198181039060930653014952288225499463008766492459334949\
79809203096261536096381046642361845923070037728`108.03772898444853*I, 
    417.855413192769498813125484784247949035466650560664686925185896589360334\
4079488652654712979674754963052808786393099227`107.77154103052766 - 
     7.0996787675110390163937044829229576881069232581971885935090556238493622\
152164274937874477613400761382622261429931439`106.00175369688158*I, 
    739.662493655213444784870707687289830949882598399141031555122128037391085\
1242707471475505472521289699864466396368185524`108.01954859515828 - 
     414.79321760506099255987506937444551761015412564342170496525114762011714\
16284194146441018336800302875381496941858766634`107.76834664434173*I, 
    370.626034193677410593388761585508716289284318038128508123007226167345577\
2616448638365042225465123552666282926359063951`107.71945092039593 - 
     200.16530126861071756438283389337861388267698030347749022942271674189703\
00874598581651340690376588791680392300752264987`107.45190379238566*I, 
    808.465565363140793841022960198184359646625165065556438729520351737319954\
9680176283701833259564042423564782745390397953`108.05817652474448 - 
     236.66574354841892370883999290622347749982825228148774217582707525923153\
27478490243483692517294911570438624570396485377`107.52465039786263*I, 
    364.888231977735023283132348124380790845143105259470899199916897311016693\
1635893216689246433781944795927128605995013421`107.71267485497701 - 
     147.23078787763575454795572597871902264891685547145482570146423748198845\
93819231977327005479972125156897057414078155552`107.31851363396963*I, 
    -28.482260469281229625256716300851348961756297553698971335599255362736248\
1268931906621398897715643855079614668532369827`106.60508945156009 - 
     14.568193269990785324171884457356860711109067104740767499955983149198831\
7738738475766522467954506752127502024002443482`106.31392069225627*I, 
    -0.5318573693923623208132920989795356398540798986407244305957070678359771\
196166100327564069663688002213796358725597543`104.8763101790162 + 
     0.1696305737664511598036490324356604495266295602896164807409925970721832\
935858890090150557528217516868207171597902407`104.38001912889769*I, 
    -19.784782837406048838079948727352490658175980652813726256461588723026623\
2079592066269041360452785940061528089642317223`106.44684628553821 - 
     29.446271533582221858168466386776300956025629659452352092771782594583227\
0061678375744392990787410669368615344301594651`106.61954531037102*I, 
    -0.2299595749167296949075652374292204983061599702914729155386194577199468\
007721430853893446054191445542493754682590307`104.51216649500766 + 
     0.1688272430879938716633629190938640896089553199990159023817898837343292\
916418667941347060084409234970835028892491292`104.3779575264257*I, 
    160.906437318192398847129381116574005206255473505469711368762508412787511\
5324957523774768247260913357798660842662449791`107.35708841692075 + 
     329.82705574241956628603787446940069328376815834822114258911253134167718\
19508819497354708112644443322807901036556915556`107.66880127581632*I, 
    -0.4599191498334593898151304748584409966123199405829458310772389154398936\
015442861707786892108382891084987509365180609`104.81319649067164 + 
     0.3376544861759877433267258381877281792179106399980318047635797674686585\
832837335882694120168818469941670057784982593`104.67898752208968*I, 
    59.5629561408189478153309089115695116138264768231816825123917439117871384\
476842288522249604154714627316326355916905957`106.92549124171043 + 
     216.25418389132831147070982747569523154218919938984579900745697133551436\
99671786831020820324435798033806803869095593361`107.48547951638892*I, 
    -1.0637147387847246416265841979590712797081597972814488611914141356719542\
392332200655128139327376004427592717451195047`105.17734017468018 + 
     0.3392611475329023196072980648713208990532591205792329614819851941443665\
871717780180301115056435033736414343195804832`104.68104912456167*I, 
    90.6983943980282346795435342089208336474719777479054724950426955438549326\
395942356626272583299015277329649036782313858`107.10811459679674 + 
     198.99756997728128203653918427412558978537163431122789272847781454416240\
54021848381207952613006067861578825819891442847`107.44936277096582*I, 
    -0.4599191498334593898151304748584409966123199405829458310772389154398936\
015442861707786892108382891084987509365180608`104.81319649067164 + 
     0.3376544861759877433267258381877281792179106399980318047635797674686585\
83283733588269412016881846994167005778498261`104.67898752208968*I, 
    48.2697348659938693413449909787840893712700160106393873377780272086717500\
9183478654983102556994943365722233431705788`106.83418991118245 + 
     205.84942881239337495385728292199377424879807332733100913043334582933839\
0417943485882196969097739826723204780256622639`107.464064664094*I, 
    -1.0637147387847246416265841979590712797081597972814488611914141356719542\
392332200655128139327376004427592717451195081`105.17734017468018 + 
     0.3392611475329023196072980648713208990532591205792329614819851941443665\
871717780180301115056435033736414343195804832`104.68104912456167*I, 
    -175.66230592949257641440164481157714255189972993774761539523111757624132\
76409649431112302081860757848277318531269839781`107.39519357729492 - 
     78.937222004521746024955655365239444569794751660025807300335014395388604\
7851704497200155212642343953248818813141453789`107.04779683626677*I, 
    10.9869412034652520976511427965777609592306683329979958014091985366600163\
752349192126851474491119504928202047540232416`106.1913917982303 + 
     49.190037683360549404258399659649472580948389255723068874059680290238433\
8089820697612527057529888654971792211471834788`106.84239215309451*I, 
    5.58807876953211468867814808640416988136385928251704535547893416126024483\
94524462157577717761594802101667548046984737`105.89777751713028 + 
     26.584589674987988441667885805247365389850991998432356039817880758664598\
6850907103736363450545780919688025801724071799`106.57514495933141*I, 
    -240.41702061636805407431085808203017320513529981067323188134450178190009\
99403086166425782568736024679996362595333939304`107.53148020865895 - 
     85.491287343600980346916700083929807074536367811907303464335525240198733\
1908595601355528148397034305500745253889938295`107.08243685464903*I, 
    35.6219562196960000394011278379674456095268058104689716984037056209889402\
049317328293389216180415519250196669441159029`106.70223276338291 + 
     124.91355505049168853262072536874684635509982897066391024125598742047022\
66679065058948264740194153177190996919864959475`107.24712456642399*I, 
    8.23775953752318036766347920176375028316927045238257679134265324309170221\
31773645480680427643818544271076824491195182`106.0663241084615 + 
     25.355103658326078098979185356522554776254371074570924654684648267614599\
1798931593366755496922203161959932524601230417`106.55458038822947*I, 
    -137.87295598042543858175848879896375044491898093356751808237295255455308\
38210163501916317784612577553037942379865154396`107.28999408474533 + 
     163.49014606726629235911699777571824948041684049735358750111144845709413\
16145059745197111869663410807622719446942208826`107.36400657967492*I, 
    83.8954862836041804333054028843042458942717619969549931070518192107168565\
937499263189770502081483784942703123023746894`107.07425359352534 + 
     164.28287371830901960344136605697620793267719526860211636587070363914346\
68192053997221434782896014142981565054316904218`107.36610728897665*I, 
    -45.948278267998000590796737907707091905773355842475415127967989760548263\
4648773135165065627873413477866185130525399345`106.81278424037204 + 
     93.378120811659342297874443237794917123612636939355782060692302872969560\
8230419650294380487631073729208007431105413336`107.12076012755381*I, 
    44.8651174130251165815204511882953852032789342511109063491672462732490439\
866675622364204934407847048070416395089902503`106.80242380647896 + 
     243.86489099585292834164101507125175540711018149085399046111208257663475\
56678792244636639683394850146657804169062865969`107.53766427766885*I, 
    -104.68636785860925151899819443912028175167848168458825413234732666210565\
4377133024402591944172216333320138006880173232`107.17040512985241 + 
     135.86227863755229383562184720974872845412476189015782948846663543084152\
05322331259701324888935383702838505539221830206`107.28361389199232*I, 
    59.4716518382099811004949953596272639197569162709881764697318765560164872\
79281324524979201489563538073193285245274929`106.92482499912356 + 
     173.55297752224797802410610126909295610192602668687703569414226639164402\
02808119441625871059184311738677539733614484847`107.38994706677799*I, 
    -66.877746163809657565243979699133453430701147158992419659148679174771611\
5288331435549103945642431097201913516241433766`106.97579662642094 + 
     182.72765054426622504798815091965051942286984264747180833812200244764060\
91469225589931461889213332284760869218085761853`107.41231926806456*I, 
    21.2167441364863489851047927568890798119086951218321682798178722551093213\
690727422493672729900125986222183336107813048`106.47719373686732 + 
     69.446503450815012472449742293106513356108651082049465628368782878440606\
9637507550962792510146386449859324136212257205`106.99216538224336*I, 
    -140.17116951215418813537110463664809770287667544565941071597299823627371\
9657702412628553867042150757640551332634605805`107.2971736947055 + 
     106.73164517290719277657086909543618351207405758833343796974257076692896\
53809687224795334685766816284593030556330552125`107.17880820157112*I, 
    -49.806137956618611852956122400607340622762059716423840782365714055929889\
9130040264187859699537927584014430765304749481`106.84779786501797 + 
     31.987382476742268217450349276139975501865379123302341191649353953494186\
9630970856474099371581490613547645139537525273`106.65549370111032*I, 
    -59.072293403234307180638228616679832757341686717444490207355410980882072\
7316485071973442641315119416478538500889393856`106.9218988299228 + 
     66.087828669555188226441549249958136939297311307443854657059512351872887\
3424177401173292574503489160287036660148471641`106.97063648109415*I, 
    -50.265846690804131636010826518120210370111897817362024325840216298912161\
5218441607256314230829622063308257470447308878`106.85178800015211 + 
     112.06476024943156527470650910128612400656942758227459054427001066726420\
30547156508978786409994397196273575467651192361`107.19998406417122*I, 
    -96.171060770878196541856725562514469404437652096871100766737727397031062\
780920350361693679573307783291015843318040436`107.13355940419106 + 
     79.066811062239175003876760077330254384304857944402969504178187958773561\
091675108221252279882793561349994289607169925`107.04850922093452*I, 
    -52.836286738834164745396556245685486614013485563173378188474167353429551\
3475788896917765737244534953243696084505487072`106.87344728623133 + 
     41.789463423493630683886624491061515168874877337083258110507991719960156\
6569634826648402834372688845645348468466464894`106.7715817926724*I, 
    -121.92026027955881707829735135926440245965205198809995099509284371962665\
23782011154857704718087493725721650183085456412`107.23659087897529 + 
     87.518921204259845519167547558694029067355614005290680202512772261059948\
8718115063757353959037925785192990332614465821`107.0926169535544*I, 
    -63.112440271621559052495654520300313599225725690703142644032039969015963\
3267468134666678798327992534109927115030805076`106.95062997052793 + 
     24.330393432646215158038159852693967595169299493611832545330422013635408\
7034712067964595968003103196618460955119459617`106.53666412954315*I, 
    -12.046133475040049602665321122427792812075374305204204716726062407436376\
8475561397388275619872465512055604438549193484`106.231362668816 - 
     84.707004502516475912605639234419592969794413708420678685133141112462228\
0452395963703486515556443532650808083369213801`107.07843432187008*I, 
    -5.3400123216874734458202257038118008307268269287331198768826673870517802\
19261596759409667572913038080867380036059877`105.87805725696444 - 
     88.010319979190868276421466774761721174413549649223108016553711944109188\
0076214823282135959802482298848462874784990693`107.09504859779165*I, 
    -3.0372736259015902529370396526665430486698265720249786830207706212548083\
184627654649752328314379297897847570429204097`105.6329989168053 - 
     41.072505209940537349229992906873200888876386665055904029760110157850862\
3941759035886836894495571117738171227273152196`106.764066191206*I, 
    -3.2688117079919551259067307717890617636471726215512870994092743800565139\
904423923467062248422153456340931102073351022`105.66490490264752 - 
     41.388526044679133578505807295079408522141644934615739204788383543821681\
9884036599607173831063304677438898066816176613`106.76739495812836*I, 
    -43.141342106341317555262932530428389421412247853835992216320018943829541\
514370925517878503534873858420235132825514604`106.78540864950051 - 
     109.78240865573458619048957745321332399498109112861474825336713042980994\
70363790998264380667902886069941371637881697981`107.1910477529205*I, 
    -27.636937019584852263946891452522060684311196681967932774690682159640821\
3491458572091207594849775701304684516276505559`106.59200490667872 - 
     68.616684093247870439055763269376387777353135287611798109888076629898492\
4596821080512938537753911539798993481031567181`106.98694472474364*I, 
    -14.215192165586015988483781949396196302923068460313448653278153812780542\
0843463331460264587894273419636454210880806787`106.30326773283204 - 
     45.537695290935552528680637975614253987281174579391251696273499531460728\
8351375785125776180909373427622114557543430659`106.80888604458197*I, 
    -7.5119718026273932732274322379879143289725805296458193365246824376171262\
747221558293008506618934680976350760808659`106.02626894690019 - 
     50.747586619337119941915423216531761273731688598218922359701597739965290\
6018462650646724900154001745887021542072157651`106.85593039135664*I, 
    -5.7769526551646167079854292732775984356324962664417410904001552942718310\
58125320704967405067543709589107401033089526`105.91221380614111 - 
     23.414981117589530386067338226323453279283235419468997143780976565441547\
2342782473118969370985510510974721353880618615`106.5200088097246*I, 
    -10.010483893239726226470350757983254001733117405321330489051723462738330\
1217239882401167081079789534933975350761429686`106.15097006902604 - 
     25.344953292320742074351121632414459498088325655820660871687223822177720\
3316747443987096704101362368715998825931913284`106.55440649304002*I, 
    242.772821620176599627980464240037152521469181038709801656884231815203806\
5949394366580904026845696489922910852862455542`107.53571506375641 + 
     227.37482710825810258696470454723892393429573171222117688260186073734039\
74756318307119605179551385158852625300328776749`107.50725737967393*I, 
    241.468564500206560051292909966561221772619315234204151093066412344808144\
8792341846500109154496336052984667639829772078`107.53337559812569 + 
     216.36748878383701802828402356473964081835586302235989685587336103839887\
13617591595437741141773795178902820637183488658`107.48570700240647*I, 
    239.567904607470005881681841338679275278105734986127572694639843843878612\
7932075083541916205281728578202998545607739195`107.52994363214385 + 
     180.98143712319325625167997532802403785488162244646732754824588323496808\
30356976314656603305820835483118980350514300151`107.40814903033439*I, 
    224.920566160155517318609010830575494901617079206928466373604397054263518\
2636518024776520963087344891864373842168042654`107.5025441658577 + 
     134.20314956141584294114085719194419526098386202209068664267325375574865\
88993823598810777502037641960363669714603409231`107.27827770607252*I, 
    312.288067367269239883892477318215947743117593076897217021866173734153200\
8417326124920376910991372161834121413150958791`107.64507038784012 + 
     102.07207494958262556930562107267983296113837551307138665752801411588352\
82495099544047080220591955818379780269032299809`107.15942194115192*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
876272426628417863802085702751973084203686449`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
3131688935357752006255763934607999907609962178`107.21203328557739*I, 
    302.749327148469997461797034006065864300492793133388653275685225454178702\
3914335561078841579326354156473755090038350121`107.63159818444136 - 
     6.3292339510782426006509893062922272591149688119964124616041237082089284\
858316747152133146174062060354476693051534577`105.95186614687745*I, 
    245.375415584941850324561683841016182463874815205158355541946998606763375\
8615553172644547293668463937144171981025350995`107.54034604599215 - 
     141.28731735839879910087677347083380113276782550059001146232621095180659\
07136365809273849169025708164529499724483194573`107.30061817703039*I, 
    247.312475846099470596846256007232933585765222978122281426106258032129450\
8133718892379844022819899726251024496453833534`107.5437610230265 + 
     282.29223691528728262138523614335673086599577002339714988517330001167699\
03477968288568350952096201949966855788316819983`107.60121393297074*I, 
    110.550457562049304596407913620919569235445599583317034185377668673077773\
8197207829679982638975972076765652524470830051`107.19407554227058 + 
     44.104789422568317157580334893073214220789675785270671933860251784221104\
7983547029182884134757210510302364509224126239`106.79500075072052*I, 
    164.891630565633407919248162903272637182573445385002951118296973992305188\
0309185992988750369060950523240458002684546191`107.36771361047224 + 
     79.398361627504249278226737923528781965213965211241324965356918890040695\
0182261243980935661132185766246303048268022674`107.05032653875436*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279902`106.69237971190593*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749244`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168269`106.95693039771946*I, 
    312.524381188479628858408159015679966444742585725232667661851593236026341\
5197490333398234816016281486454441606648402347`107.64539890176034 + 
     199.60883243448776215344839596441967699339500051437019603412119840152660\
39012216127566572257893458318152719202674891001`107.4506947521816*I, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
8522124805210015062544445472250481666760408989`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300515`106.66577023157562*I, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840107`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
505707061383809445952109829199722151376418875`107.22361896437425*I, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487659`106.65833183726609, 
    -43.631985799392022624866151964269684110608694748120657410945777704276009\
4169309865336674447030111146742549795153318598`106.63980497925068, 
    -62.820257445425360167417739439561191128807335489006816418315609317414486\
7254670564370929804896785702361220906213453044`106.7980997118603}, 
   {-1.1870790182019108908622442978916115177558903896127152975042408510528112\
883980493439713680961061260832241729674976829`105.224994626666 + 
     1.2380832792663830219053149556160918867642223053700974962487835499932815\
271079943835934706918878410194857529964657834`105.24326485617475*I, 
    -3.4656177091067235511869764185490522737106487453989408068107427248742666\
655485076516719792943648592301657888550813551`105.69029565200266 + 
     1.6525258670994909159841586179992863050651319250313712682341352594195251\
348726640673058039468134757268091357274951512`105.36866326408385*I, 
    1081.36416437983196145007632810852513171272004555995667702074541837012009\
78448659269815177117904801815035771827484913222`108.18448697110752 - 
     797.39952719384293381063979173056961731782161692571400244284660453677646\
92355474961717894839939848067368483159537878652`108.05219097165002*I, 
    362.912529777512472014458055147233654541960545197218318516643594844389420\
8129893201909294702405299889890058346516294498`107.71031696057456 + 
     835.10773602175545639989237547793679995444289978781318790847686008810185\
98330838320696639224008352987658731373803862082`108.07225750462281*I, 
    942.713603539987780291997338538282727870463774880207703892910286308694522\
8213548195096282192365781857505027323779818826`108.12489477191217 + 
     518.24164278871152395699361460754101173722443479290142787536867353412861\
63290469306434443480791735417981142386430611282`107.86504730518254*I, 
    -13.936025457365984128153079984297317358835421567855529745934097104817473\
6407113345330709689389946343601916217634962265`106.29465392883537 + 
     717.00494534263126426108950478096903175172017665932918713366092673404935\
78239600608906632167520623880799151172767996789`108.00603714893579*I, 
    96.6389870677196962640623813829389728462570554492772328724783107730489396\
998025712529112602901971394093713043840793358`107.13566736702704 + 
     622.19318832919811558407250494788175561627874384731458260288982749546821\
66831715810121386203007849855609132143016498592`107.94444025004468*I, 
    -1360.0903215598802043026460260400688161045567253220240003910635246235011\
177197744091105280032913283691339006234161094523`108.28408274800556 - 
     85.692829747006829420815046040580681368303523713142003654094600236514473\
6868970179581578174309198831538172620166602685`107.08345948216376*I, 
    6.31968547173799415734893833438227435641393604240879037991091546162632117\
49915580763371174920241046972742243053905637`105.95121046198658 - 
     0.0726490130349038689304749140594023104864982681767398191668483806494107\
468953010759560540688095455399751382174608117`104.01174471644667*I, 
    496.681502904731236300108152899901913923655286098857958373305836723183361\
7376201030119276705336693494960999592430060992`107.8465929844107 + 
     1.8172322817035482837679678502045916264954399494625416155795792446107254\
880349136985574919297545909997471410872366951`105.40992544094333*I, 
    1037.34599235812458649129132102682209487745189863769664171096907295591850\
26497192346094337388692712444334932697954133117`108.16643863127999 - 
     967.67285028029157397102109821158147942241231651285117946384421401695155\
37107993440324191750578123150773951485298584995`108.13624355417726*I, 
    4.03296304797442332646354676845192096892315557555808279451025197770895106\
93883125661509859680630145096927064899701842`105.75613924063448 - 
     0.3908491717101253492389751100779344514379357380420363598087903986437380\
573968061008875654809464536243323921151931811`104.74252419376667*I, 
    813.844080429528330015059863034634008733952447961752427465201889189974221\
4431572894469333855328859068517600429185118811`108.06105620678113 - 
     95.645121797799699460408808098339646527352946595553448450131760875441511\
8010708209919173637567849765888314767177239815`107.13117782237488*I, 
    2794.83450470630262386780082886064401856159459158148594925920401183829688\
36354023808553982709891205274243836646304251311`108.59687109419727 + 
     2586.1218195874918751266836782508857785167575351011724039896635219530732\
709072512889579743541505004032239725487498142281`108.56316397635338*I, 
    -192.25643755804967836976788301361557020130064232247467597104737308835159\
9239092890141514936443612562148780190959482827`107.43439588856361 - 
     64.034761987644051087290926036837360900484267176607639575125098873263585\
2322385428951486598132844566005207698662829625`106.95693079745494*I, 
    10.3837887052131841441667347146788585116023674971671853142492033411110177\
47394483447915492257191199438481791591834678`106.16687084012595 + 
     3.1573514585605392955950551388802825350567213180593099916824115590521622\
969045732781346864074720212409903589386075886`105.64983792562786*I, 
    -2376.9332483506681141398182509707076536137141848139206051274902649015345\
253992259284692598010926933167011781519513761288`108.52653198339694 - 
     543.11041949614310987140904492110839652120294166451521030594648121123728\
96267762514295405907760199046278175965004863908`107.8854031325824*I, 
    -136.59001723219647102700294444599454878281606542376107908281778802714644\
29211456183004892623241975500756866146337476156`107.28593395765044 + 
     744.82116998211143923319599725571614547964672150095879995699888667528902\
71965668215196267385263918343305752156322174714`108.02256700989196*I, 
    909.305626713611096470578314054356030279048470761365661608659673421619164\
9120719339269607294343334335988979693116377429`108.1092248763086 + 
     1472.1639788661640110592401537894301666662374330656910859013451215808870\
856635487293737678362717862718864205142106373408`108.31847118497369*I, 
    469.191512483567589976479889807670467565372841394090867736322187985340467\
164681105119913803861642991338406458219201914`107.82186514510563 + 
     882.41653099359324181466794275016610582774820367208338934502057075863267\
62027988305073015332089950850795734661369588431`108.09618863331588*I, 
    229.062035120025132217620420048457120575705852594306818770778753037741758\
0784371466875911492845174176521840876524359909`107.51046811275616 + 
     1670.4105434651490810140132505473816767416083192437690849908599403256696\
248729974174459795136780859531017135401927007616`108.37333822038637*I, 
    29.7570138120423819886256500168591412309877549206518323978741113178502288\
197082401198053018165062832150756220827279494`106.62410434439595 + 
     961.74826675807328762027992295567920127976829718934266474655399141248748\
23415765402449712264076737932501703889303923314`108.13357641013543*I, 
    60.1457950912642944968749022288076641959676462738345727097434459649264477\
948078839938574888123859854404448003689650145`106.92972026820287 + 
     21.817126927289820959731691677966769955059202460674351395374322520441010\
734626640596690208377315162678107242816509039`106.4893125561018*I, 
    -1.3075076854086742989594062702820217977828754064595518528472931911148181\
947028469326785785992443998941136741098338255`105.26695924812142 - 
     0.3627307946138253778763061282932093233380106043964633965319209929071994\
514427014952718728489315112530538962539512029`104.71009942510568*I, 
    66.5861733776137003778705443499740920773523764657656376515391514807231114\
348000777160901493809429395831049200897604543`106.97389905509219 + 
     8.6569177063080922849483533396149388291401732621326848284372336829900135\
989469630306839626178388010686286532061893762`106.08787828691379*I, 
    -0.4109998920263888347042418976125708104112972820594740169006180027049500\
059537082955085163050596534965289768093212789`104.76435670561476 - 
     0.3057680463804266027101322161158969946787727679007325624109386405669984\
25994166644821899652299045703557048832641065`104.63590709628652*I, 
    -975.02314712040801453893861032574029047509924206506857389816592783853673\
04466144542831738849044768597870782040266277192`108.1395299238355 + 
     233.68521122978076675635874802931860957785142306535285911775570773517970\
79145424508998705053841072908319444037823155776`107.51914622676453*I, 
    -1.2475771893965197969380064241394623984204295586299777614570200616292573\
18280061510871861861551799320298004017880607`105.24658242338344 - 
     0.8035562138070300908757734815677501078106144190397900189557899215058305\
118881164350597964788402410237332493926170641`105.05553126162239*I, 
    -541.54990816633292883158239522704281812686108509172649296901760597451185\
02151202111341290608795218200304024514493800499`107.8841534843565 + 
     197.17804012016367476534731530334849927745449597707606471441456372453713\
92498904496744041135030965377293214675039314981`107.44537354339818*I, 
    -3.0454311952383672956350517712498062950915821690967244943203897373284796\
916665256016895369302871920168731224242121497`105.63416378985994 - 
     1.0950115364074659669819700041405415009021185920260896572568803503852935\
022565288114959473324618214934931405454805884`105.18993369250741*I, 
    -551.51989249625163682042356272702624909292252077453437854864012541010955\
22420713015696760075539940898272945755236391774`107.89207617924203 + 
     102.09643322423704858761521447581661871374697760802745668994306656101739\
20164855798959796520857232696329296244294134907`107.15952556794937*I, 
    -1.1345720204505179388002885362543331112628742443830504818868470035108407\
092521083840459041831272428822667628976181623`105.2053470671067 - 
     0.7775612592188307264933976395119712311229047417582311874099604242109868\
233593843308698772362559610330127590043804986`105.0412496122417*I, 
    -520.31027713261009992730703584823454731503405923609833591487263798668375\
67183646446678406919831536666008505336213816351`107.86677740196731 + 
     142.16975830476343341014243474417422102074571324120019843923133386323966\
16834885350594250847390009142598875684074254807`107.30332222293077*I, 
    -2.9883495649115113169928885176132311183900263202088670083544649882252561\
700113411023805561998114288956527814935344609`105.62594639593938 - 
     1.0620684908287000997605252733825037073201304690145907608310991771056537\
439927635464773469049510203551098852460022501`105.17666752232682*I, 
    832.768548225343857577818077029954364053014550268688541611042475859221397\
338191836277348627562540806807282217242386551`108.07103931232905 - 
     512.20705467496474822025650071581083000336632403638738565467580065607688\
6468848941210036813540504231321557503295342091`107.85996055358352*I, 
    -125.02365318649408661509353947429575389665090943679271687189415130265765\
38003168776541701151377285871066694075401955178`107.2475071826528 - 
     57.721246179359457166368995514547055605908362235716533613336280961046967\
5464835665360183299216087358274758126056967759`106.9118506966044*I, 
    -67.862498962427286643411014495099737522500165187081733710437565775914772\
3667629304753678015227285555110658094027849016`106.98214484585566 - 
     31.281905481202477762695561441040162126510729900350082997737796617530152\
5330427642288095647495869252784534361243241147`106.6458081972955*I, 
    415.741208323432307611190940759150097388084869384452826858520856467107991\
7572021739109688924359057275769981819731252036`107.76933807179813 - 
     539.42940390452449183850235123338177290313419332107783508441112837870952\
86403364554314349845843930155044112465142799893`107.88244961367047*I, 
    -329.05920297596474301336100091923240827345280185806547664646423474469434\
70702638145602385777659594871850273466964476732`107.66778903928555 - 
     113.15827005877995295187012744281262437689967499471816784207241696725168\
986568658436460236190274376219768314153040104`107.20420129725967*I, 
    -67.806085246082448855565927460014943643988637537251099732070542982970485\
7941388951487232924414171443187208750249694799`106.98178366913568 - 
     23.856500122276163447071017810343190084330208557710082008382680645025164\
1229581634298527481565647638501093003261826213`106.52812172848769*I, 
    -525.64338844653367057171143781836083373005205977297477284513885153710504\
61685314084219220525387022784043500441579331298`107.87120620405112 - 
     358.77963023219994818007555976181543780854339174594524566366691372536534\
92035058703126948844879967967836519302503658112`107.70534277576905*I, 
    260.526463161587711717448610469581616328932697333406036815647382502574503\
9651345489543973307104093533919728262175220561`107.56636684148036 - 
     55.444505219319320353071697465175174570579482723029663636379129403654137\
3878598926552866042425755521120030815778534997`106.89437351006337*I, 
    -239.06530457752740414091895042154263478970976977021842590604190881301393\
32457815219935104977891649586605096982764561537`107.52903154959024 - 
     241.46512339936289353230719589823379167484368714315771491708830758156256\
90098466615967237276024488345757610983371406648`107.53336940907262*I, 
    -260.05539046402998508553547783321135555176077211099642626477983045762274\
41921939538366101081821410517809705256597917932`107.56558085815212 - 
     230.64158592240700619640328213863348465559787807862084117357981129967352\
53112041544781311149872019115100436871820286042`107.51345261348938*I, 
    -453.42597787696385552871696706864757230966692626691223633665656303840175\
68843947075223576082571745388490405893090216684`107.80702139612232 - 
     230.40697965141652625632306598193129491645509298224669526261363307473072\
83574362373175323425306940885938725743728982988`107.51301062873848*I, 
    139.063374697681840617499581672814053908274850905325281413777393799004510\
1036805976546822815977807591550827986942224807`107.29372776217971 + 
     27.406685722120167848636003517649630123061205322162400629010409467967812\
6940239553954521052092299534239683440769255272`106.58837151751516*I, 
    -490.81451937307075624833115227293251029096299979852077126706146076642823\
15258514699518628603513594312390743841743243774`107.84143239946303 - 
     245.08515581029132849256499067876983013371200792071753525576709222934531\
93632314160765505228070666156072078888763794996`107.53983200575928*I, 
    -101.88649587312356362884954948199780109555817279720003830389499442956386\
59208602945452392509293013613614280486012902562`107.15863162387542 - 
     83.325072910144469497745639925070178725827397220463598658906267567453825\
4512658884802496347347514729545901954800222956`107.07129070017608*I, 
    -370.56917223742983417054516771157805234122874996445669770049747424125291\
15775600768305267002495532977002398375039910762`107.71938428522705 - 
     463.97622949407347896286430317505871376904833155378110175763054929472478\
50066123594164034345545466885965679295600174044`107.81701072911103*I, 
    -62.318799109919850227823161944379729543697447780036297430138968209192403\
5643122249237735463567435664146674809035139938`106.94513407367494 - 
     38.752343812006905653797627004983438063899429145760110437558224662642656\
3289423149671581406817625952594174929521450176`106.73881297238628*I, 
    -157.44602469003386622216322016171625552507802703703388500494987216290281\
90408195004215271608944733264094001118200678228`107.34764669756494 - 
     289.70024774203556577141291461411278319762249587663314782857998668900211\
38352978577375373451547212300615783345815914258`107.61246386443014*I, 
    -117.48913357018631592303863403664541490753788930846947425906888868727341\
84086066308152575940773364774436516940715570972`107.22051269891858 - 
     148.87132823067691334445204614948121784233269661558439311939567168021111\
0074845747897177747209938516894382513828665203`107.32332606099575*I, 
    -215.30971195428137317687827182472530721290592699132130366601986170749711\
90426359230632053519172486408802197164834052495`107.48357861777636 - 
     370.65739564025662555870813466221195345909552178737829531154567744030335\
62788856939064602614863043836603067405985790634`107.71948766775235*I, 
    -86.633918165321458434150194618131484599956555743822336961799965418642511\
237832579418491250184462553092838971204004374`107.08820295437688 - 
     61.761782546489354085340806499082910803854565665256961678341934135457029\
0438262059036186998584409714955480178530330779`106.94123481979264*I, 
    -292.93373012152176169298798320728803717782831598381318366162675639457014\
86582766942483921561105923638410730207156282841`107.6172843796271 - 
     409.68675404517164936018231093433817921508570698900862230067626416429549\
61384870858446845654798555642911486605058393154`107.7629669204425*I, 
    -111.70070068954753210659652076848000303411034182063971692932182689749018\
30847082649607613216225591449612597182828893029`107.19857089525065 - 
     35.436872224044650085284130924136594271646083725700694192365200660826050\
4068920737529824767099127344528886057623274963`106.6999703804662*I, 
    130.262597657534568264765247614098561016126130890435886512017718651960414\
7690696471504621062642916742556961567678171966`107.26533473232632 + 
     135.12642522374743342126055779602419526820843353190168531205324634339924\
97168091662921824231759095721974987628098759061`107.28125528546714*I, 
    128.799378328930738955043547564063273120933170116427720680776631113652834\
8936968924210926638429341889585188295279140189`107.26042876466816 + 
     151.78958742453077507589803427689084493344968048080988877266251096780416\
73919067077560512506370127719615523018247261564`107.33175697835608*I, 
    61.6202963837767326088045479540346210146963180499133973173140429235961068\
569713006795365739654779777645698562016683726`106.94023878070499 + 
     74.631344396378686519489887342843140453311702851423479307105199978197994\
1970798192724361698672280108800528309311755162`107.02343626282999*I, 
    61.3000662043440175260373901088801556461568676760578483286013548675589139\
217331972837945241633712468858881015268151569`106.93797594139063 + 
     76.335154136182696241590921869261387271132851957438542673636807483311339\
6539503237559918262763199109536606319271137247`107.03323958469063*I, 
    270.221224229287408480293945258035972952785848604125542071147049672088125\
6728362263977684704833238219497456305693691515`107.5822344550408 + 
     45.696681737783901526934418532691088562298680076934517164795784110273075\
6831793836750155958975697834791117606751671191`106.81039966277513*I, 
    173.338464968015556245414786870896251159638709457320773404793142022454878\
1593198545198799264207536694367364552908725672`107.38940994409887 + 
     23.956069839436630870499884167342159005433950057773722453371024659017263\
6509927110170875735502867531543728608275519222`106.52993056835028*I, 
    79.3494379873150294133897281817948737059949579713904574112734048899505655\
949887554050548758440555580975665336609972951`107.05005885293204 + 
     66.632370693391373041986658013944501671349725168998858083644075586192733\
2478015527362662520959614819481534008828968985`106.97420026300982*I, 
    80.1166016725467486738189350160643244361039284190459691497965231599195077\
75850657207908428579817750839902468849415799`107.0542375172583 + 
     75.012640738244698499355538500425307813798411389460249901650208110151022\
9520969118620100776337216417261087379589217321`107.0256494524275*I, 
    42.2804855443863999092839774473247405625027418183371481239801664191462544\
090531567906993727035879856987680298647278688`106.77665496388548 + 
     39.988986528569602329253887781606121021879036553547890003742251517200671\
4241744179221527514930229632042509224887713281`106.75245539544821*I, 
    46.4461698926783356158235262972811594412447556644389639233476582893090666\
130806531225451450423757681026249667261521498`106.81746490425515 + 
     32.309313908174566566312866152208757904803288113486238216936995897812181\
6975992362122522175921883236489724041892770741`106.65984273365659*I, 
    -584.00845770506156745355439758459586499084192845210030218657630007014565\
05246096101353170423048369853804187285002819177`107.91693413451296 - 
     225.38434893329647745625142428688302008747559618807860798441915159108369\
91618413109153550493558929313818903446172519239`107.5034387524529*I, 
    -560.13613425297540461213740705375928939751383026493712226838629519821420\
64645878676754627551803766067379318066339095308`107.89880858764141 - 
     206.86351766618584892970695027573539814998171571930684738467977063853556\
72864256039235366737643749705740453770883476453`107.46619890331984*I, 
    -515.73088456308898916419081082540965666489713350207017243181360406273669\
73900426099387059233745615688832319349780266983`107.86293813775858 - 
     151.68759850086914841022644755731226615843846331919771641397447269502134\
85541673249276360824368501574255356218754569464`107.33146507352446*I, 
    -405.30649306393957829071036274990957487309370710791852526803666980364095\
95498105645435003590643635631817409336304406124`107.75829855908479 - 
     89.801175589004240167690647369824743672359213343353126663828653715151319\
1285305754945461824585895567321404655249716044`107.10379701989434*I, 
    -402.79006940142559196218434495091680456932291807308323387580113546333373\
39743821061565928569956831293163299461378586004`107.75559375252061 + 
     280.09994949871113381284023909568947967556926810507946142252535292308777\
62746606395074006038364782049335326617179625872`107.5978280283534*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748046`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118623`107.70504839574575*I, 
    -176.96013080417166001961167500077860467355762197513675594992542803428056\
34844453564462634076200533070504301174537168748`107.39839042847554 + 
     458.48160137898061019027945669595987917563343266810735966556877576569996\
05966115714448894070137189097065200299693247878`107.81183691018285*I, 
    168.168092923872179947329617264073852588483218404225310814414615919095379\
9628935166827512825596452555602341021139342481`107.37625859701336 + 
     493.19881614027911238645111487859891149439486141136498408721302890389831\
63774698306459265984899505231203963340338503829`107.84353702328943*I, 
    -673.40720320806960988470130600979932606351066254663559799175087673479509\
59899450778669594673737942036477004424190702562`107.97879275540944 - 
     326.73170819773445271518345496447374845342981680859327105404557366707314\
58400490486776842895068490731482089640528477712`107.66470628115067*I, 
    -254.89842317433395416792425819378136690479460308707289953223109838266039\
0863420151402003426417840316679148402752431294`107.55688214672298 + 
     10.733408771940068900402037463934369038497339721232145711671188562278960\
6339610691971132467529541052427228954242428789`106.18125266721084*I, 
    -241.63899660563722802899794117561899499332421761644359755386431064220473\
46772175756093054222446841481990244921502474037`107.53368202150614 - 
     49.401752161784140956390909040163424269050781390944351561272165198156808\
2380968039276395693824666363793080200339047537`106.84425735041353*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487657`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801696`106.66921783369774*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901937`106.19562673765995*I, 
    -589.03226752532979814155216890922538378321532053972942094161417213440956\
88575890750470941790996616560505671738578908181`107.92065408417147 + 
     83.006777302694538416220295999078824345768655790844096825670989664149545\
5654252090505260409529146249395598484261572185`107.06962855075025*I, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
0582395006285503664445269720250638020595835153`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
1576954185333311594783885131319535167867147288`107.51535129251587*I, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045969`106.20653890899551, 
    -405.94795884434387964298287688385443428389172208654229008085660799709338\
33910060714926694274378268227773810104482277381`107.7589853598935 + 
     178.00207600154738439364616979357806994309926752405105301407726600329503\
67107747039121729897527876855161932600917314613`107.40094006525752*I, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646388`106.17845691476167, 34.5022161\
31662653776127187517029375707397735340117039960610013456916331707368846027216\
7130926359341129486824416634414`106.53784699138753, 120.318371269761187603099\
64164001992818539154909208317362037008645314886555265907118789574549859513743\
01934969146831682`107.08033194431354}}}, 
 {{p1s -> 137/50, s12 -> 357/50, s23 -> -91/100, s34 -> -161/100, 
   s45 -> -9/10, s15 -> -9/4}, {{0, 0, 0, -1, -1, -1, -1, 2, 0, 0, 2, 0, 0, 
    0, 0, 0, 8, 4, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 
    4}, {0``105., 0``105., -41.3584285814870815204750731296965574264435809825\
928809368866273033598337927805141071938992568205027925602368766814262`106.616\
56402932782, 13.0179991136212151421365721785353404664534534108141330221053850\
373611692619477858955814042883716710184005794799962053`106.2650592354673 + 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    3.29781798952104740635173638460797070245440540382357342471056375985267605\
85825655230503171076743530232133010871902831`105.66874168057532 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    -3.8427177302192389034824500718745133088698913289246841366446946037163833\
438410863314301169369256665200255138718075811`105.7351534820334 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    15.1358297178505279736952175927641329856867986116611671959901202966699782\
650491485393914248757494676240749100513309148`106.33052123098763 - 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    -12.981735000790139193527100784681534042668728534648766603105522923431038\
9981287452639351227530575151230585732611584199`106.26384773736217 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    1.57622163346920074192330487312492216233961187377828977501015680240153951\
18403647947469080473521455778129212493287273`105.3481322816868 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -7.9590298852791657152515597424278425505777770027475432156349998191707885\
988064560532647092958352921854940888734952652`106.05137513326491 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -7.6620388476121132914795397620717326344771450075663208995283854434177708\
232698013506269574136214692355111491679850319`105.88434434958661, 0``105., 
    0``105., 0``105., -13.945826245358930336600693291610162138394481881034964\
0264004640189196154641935754524248338184808115272158506503908675`106.29495924\
77478 + 25.132741228718345907701147066236023073577355195000846567799556738462\
5312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -16.315817103142262548488308563143311168907858814637706446815948797213845\
3205303514186317213960460240416138805671864885`106.36312382615509 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -3.6209635827502803633326758211557134156153245993618641696649951584892081\
271042160632810644151418495336542111115069319`105.55882415699318, 
    -11.293111987631289070212767520889619676816907282736483059345425692953594\
9212080622079613079388238011040493961795233337`106.20332863265538 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 1.204980\
55599760616115330266764895146306956164998757045788026479936038417393818216662\
67559714637159723563174649077888`105.08098003903447, 20.679214290743540760237\
53656484827871322179049129644046844331365167991689639025705359694962841025139\
62801184383407131`106.31553403366384, 0``105., 20.679214290743540760237536564\
84827871322179049129644046844331365167991689639025705359694962841025139628011\
84383407131`106.31553403366384, 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., -28.093865067129000116185557017189854805153183\
9123725989293430474934895003842791851494124738044964607836430642850187376`106\
.59912649003658 + 25.13274122871834590770114706623602307357735519500084656779\
95567384625312502896719890242786027369365438571846921062585`106.55075485751807\
*I, 0``105., 0.60486350504093449677694644137616125340255403520381200068658868\
44053544279762700939401551888759913556446380309256802`104.93217237959927 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -9.4405467259810124597741356431312217307793490285986347742544575241151463\
706683083274006717255684545194843307444006292`106.12551214395224 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -38.139275298150947072736639101697237789335086976175045704284093702010001\
1829237635707533007189409066587720330603450471`106.7318874343919 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -1.1856715856826751811957264054249720801247220261136682782471053659839486\
75070186085045969120543632886115216072525463`105.07396441223482, 0``105., 
    8.53450953841749255458910938850239768387432598087689131914771591152454452\
82950342874851180601536851090720623202804591`106.08169356594482 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -10.837559863178448230167683383034301837494494524812537533337625281683133\
2771549825448616098937547638981362732253549045`106.03493150939327, 0``105., 
    8.14098758489131864700998428160434445706219541577331379929718961870322833\
17352523259599319189203702459641506977835912`106.06119209027065 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -2.6775682977596570886392285203524067221337502380818993346932713824221876\
249253271761715174005836564626289100511853246`105.4277405573608, 
    -2.6775682977596570886392285203524067221337502380818993346932713824221876\
249253271761715174005836564626289100511853246`105.4277405573608, 
    -11.915828778840971122042073155549061518950507119426510009231813628241497\
9600354933215453828615572712759529804684990837`106.2266392519471 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.915828778840971122042073155549061518950507119426510009231813628241497\
9600354933215453828615572712759529804684990837`106.2266392519471 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 3.831019\
42380605664573976988103586631723857250378316044976419272170888541163490067531\
3478706810734617755574583992516`105.58331435392263, 
    -0.7881108167346003709616524365624610811698059368891448875050784012007697\
559201823973734540236760727889064606246643636`105.04710228602282 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 3.831019\
42380605664573976988103586631723857250378316044976419272170888541163490067531\
3478706810734617755574583992516`105.58331435392263, 3.83101942380605664573976\
98810358663172385725037831604497641927217088854116349006753134787068107346177\
55574583992516`105.58331435392263, -0.788110816734600370961652436562461081169\
8059368891448875050784012007697559201823973734540236760727889064606246643636`\
105.04710228602282 + 12.56637061435917295385057353311801153678867759750042328\
38997783692312656251448359945121393013684682719285923460531292`106.2497248618\
5409*I, -0.788110816734600370961652436562461081169805936889144887505078401200\
7697559201823973734540236760727889064606246643636`105.04710228602282 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107876`105.58695167599903, 
    -22.753388642019419352209756538583363356445001644239047542569438909924631\
2371904758664069927553120351740892536938539883`106.50756108273448 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    5.85694124065783546594988086814999096174057574279499198445444452910235690\
33697071113136006595700286464431522690951345`105.91818586485364 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -176.17553434075785925570956645941718329098101966377950984028340388571688\
49320599289153722713176206507471958980006862212`107.39646059521937 - 
     59.736062126581742804334634118716265293938940340477024222084084900793121\
7724638785049272550256912123974113045157298106`106.92675158782653*I, 
    14.0759716313878581163245244708446038802233513927438337364724814306142077\
772402048746361104731811814158001653551838873`106.29899338072205 + 
     74.344706473279992296184446073124032100059863640019143269728709234932577\
2284116136701721591289112639972088321632888512`107.02176504895107*I, 
    63.6080296267487098776214856061358583798441734775254508896277432575320470\
388630590585896829021237852277111165258079268`106.95402694056331 + 
     15.024280494287637096743495422412990396200700205790814654030434148880287\
3742417459288703663343136626203630886768890911`106.3273086808467*I, 
    88.4885285997356656967712051229440477216844644763629212786055056914155418\
846222851282283908765745714495495902531093362`107.09740197148187 + 
     14.780295547337753992175105220381753723874877560540380796276285593786223\
8612236940490068793237850305274148958571939797`106.32019811614619*I, 
    40.5390675572563565021146574409235103877303284478359197998121125312714249\
433295974191503715946722925614965175450335219`106.75838875305737 - 
     42.338370470829432461211477699895694693267683492212135478661951848850940\
7492117266228580067015265633410023611977820235`106.77724913660877*I, 
    77.5892323063982988348735717214624740835882554885518821084434692517632972\
82703205902818009857621979876223046507661977`107.04031645266768 - 
     8.8325044552399319268551855476204722069280554872018566666747376383565444\
001639314600203327088339332619898740497013388`106.09659886300321*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -2.4374219061554012829862137283472937523148461584651874165111400994800390\
040997536577786694903965392515648162160161016`105.53744570783577 - 
     26.464038817808101883304474340350163848671800069838127582038222266177302\
1699909564249028401676953551380854365667879014`106.5731711227339*I, 
    -169.96170212813975029922487891097238242046167710064611991895693878902920\
98574581035939517232713674490314918250485871446`107.3808660696326 - 
     50.008059634589283752127100656973825757682955552085316768816329565288686\
7033909861541981533941277210895118570302691007`106.84955500162303*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -56.840689010380853746335824067554491197728585351630956611664863398578608\
7612020657781182162632051331669019443470843509`106.90517433154191 - 
     48.142009910355640830950996115657460784326942315256165478921852960236239\
6706993148389256002979766639743097498473829731`106.83303921577672*I, 
    -50.385467294945656123496693324203470877839969188613251462802077905589715\
8344998463806825868871543457688888887159844521`106.85282028856848 + 
     0``105.15051499783199*I, -28.6197297613601652924350907228722532403711335\
355961530441883681511368873047440645597772344400287317284537534245179783`106.\
6071805264974 - 21.0119957971227474041523432035259610944023198206194424063133\
456788595368058258892004938946328257290649810946749968818`106.4729823030943*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    25.0038240936253735781937029460864638898390169749175868840016197689810208\
306953970819752717149271980747501266463370703`106.54852143273415 - 
     30.038778909883076194358702764018826931199674306362705158510609446871820\
336124695790839145983182232277361309733696588`106.6281972722534*I, 
    -30.600365015489279798151673965609196895124352052672222005837625410818363\
9788143433836488297918286910835211376771331778`106.48572660698052, 
    29.8178157634722879574131093326008787150074112996837146990416763378741814\
110522218686261455366745340174648223498123236`106.62499082485596 - 
     9.7572883301390270019846532686283536371525876742155664358791355960972383\
685621252945203533753234253787065220442071932`106.1398441365145*I, 
    13.9394375456611500832264243492377842576027761585758404818117471990986951\
206868235309925229061211626367851711257890319`106.29476024822642 + 
     22.751185180968916321923377196253572991353387755266080106517511478299718\
3254971323451003345004453833646279509282319691`106.50751902318329*I, 
    19.1764801725253241249971038303069961192187235230175774426313546152111933\
761519199387749897064288496967900493449580561`106.4332838935795 + 
     39.114115353388154528227079954362114092564200789951836492889346490189804\
2695730848270432145720573395035297198604105803`106.74284851005723*I, 
    -5.2954458922720288375390204000276043690604629834916507498971305711078119\
690528180951027839422559641568146224732600342`105.87441753270045 + 
     7.5711161248812479717461888132387037787601909552948491450859515498411076\
255004707023435014527456024619397744076984744`106.02967490522458*I, 
    -25.126349990881818604417979863833085309063078845159406021925116249560951\
3411004471538668996131695739759272830417139854`106.55064440270195 - 
     2.6148027856136157603171266419134304154245110577716231068326047776436790\
110160737191596872143547585245512056205172587`105.5679539367907*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -37.092333815604998406002001227556170324993503139983698675536489696382561\
1930814869357729316242085326992814364579296967`106.71979915743054 + 
     62.350864912195358564651760760629695709363451398248647328916689678436800\
7834799522240869422400459709219625101362470698`106.94535748008903*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    64.4966923898345547273784526582071752353504293228432218381598149625254329\
678033403111886952171572105238605701509278106`106.96005244093739 + 
     70.662188741032505773343997681595937677940749880755234904844313518822103\
3284446734811862124113407455563369182152428944`106.99970208328621*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    18.8752061192475487346147387565167900313147189651628240290953323567931106\
31253923747424530162194271173105774475702424`106.42640670070081 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -22.8020714791517443860432424118366100968729448\
673924140876232003902269113040062568862246132789147193119838020886200786`106.\
50848930058244 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 63.66011200412138538370937161833827588433253252\
41944248203814309305010543395022361632797811817397139933643212579159601`106.9\
5438239621892 - 70.9330001366556009845440867645124983352534210725817288564178\
468941407084722058335207811696677126096612763496072125376`107.00136332670971*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    9.28696655018420547419711221139256549147051698001100965718429917812773225\
79727504558593476794127941102265671727668687`106.11838887914006 - 
     9.1748998109158692839171782645080353470549232940282398695033506616219865\
732911338271524626921793247091169149649487408`106.11311632832518*I, 
    68.0785830848662615929327957059227618906575967598536819494797843627398435\
642840713086530144724639857614256955040005545`106.9835255060597 + 
     195.16122062159524627901692350962011229900625732797522209556866058673229\
07932320709451198284479602829139272457221110276`107.44090852354383*I, 
    4.10569541557696825841737192297733282213530070432921447205387828091932608\
13551759109327780274131458084018171069135256`105.76390172556488 - 
     4.9212026006552395611775621257956120865869531785822877531128261528956150\
923887928342700032243944170614321785447743574`105.84258624267412*I, 
    -47.952492972536125110673069234351940989271750091181296431192437124146042\
3515153786636951212006446693466809396762690863`106.83132618819315 - 
     51.198891405161364092221864671559957535859562935267124682130042019341060\
184942912228140251957830782839079104314942504`106.85977555525639*I, 5.0145220\
32039952835342185287881617913125043711644329584219979049831164489616628574861\
8987123830282506859228736456932`105.70022954378912, 
    -21.987862893876686864309106034674764982457049428746467178500692668332617\
8457625685238641106015320032786056880051632429`106.492698018075 - 
     22.520178830676864942393001565938476893613807565499069425922460558585863\
6577453586422606121133640815820271683678599224`106.50308683271768*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    8.91656151561226499503516976046268163744122573692056201204449315135189669\
37074478846003559701715942525978018553317997`106.1007124079602 + 
     43.622701121142671431839649272210840485526832723825864472892518381216350\
1446434669963534657851135113659220770051238222`106.79022755145634*I, 0``105., 
    -105.62299350182416706266926184801852063875063373583097728319016789343102\
56888336593019294374587394659542384802011396348`107.17427346966561 + 
     3.8004694877223453695893305955925115834387954640627920010258646669124017\
767261356648025832887480607443883740865538153`105.73035224795738*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -51.573561056700255585083725251550831709600338388969032323970442764473495\
6366079764190953352087628179941133022741764492`106.86294211748537 + 
     14.117128943474491199364717926361370047448022262111744877883974537526519\
3886145154310278256088009945297382867449016788`106.30026137933606*I, 0``105., 
    177.216711505490254923404302321184454855335124567430856223392166914220367\
506207030447871122299997032845715536260218687`107.39901967120925 - 
     30.108622611596172354994336211124145428073219760602952275502754463607679\
4667717100393968704261364711086523890365158409`106.62920588599617*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -20.380403406371758982343815686171170571829013061882394856767094875225308\
1149422110165824442898869913132495142214767179`106.45972777394142 + 
     0``105.15051499783199*I, 0``105., -75.0364045815634934013348705411537360\
53067780922131797714422573168447075853727364895238999265581248040766635612869\
3531`107.02578701419719 + 57.896295718186472337347173080947838815570966578044\
5874984245203203668839706827058568168970553625973493899428717801187`106.91316\
577571116*I, 0``105., 3.82722212219104669640760459909900979004684968408699562\
33785372633577306543055562201551675714816328409484647542982221`105.7333986661\
298 - 7.665772236830442286736111625511346603200071549005557902794307710089950\
118959111427812749760822590896835527702966944`106.03507090931214*I, 0``105., 
    -53.473364490929086199398251152872421211852461730972255507844422818428420\
6648986804141078756030756930896820333842659947`106.87865250816903 - 
     63.292605145285972075228894705296451967726267947617709572565407043212057\
559967080205294000732806214711562126295330895`106.95186796958393*I, 
    1.65184707076407947961014111625592838229277436700492398491001322121345282\
60020794299676399674944683446532576937695615`105.36848483536986 + 
     0``105.15051499783199*I, -1.60145903253247505482731710563964110226238065\
22549029874498897052605813873629197299893995959597415887802073040977154`105.3\
5503083113926 - 8.41182889372666674700894564344283267023051007038205247841372\
07479221200618983555521605145782120327361019829546906778`106.07540542788692*
      I, 0.881534916137506992374286186631370545667652227043955875437744914185\
8889995313463082631667028152726305777315013407984`105.0957545164929 - 
     33.224580862946493633594663014835498366659868187508413446121292122972494\
966423370019045298624227699833480312460681023`106.67197450873924*I, 
    -49.807160059788787077182041844743131324483846573782777168134341970008438\
4977561992409669993050202414310890585581795226`106.8478067773575 - 
     130.28212625464842322390430615155867445422374413250643916012775927375633\
35703788981199729443537491097137787076688996104`107.26539983563644*I, 
    -12.719410678087713742520858124185027283553777521417327072104534963789438\
8540674191494175293296965991152183296049387052`106.25498198766769 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
9176748287097314000744941659935774374618457431`106.23097922444876*I, 
    -41.302115923991656257816546263354558381146768602897341715947546548326808\
2485612832462709940801880838351593448479128241`106.7664872991391 - 
     46.897254822356346280225460672189713568221819831087187586881536116862442\
946712098932943633377474183564836263026766322`106.82166241942991*I, 
    -6.7469786402658383500316271130854252974438368522155386687757071121333700\
738497810688459221110522742592704052676016759`105.9796243330904 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
9176748287097314000744941659935774374618457431`106.23097922444876*I, 
    -2.0922033040982467767535214683019247203304325478931384071897543902412350\
735572262025863831757902973039046090684975633`105.47111888144886 + 
     24.071004955177820415475498057828730392163471157628082739460926480118119\
8353496574194628001489883319871548749236914861`106.53200922011274*I, 
    -45.976209939885350289723013885569377699831179643663141619839877075653704\
5542240534900939528930634772110548410933394624`106.81304816506895 - 
     48.127555472520156170519851203638616589868558125732759525159742655086346\
7198092971415111341835727878301943076629599114`106.83290880108932*I, 
    -8.3674421517447445136560044322892989373992362818853150234822427250165837\
726147063782877951666371588964618406574336955`106.07310771638019 - 
     15.840199701121434956607251485912810077283610767238814277093832693714547\
3664555395768589686824122652516735389980416995`106.35027565037262*I, 
    -36.402218911316210783314777105752289332545251744829250153403276098926256\
3459585061127406088932022616702989838578240214`106.71164285487582 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
6024184501702837942741551901183062618396512432`107.25711899235651*I, 
    -17.699967770034563381016160965850501996654900971764750848544142255642187\
590135408262370561107892167585144132996847216`106.39848747338539 - 
     130.80519117374411677310312476964555451616299685149602449390562241633864\
03630394054916052128482078412904439353217365362`107.26713997770231*I, 
    24.8502612706669288004031866121772497919723892432364648525584616404475727\
279936456156354351303308127155136199522961695`106.5458459570105 + 
     2.8482605216117657241875551395264057765763937123674822345475095313708117\
669743237689697914784700080549116012292392828`105.60509470819142*I, 14.602374\
91100516348501499917279462782873649769230089344355802870783971577366904622622\
94700368275068843012795107589785`106.16442349461092, 
    -16.510952799790291581870764243860372865693672451181707542321702710501495\
3564879511023561671267957916967091346547415517`106.36828713370845 - 
     132.93203977887443163447293283900176614639698190921900055210088467070182\
61034905759880464425821002951142863035318237279`107.27414466667649*I, 
    -45.767710945986185864383335757132258477092974502561952298000043418149522\
1533037661405068965924485065825298928663525204`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290574`107.12707606612636*I, 11.29770\
35450780164352832713328584628813111887135508811711828328004169184960724053789\
226073372532326383123769665958195`106.05299017454034, 
    -75.124465092925762877820676458752484925274095500789392872181531076305847\
0897311378529350516293824516873904117309633872`107.02629639055637 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294598`107.051861679995*I, 15.4577888\
56261060423075950700479508403006245181118134250758005011541845192475281083692\
7794255245526649909832538122635`106.1891473708111, 
    47.4080326563364758146870267181321598426663973049993400164773779006581163\
772648707181152293660310953776076554160807752`106.82636693112555 + 
     0``105.15051499783199*I, -53.7644904720348571697222209752093747158940954\
168502706019335926711720008671551951519097201924623761721081738073475624`106.\
88101053216688 - 79.679515043965162612364528973003407626603325227959129804649\
4932370722863534851868639123424435752372087528685491294596`107.051861679995*
      I, -25.8290437528255514735871653350325179276786886569812662819157697676\
71302645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779749`107.04846505244956*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665638`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 2.298316\
32147524893129662936731130688925464597146374674887353917658178542924967409302\
37482205664830225589487021135659`105.36140980120913, 8.8358556307229696008527\
66189231508299556460946507694828009389690704437163905894005714788815998241758\
4642709611049165`105.94624861130843, -4.7985580124505010192055474191164036416\
23797654055549502671100115342204003175962880841973468522169991741920408173389\
3`105.68111074960031, -33.804691017439423594427690562388702790663542634393036\
2450729615233865731551707195867577315375934287286617284592369007`106.67949196\
8572 - 127.821524954320803443315525088660868410930267543215295283571346197308\
5260241845017028379427415519011830626183965124319`107.25711899235651*I, 
    -4.7141584677654651181491245127743141929347721187759247140502242478476119\
197045307321682551110300763238157118112671917`105.67340417736509, 
    -20.821984639260485159064423520041295376191957681053015501303613037018604\
5448121705694841906316707310567127260971846048`106.4690371195868 - 
     142.96375720408329938680790271513827596845064945380499357374324929699074\
12751854431075249456470431061069421672119093813`107.30574095109259*I, 
    -81.248601389042956579097376970621951588137687343948338629926157792929233\
5167065820148478368538877116650182738607001675`107.06033089161522 + 
     36.800247148315490257047949084772564810245355868729259189775814527466426\
1964245090990411806812335197948185751185398383`106.71636573321173*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    45.8275468880193121137127169570548468171373042403858858810388058857000440\
102480002866264013106650705484232772018641835`106.81164160826224 - 
     718.77370744816189419262380345644685645839829639429167036144223689378731\
59316898578116416968045263229003861082960369676`108.00710718018236*I, 
    -118.81460703590581674854892976141489950425168514368573091858519226347448\
41097769715646763747966138903178896923297790226`107.2253848338065 + 
     51.527848549816764107318002665233880602756329457326200435854697296689454\
8446891426799610680729461491046440947566553163`106.86255700750735*I, 
    235.540149582356362696406617766633533616210049141032485335137765991872736\
8875270389226722524935691421070744224609621199`107.5225799443537 + 
     341.73886823265755003373334604578873888401177917413898620913739848019946\
37280692482846257410718433919104433497539918521`107.6842093746377*I, 
    437.532306638036296197976133369003408183494529234817988023785312866305751\
326907317359524549662465247715316219230384091`107.79152512393688 - 
     436.65692685254421489270321338931012019285526828837171532373355694768441\
22087138224738188859252901162547875833367586325`107.79065535175734*I, 
    -84.265056164666466342327436906376621869600196864247948682647928400095863\
1359152674067786532844519668607949997939851727`107.07616251242028 - 
     49.702612314663693280213815243631032661814082650636582047500521214088851\
8120254040064619498985688317133174226546750765`106.84689421320574*I, 
    449.755767730008898537158306941481985038844706809323412831833797189583384\
4227489021227889485781621958156882128342606455`107.80349173933763 - 
     594.31651258473802984451754472489462739145221150338325504376301908267810\
02918571284964406083072284601735176845387399854`107.92453279476497*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -86.395757089030543838668775630838580478902093892376828619648255648317946\
121602960472292927977679054794565140582028499`107.08700741255548 - 
     44.781835408441200084619751160330387303681373599929570979309769255457958\
1523227742556954843111712726930518644019138563`106.80161688724077*I, 
    -318.76422148356606742756695828886114603038771287513123442895647152371631\
84767484697028940272283014339054921886738085532`107.65398456750634 - 
     713.21047798052681825015038440183307823202535189515158287038713245217113\
87922966811683323773743371131908457028216710596`108.00373271272748*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -40.628616502394808333596262856465142976784582967948853079041755954955261\
0069496974085144092472411228683503102363601101`106.75934703168669 - 
     320.60965605486567515665061031691867898202760604856849009369515969538147\
08815118194238094952383864416448815784847817862`107.65649159603788*I, 
    133.857748556793281877706056713581045170261952947219537832069297091566336\
6221020722442651639561021056499319092020407106`107.27715851387087 - 
     2.3071048861530128659080005475970049098117831641316924339082137072707283\
534563823286242200804561363697191358128911075`105.5135823368013*I, 
    29.8542501292003759269691048186713483985755560486144278907254328242669163\
193973912089869975698328538332625811881829855`106.62552116499808 - 
     189.43940348680974506319953920283912106778560860275939585195544562843217\
03092901467949290747125610972905680258205069664`107.42798531535584*I, 
    1.36950493741078009348570197855499510803020160895771363667902547767286300\
83456049257142341144758129599817313180015348`105.28707860016596 - 
     1.8549294586567296792446572957613571229688535289958295863726605120258950\
246908240986199627351150846988317527520388949`105.41884239625819*I, 
    110.067967336948915748413451881777350496271479175783702526025231407315898\
2646619340295873381836392461598189791373145795`107.19217594411593 + 
     421.09657727348071949356949689033844804247616715944580108380269433610019\
6067176295448351599683313333112994198664260966`107.77489670926585*I, 
    -56.085620300275549500034551401848712415364736663069953555659421727507654\
3254668906966594605778514026940448599871574576`106.74885152748166, 
    96.6299561914203818012891510104622334542441354287043105368097934406869822\
816004740536850475690449529279296093507499504`107.13562678047775 + 
     158.03640894411176624526913331246095531492398883867877480089723261879692\
96803495301631913715167319098163070389154785832`107.34927215049494*I, 
    -6.2511431432872241903124937924575550534344592790177805847484420510705003\
216383491827539862944596837951809335530284791`105.9464744416441 + 
     93.149898068290594142580594477819699642079589233799308838842735972247047\
1978796842971325309031836814513827292068373844`107.11969738182644*I, 
    49.4327497981377604743076163173889197364489243955294956369289458153319135\
080592380793242938485340348608817866317156452`106.8445297674864 + 
     41.422173994553045846783062179158087958772155549210079860860566234249083\
4152378715741811280683409910713373670339416798`106.7677478864276*I, 
    -24.183206466850993921085807927712414335470835835987598672785384102407694\
0946383180987619796256822386810710972304823831`106.53402888155841 - 
     25.108549261995634378954366076910712644316868997208903086220326788288232\
7298209713696725869967190724861782054298939544`106.55033661832223*I, 
    -57.398840673969036175029673412685030600116555984595991206841977062380735\
260245297740703546143521674873500886014510752`106.9094181185578 - 
     47.613456694770354179908614403553943235052822536316750763030638662200520\
3371082573270358453265261608200520840471650234`106.82824470984566*I, 
    1.86663660906384578004974582029824235185274405235193416257463994257981546\
12076492296636548784554245196356202191027144`105.42157477692776 + 
     0.7852964612702562980343989588005692427494516712346568964465678295403175\
545203682299088487139513898902950297676106981`105.0455486382561*I, 
    -20.140838084131306922840204973895449687275989734525547022915903068154580\
0268085562715403489424934628371178787908323629`106.45459253593344 - 
     41.412311287035669161293638133000845997492391277030444179312716392969187\
5663088652734453564324647855619684195114109316`106.76764446767737*I, 
    -0.4971316716530656865640438417432472438225424433942205258956144649069524\
528620443039494207639796115596538889011011793`104.84698643022466 + 
     0.8182603579293372654909463416331796809707462159189377293691447643541053\
548628533985397652238392279571531475202382273`105.06340650935323*I, 
    -175.68745174423963393841590751730166870408853138552079145039785797071192\
86243400911781405866085433803666138066789455679`107.39525574149663 + 
     277.28289478153095019654498880299849099737492605695726429756577318657542\
39058831698719323068109937624232549391378179024`107.59343807717862*I, 
    -0.9942633433061313731280876834864944876450848867884410517912289298139049\
057240886078988415279592231193077778022023589`105.14801642588864 + 
     1.6365207158586745309818926832663593619414924318378754587382895287082107\
097257067970795304476784559143062950404764581`105.36443650501721*I, 
    -53.748387450229712946315578102076045119079315683385791444306502235132339\
6649943545914319022393921841948807039176227109`106.8808804369876 + 
     59.298208879221209936646025173845394798437375000495392765461127900858705\
2514694085333279717339582876068648332208624291`106.92355657339493*I, 
    3.73327321812769156009949164059648470370548810470386832514927988515963092\
24152984593273097569108490392712404382054296`105.72260477259174 + 
     1.5705929225405125960687979176011384854989033424693137928931356590806351\
090407364598176974279027797805900595352213967`105.34657863392007*I, 
    171.966004505686796824095043357352224288465794560519193872866924555385673\
0151155763480936428460726182016234896537396469`107.38595759872312 + 
     25.275651225805485988551370829908577178792471823760736434918374050775313\
1816027973905899923328135864074215226525043868`106.55321735181334*I, 
    -0.9942633433061313731280876834864944876450848867884410517912289298139049\
057240886078988415279592231193077778022023581`105.14801642588864 + 
     1.6365207158586745309818926832663593619414924318378754587382895287082107\
097257067970795304476784559143062950404764581`105.36443650501721*I, 
    -282.57684354077968452228432964362538696768099751401924148905983510419846\
91601943990856766038202826476764779143171348838`107.60165156746586 + 
     243.53185375023402435115327259727509430231476325565814630884975773844811\
83967164905255304410531699967537238586432121671`107.53707077243062*I, 
    3.73327321812769156009949164059648470370548810470386832514927988515963092\
24152984593273097569108490392712404382054293`105.72260477259174 + 
     1.5705929225405125960687979176011384854989033424693137928931356590806351\
090407364598176974279027797805900595352213973`105.34657863392007*I, 
    11.0398123873285337126749632582605803021292651968800492746839027901683391\
013229527384642001632633996380015131054694201`106.19347669080486 + 
     49.480745007302730503808972283181978983306781473216971235823455288139771\
9746310807455278512158824915248071875812188744`106.84495122779727*I, 
    -176.08954093269988642433241674537032637142124664507462925094716247396887\
65097446795398818534352499419186819813391168271`107.39624855907974 - 
     79.665318312069408744763074575657090767478478383899993124142016182684436\
3322201983893718869934314318325306610670037482`107.05178429358452*I, 
    5.57863194626546590135392892239744123453165673412539694958456585571914462\
93748391074928759252735730657435169457552771`105.89704270733723 + 
     26.561203017619725167658281647524092860555696742029295678284563549444832\
6688760448997347455656347953728729974498108577`106.5747627391636*I, 
    88.6090377971695278288227979293088610039068804983682238613148555118901782\
338080548193578371461289721723862976069419734`107.09799301842403 - 
     206.36073916949778348550306103504658783749691766819117538506908490569841\
90387044469605558325864380681221560912705987759`107.465142072648*I, 
    -1.0474570303542066732688492974751770956081445328579364123290222222337296\
10812665180310008972817126790187716427422199`105.1706512138495 + 
     0``105.15051499783199*I, 48.88877304155621399607932585063023315907413364\
63483325975937065237822271430775002614915864383644237259429763632418567`106.8\
3972413577146 - 83.3106274707519850963316303115471626391077194700125396027635\
384671733326777198772495916618345128050919683350073377933`107.0712154032905*
      I, -137.872955980425438581758488798963750444918980933567518082372952554\
5530838210163501916317784612577553037942379865154422`107.28999408474533 + 
     163.49014606726629235911699777571824948041684049735358750111144845709413\
16145059745197111869663410807622719446942208826`107.36400657967492*I, 
    83.8954862836041804333054028843042458942717619969549931070518192107168565\
93749926318977050208148378494270312302374689`107.07425359352534 + 
     164.28287371830901960344136605697620793267719526860211636587070363914346\
68192053997221434782896014142981565054316904197`107.36610728897665*I, 
    42.7744032191364272002706140706096060790320172770128428121756211413937727\
325455540849591042671546952066468403923230744`106.78169895688805 + 
     0``105.15051499783199*I, -137.456489090634953092893914263165026331649517\
5435292564975676042681256978702464043282702860895272244449782261279211771`107\
.28868024481056 - 332.9152229477884635992245533942632256243364853047491234011\
561267023059648006839679296945189597460277555317324618236676`107.672848652078\
68*I, -28.2909460664021144452829733434114453270959602024310971506472874025595\
468385571293042411134713713913981258684768653487`106.60216246860281 - 
     92.988975339582691038603027499608252585772281306371511557489004249475484\
0167576241370438041906729128037159754023689479`107.1189464600096*I, 
    -104.75388702000091466582056866894392458718378686169490526393984094442731\
17850022593422670946228467745249301901327625974`107.17068514479269 + 
     201.39561281999964264918407679763298516502709220650831605744018792170114\
83967311998915742944857804264326890125103601759`107.45456500352915*I, 
    -110.08110003922727952872039748635423904432228227257919230458148896666477\
88890028361670153428651122821017190866706134306`107.19222775864512 + 
     104.65551615759623841411260670337117204637165026359300808985906486688905\
74581350809854117056938327074309424697447487084`107.17027712179835*I, 
    77.6360306349988045509624516924417156846169163557543509053031451490515770\
933801970276100626483307115762527298030689265`107.04057832056345 + 
     612.48479852606169028819792077759316985284944689848035786560240915863502\
66383765421818980025335280006864087017993871393`107.93761031209604*I, 
    -107.98285295989487667044072291514822894028830092057202430260687544350024\
05150345110786623875189176788943664692148685039`107.18386979539186 + 
     0``105.15051499783199*I, -71.6196958552362486459997373654438529569995011\
348473299563731025053381235606991021408733214526382033924499136719383193`107.\
00554747020918 + 0``105.15051499783199*I, 
    -73.717261197202048962684099172855770965419135884073574631529654153296809\
8276517953834052174782783039924180592808823498`107.01808418942194 - 
     54.470969171306878781520980987743383137841554784175518196764577399613821\
1452322001812257078793432720915480663386365934`106.88668010033123*I, 
    -275.36756587210914700360733201165380427173293956798800412602202991077908\
05890715400569046222172745481899567740262446802`107.59042778345409 - 
     151.30107306302847352334923561023495566765451021563629340535678423498852\
10233011542098759916406342410466429323854548534`107.33035700598539*I, 
    -95.964561398849322716157503294185626805714103457067289717854307086733917\
7816230778635417900199934819358725513487055642`107.13262588055493 + 
     79.013875079048029532180719759617172739156270555302581283693742406088031\
7764729497984370131875954832993016725316634881`107.04821835926364*I, 
    -52.765417886415436345350075141857644554554591534961694303619875945333968\
0440995915642722425677706571891081657599238634`106.87286437980433 + 
     42.038042813860095127755174939833997286262529817263677498839094969262786\
5406853433316677029081636959598981501714034929`106.77415748599392*I, 
    7.01080301131494362532177073670958220370669758847231907945639308415963029\
65217185075127704651739632901793210316428414`105.9962827623621 - 
     88.942131421257786264087123463953787439565248399640524721962392185488806\
6311522944061807407317587070771819531740810297`107.09962253056128*I, 
    -280.76973642429262154378686935115809066011021816828877492925835125971055\
4441351826091960617305865905196379863052639419`107.59886529212933 + 
     52.050299636105407581011545366497065456556527968554324114017272186524233\
3115402678195587227850214219852215485694961241`106.86693823177332*I, 
    -6.3843291726847373880614175466692484095528124952229648201028141333959475\
181925587227402000447518590199844672453199684`105.95563026874909 + 
     0``105.15051499783199*I, 10.05041116338626213074355987138297487261752050\
85715375190223986973980035872107031545704861162803564965519346395054697`106.1\
5269882698523 - 31.1126957743314541458372144050376024106723346481592258957667\
365603261046644858305559764704357574789596832056264588176`106.64345264022307*
      I, 230.2901975575873709572973798373050807931188188701307693320568794769\
502033281752406443796880332891837235107364099033938`107.51279045018072 + 
     126.15992403119201463569375043041013933209236844939055212757459442721709\
2176760295043610445892436179852718070365556328`107.25143641663696*I, 
    375.370719294480038188048971968265145262352744417681958473791328397787730\
5387760323503132503796410236198626271781395237`107.72497539039864 + 
     117.81381461808353423684916272977488986028894404224522469750165722645444\
20239409577848515478144235987304499811079866278`107.22171121579274*I, 
    -12.465220716315794278492395854951711822949535511286877417961956351567659\
1255465899375019318019892287862684464208022129`106.24621497060595 - 
     54.294352835914302951137150866987652345208072087060293599439433648892797\
4649380503817841266578369919440794481695408092`106.88526965873318*I, 
    164.974079571914842637104253670611195970312686518051059569881508489015815\
6310068192775943087696060006118057363880749042`107.36793071184476 - 
     32.958360400355101537753741504072378460481310648162463465896886508319423\
9406319936122973433214106200596619496087116411`106.66848059628214*I, 
    -14.215192165586015988483781949396196302923068460313448653278153812780542\
0843463331460264587894273419636454210880806785`106.30326773283204 - 
     45.537695290935552528680637975614253987281174579391251696273499531460728\
8351375785125776180909373427622114557543430651`106.80888604458197*I, 
    -24.592021375744480862490251853345958527482623215062215532136433223553109\
739685457433784175311028791414662173108434568`106.54130922548295 - 
     13.145701059942688452552283776792378305659751117506781618059370392886226\
8442844273527687023091532018241606244100817049`106.26929874980698*I, 
    185.266570642915533812156837430296229455614263620577985545101757241444878\
0064715929856566839039420512380818098391386124`107.4183120604587 - 
     34.650693483416427433441167222443432988868708701463946931926322259405910\
6453934687638203036900087243596815963511506191`106.6902269286415*I, 
    80.3755860877290838650307851475988237382755141716087866267427869869379410\
440083594569483931182249282381325863580248566`107.0556391505915 + 
     12.659468937495502028012857904337079718746209768266197018605905950412716\
9232869945446603435316387573301512128598421115`106.252930485318*I, 
    312.350150602889105756045028876531633879032063414990267352344741160304095\
4246058339708842481347170624582776113896474127`107.6451567175137 + 
     102.01173091088118400056266620063187772254747594491655781148890984062240\
44799934304301054759889104308924987436049389507`107.15916511446567*I, 
    241.468564500206560051292909966561221772619315234204151093066412344808144\
8792341846500109154496336052984667639829772078`107.53337559812569 + 
     216.36748878383701802828402356473964081835586302235989685587336103839887\
13617591595437741141773795178902820637183488658`107.48570700240647*I, 
    -82.835303007300391777587641104492319801446896076796638328542529160538317\
6294089860612332984426796742728643304066865414`107.06873046304324 + 
     9.8690767062952473438375250656229152593972803550548129411218046470543954\
005327824419375263044776044974257861987195804`106.1447915223236*I, 
    -66.101359250085617392802934215748783822316519798852887879341534877493124\
3351845718112418199271385014316319344764405278`106.82021039002638, 
    242.794278147249831011354773150911505719487827133081778858595944529601788\
3694430635241944685892951852637211676417350198`107.53575344548086 + 
     227.52681988639803513022264973282712709678827077737662031363126898929163\
01179037674076702369192787514209216443708446717`107.50754759461479*I, 
    197.030244941257491797465420756169281450361026129866631455253403029150283\
5310958794266109643433188041164352454046446418`107.44504789507424 + 
     54.562896398635118752664341945363658756512709205023974090196512030346901\
4428111581418829366285129266480780591193344752`106.88741241403609*I, 
    -56.085422757525564239943759654036791729842475730568215794846918737390783\
947751709684873588862629968623221377955028778`106.74884999782262, 
    245.375415584941850324561683841016182463874815205158355541946998606763375\
8615553172644547293668463937144171981025351019`107.54034604599215 - 
     141.28731735839879910087677347083380113276782550059001146232621095180659\
07136365809273849169025708164529499724483194581`107.30061817703039*I, 
    -61.769205672988506077489049579191171888314327867192972998820830111200216\
9262661177546553858020816881720519703854356753`106.79077201652217, 
    -17.474699215444379608808434420056729688239997117582560673131109814326474\
9563481861371753095573539507781456672215011621`106.39292470698808 + 
     297.87345422858336684971279308620862021637239176999860134051428141222301\
50889971684338848521507583171559666921008369645`107.62454679948365*I, 
    260.052722423074946342451153224598564192934020429465782994394669546740695\
2865246739759656401146973594997134812276876992`107.56557640248054 - 
     7.0786386586882025164507914799298932754852760300719166986535071937963999\
505842888962902710789287515201476481825388146`106.00046474141624*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279902`106.69237971190593*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749244`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168269`106.95693039771946*I, 
    -43.659972323167511141305641027793440736980346942488125636194989242599989\
3609683305012422980428021516380449218218783232`106.64008345606622, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363792`106.67473766483614, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840107`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
505707061383809445952109829199722151376418875`107.22361896437425*I, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487659`106.65833183726609, 
    312.567606848420485461708003743830542056156744062739526508778369156844883\
474395874590035841092696727864697023916087079`107.6454589654501 + 
     199.90522997147755931066498837223022860534435741871421291111022182178642\
08459430503098540133817882453369633712480423342`107.45133915422144*I, 
    -174.44056373039600362601801321826211416523374680883473207390903115774097\
54463519223502492339662957013923610068197539441`107.3921624793223 - 
     179.76640055332756377644144683967401654944524212591311299111155808872780\
18144832677399809717245940678086607893212208612`107.40522352050245*I}, 
   {-0.8058489009694297661334813010921983032632931845093256976171979135534440\
295456132962994114808445038295403574707933227`105.05676861578235 - 
     0.2137102969862142868714915788846150818849172575201211202351621980956131\
740997214126862935635619968472151439455994383`104.48034044567018*I, 
    -2.6498176711930641989710592499865129535960275434578923453212542603391177\
48590708462206440580261656035276016482719551`105.57373098983713 + 
     0.5676450236290403931370254103882555729361754427486019649308286344626292\
47691237874930529662914404075661553343362527`104.90459183271146*I, 
    1739.74906481649498852857386780789697834078431371672967918341128439246960\
73518392532353781633956361085035666588095661213`108.39100160954875 - 
     2542.1366176642078567614642639863863160580747708308680819095251597225947\
080682731994465331481424709840559506215117571046`108.55571388421654*I, 
    -380.55683140268441539487834457526436959927515061555937285743106622408971\
19280320561014906874597430557664471884192599729`107.73093452023045 - 
     376.49027544914052390407145022017843863191752425553838563389915873839334\
83289852245000337011239074568078073235792712451`107.7262687609097*I, 
    194.065244562469904732121799416251565067630125271911152779957100387931474\
8455327454329357699933168369634680253150303915`107.43846276173007 + 
     1724.3762538952510810106399687622173781820699835933819657875916313022556\
110542391462946581207030018324554361622976910511`108.38714703145641*I, 
    737.196244939834770979264603501724328648313630980474219663958899713073453\
8250626701259048262957102308074675216347853948`108.0180981122167 - 
     2711.8438765202608831654178200549145275320973964071759300554448135885728\
095255158608466858821790669642377464330207176892`108.58377968099256*I, 
    -315.09609004227786361586677470177079677906208992402367799583454686355761\
19405190347547279165177851439369096378799012202`107.64895801197522 - 
     66.611276097827369722296605193631660307069949668177907257456412050588450\
1219405687302423168362936240225929348628469676`106.97406275151491*I, 
    888.504935575424259287141625402108342989443976874520676342291259405945625\
5139822484073533848114142383416154845231456261`108.0991748424519 - 
     2660.2273483404584972573118696167546257443403544807533398315595250612707\
730691504841910769402757685695677228152849782331`108.57543375172266*I, 
    -8.1128052417767567648389631381261149526123881717524966706254523558318874\
951658363910253103117994317806738869200505904`106.05968604814278 - 
     6.5861871110151356420139407301584275158730333076741176334976361724595720\
190031805027381512924156841910094171912472501`105.96914906252053*I, 
    -63.399318242754623159814656529300831296379372523191346422508613033420156\
7520590138919370236241205643505226966451981364`106.9525995856033 - 
     176.32888321917490693861697171311900086181563127846204028355754596649882\
09098122951194702143833033853288183428949477685`107.39683845474443*I, 
    176.844341253205817472746683552313015435442819576249193241647536458657618\
0279124424818989335288706323258104248937333242`107.39810616544997 - 
     2827.2275265671374201834840637127800750612425638616853420027806022798107\
348815596616482170906043197931112988362373378528`108.60187575841078*I, 
    4.65713866961426279973442258704740369575306744378527862768700018193932571\
70295146325194582506932719158575129665377909`105.81863416738416 - 
     9.6339850823723390315814229321547513256934280488429604024345500844385293\
219646573852557628289494216537282989532564563`106.13432096733288*I, 
    347.272298050774201874921981557295263336444476238508680910005059976854184\
0530079598183881680277637873918270465291071168`107.69118513880609 - 
     946.07817137511706670361645692548494547597716401367790107205771702768302\
79079822763246212674073830391093124262781649084`108.1264420200628*I, 
    512.582714749555987596187253027220034340990468785504171923089843423786343\
6523091792909363281610992828729171348920926703`107.86027895470274 + 
     608.14508639102321192250167212815080160361124051495019729242462863564787\
23936772760466580765231531063857232455273970009`107.93452219997016*I, 
    451.692593649858210416174260046607636785960965175523013515962315516064558\
5500042417549389476810350595545015619731196515`107.80535796737641 - 
     89.574421742715191836952086895185307751304423822048078418575056427508070\
5217272506644124877377006185168145529115399566`107.10269901104459*I, 
    9.27584432170353246506554581829538202138031202757888247590939400120190515\
97947946215993228804610035874807786293912468`106.1178684490105 - 
     2.2865412554701287801754268008906300377707598032426727911783538758947040\
669345868155391793782105265527950439177062167`105.50969403948196*I, 
    -853.29174746156030248043730677176991862597165121523104821074317571746198\
22655659902333724424460382690115393510291151663`108.08161254324287 - 
     21.997028370920709784785808568465597875931318190558535281947632991572628\
487754649782994528465883789516137795316197627`106.49287901277783*I, 4.3659532\
16470727060917040066253577612379413722693656960406168636691259860310108375930\
2089988462088886258268876571`105.64007907769985, 
    -36.634029412678085338885180724594895305469686013557533536327499617750165\
9255589516727580047957534754874864722551280309`106.71439968759805 + 
     558.61365878062013014916834692387349359894573472332449765002046385769376\
36920474190268290206899861723116574019457077434`107.89762654835296*I, 
    -129.86625300352555016476870718561541804038403514655729668649183182263926\
88342553286678337767244272135831608442949557027`107.26401130796235 + 
     68.481726214180086278041625357950194349436798912636359254830894065848986\
2649911313454098297952346163235331795760647529`106.98608969687031*I, 
    175.040504069627106287273078649547429513875785451748827986504931434628625\
8659744463312143889614003809963222407057370543`107.39365355313858 - 
     298.25364528629916852622960082629870513783690158216254338152018274672699\
92706260546438808096857749538897514018257733591`107.625100758198*I, 
    50.4553425147780064334589920957332089942376021389118238659505080969918380\
04934397571674382376395256153116973011003328`106.8534221565485 - 
     20.426879224605757728527579243608908358287811155773182043640403176909556\
2122110844781437493875807250723898393318285446`106.4607170189402*I, 
    -182.21538814852075247806488191872194164728835981381018685756096742395820\
90022048138403949946613093726210144039267396077`107.41110004832731 + 
     284.63926450963366288865591950619377842254578088609739255464328500685671\
8251927439264065602457617341828639252606929348`107.60480980638305*I, 
    5.68734121579043727474043888775404192105962062823165605678881007857294886\
30473696229028051323283197023674111067282009`105.90542428264992 + 
     0.5327912774847703318319020956289374792836357049122281557036232819030011\
030937099036512116292943345792810276301530826`104.87707210406323*I, 
    -188.58833842114592021411436692965175638936508356065388575840963923873582\
19253046013240142849362209219330686894564695596`107.42602983196008 + 
     325.17056025551301761637545984108947434639487949846607908975783429875075\
01190173833516679314885490929821561355997138663`107.66262621711154*I, 
    -4.2829840200020299790832050595017982040837576844101532001301155187393349\
057382445206720977968286020252045864232974981`105.78226145186017 + 
     0.1964490349570669587304304192536405126704695866501354411670702789371137\
502144524763797154529560982286484963120561657`104.44376489754205*I, 
    -692.40874438128954771991611642329538702315564399004521302288261378817429\
35945881626114451692814411551551377523306585733`107.99087754174441 + 
     117.82659038677425760575982186757069638090947981948376645146230542701318\
66852374771871455717190775686097945890645868941`107.22175830827545*I, 
    -8.2817983051111044994694750746406867394853454061742393049331782413160101\
569855201152089133054622677791169244902653761`106.06863964732075 + 
     1.9436605014287843243110176592173432927768281227194211847164188026100386\
034147401365162598168602474316369383089455466`105.43913540696536*I, 
    -42.912900025928553237489805176676244335966773789963237734456951074369915\
8496131898297876177037127185619212680754683796`106.7831028626956 + 
     177.03661614175574960186494245414714139663517796196861255886962184462219\
39464140004854372538318030959643959850350153935`107.39857809777398*I, 
    14.3126807211998231159691570336447258910914794494895192416311392134354583\
074439833128788908034479712881071235538097216`106.30623598123469 + 
     2.4698524488969378881380796181857212111715618283328046404211191449362292\
205661419957981403238317322007602343135410607`105.54318600674189*I, 
    28.6342194299303463883666851054617919714556327194531807246732369388376933\
26204429782539433224917280170351406025597721`106.6074003465562 + 
     734.68045602691336016521076071292788270458116429586787754431411993495069\
02621001049607420984891685998971363688110035218`108.01661348472611*I, 
    -9.2814479207887748910308717793839126838698246694156847587108392023283309\
629373565216338644703433361426036362308703605`106.118130729973 + 
     2.0661506148768108545667988500550187023847193503126510784574587388378825\
190486772081062406428873206866180784162697822`105.46567697466018*I, 
    -761.20399584239368982898860611205148074130431983314056092168150151579538\
63021289008195500700811951030095257487229666006`108.03201605722595 + 
     98.899849602752709254158877186138745314121078565357560399404065802564014\
4930432996338011518231182578536260381171527879`107.14571062899698*I, 
    12.1064649785500769845406551697314723409714717479584210549298064957957970\
721744223073788291811188534416718199620747801`106.2335323478761 + 
     3.1526827359018532199409523573269562116720686583804849993911092784055241\
60204278277103973493766369253113181900787077`105.64919526639791*I, 
    -125.74955393333427270932106401571204425283527318701080965662661237687785\
29022073181353938509871155644081800545857760915`107.2500214510062 - 
     58.104249402235991048733558175517662545285729496713590294533935355228523\
0645246881302023957313725351675502477431384078`106.91472289312176*I, 
    831.114644945550797217677633858227459444483195821728926166722059305225568\
8721992344240681841045262079988100593744670757`108.07017593284722 - 
     512.58723555185600963096036039212532364780056926852526341977481944290389\
53542523245235719991925253872001472156783960255`107.860282785013*I, 
    -67.797255898080226792304506592795848351794238975497813504381786012687520\
8763410870522118648279075229850674142364342464`106.98172711393447 - 
     31.278340611094590223304180625148353546575468320977760222683794934649551\
5779382361825166473979005814945807914001567476`106.64575870249598*I, 
    515.852010722183253573324868967972217449212145339011022362103139733558355\
9933497677865673494485892662039246248108435068`107.86304012553484 - 
     127.81275835440016756868231996499291017653586844032393984081417630728922\
98702190503367655286126923855631172898570737528`107.25708920538175*I, 
    2.14787277143234747375029087582414928580101057688381018450031379556097416\
47937846803283214376949479675930053701330182`105.48252355032443 + 
     0``105.15051499783199*I, 218.7571067810802567504759289520320635448477185\
061089767690997227384526738628184762346251347789837238720355329606679854`107.\
49047716871799 - 19.332706148782783175715670642129759569170625216646138460597\
0350522086993327357000315764906154971550233065297474924081`106.43680764768177*
      I, -525.643388446533670571711437818360833730052059772974772845138851537\
1050461685314084219220525387022784043500441579331339`107.87120620405112 - 
     358.77963023219994818007555976181543780854339174594524566366691372536534\
92035058703126948844879967967836519302503658284`107.70534277576905*I, 
    260.526463161587711717448610469581616328932697333406036815647382502574503\
9651345489543973307104093533919728262175220572`107.56636684148036 - 
     55.444505219319320353071697465175174570579482723029663636379129403654137\
3878598926552866042425755521120030815778535222`106.89437351006337*I, 
    38.2429679014246074726651036419260693401322913176888847081401916157610134\
247672391654007269533264751108026055785404971`106.73306658680204 + 
     268.75950182985320498992182472257475545218411444976204733811066433403850\
54012844387958310832046503341051423229584096563`107.57987882524617*I, 
    493.478267302897080664281418292870059063156369859063406063829866573499494\
9890177138657470260822531027828159305475585385`107.84378302900532 - 
     813.65241878779494847342973018076490478696970345200389280156742555880703\
01424332040025116122512142519059072604313196194`108.06095391765938*I, 
    64.7476751157422382019650628623452748799805755494727475392755617832883025\
306701211007917539099974418888156489072677693`106.9617391767238 - 
     94.089187984167913724958180676770479247469201433135343624690228110599918\
0745307173088556463186123244641939594164912311`107.12405471829862*I, 
    126.256048338845323717133049349709394776647312073278278825033639773248110\
6565867003984230701917641448140493798944391636`107.2517671901456 + 
     627.81920204099632474758310769890391964602008276121461272145467679483435\
80088531708363549634017635924749484790877536246`107.9483495924278*I, 
    -326.09650686845945157464368237692377796554255348155038522025791964316549\
36478704511519338946885609124997284974329543024`107.66386114451934 - 
     476.32813821518153797949509171679959765320517331784670295039461862089683\
56475420005808605180796123615047531893568960166`107.82842123525505*I, 
    -895.66827461691576799797386891021440872297405084932683965327666504347592\
32016045426659259736730630097536465098751796361`108.10266218921423 + 
     707.99440039996726484732320090158932937791677674266074406009922322452703\
37427605680944774662003237852192754728930401755`108.00054482065593*I, 
    -204.13497120868702785502245570907529061668526303168787884318841953135711\
68830228304359009572019458540441010579638748767`107.46043240971093 + 
     0``105.15051499783199*I, -152.093794671039959954991039790374985323364486\
9388503847584849710362145434433503089328900557716702194875956744053843315`107\
.33262649331103 + 0``105.15051499783199*I, 
    -52.220388788507177677310092952251323163088997713938193679130345122029383\
2321309893535427239302777243295020388421806978`106.86835509871753 - 
     370.57014585204870002166866264565565103962971470028087757348157516725684\
64693034623053435584589119822414602147568504901`107.7193854262688*I, 
    -175.00202356171758258296725261569727382553838751368866357152084990422423\
47058990655277954315291497595470638159096670268`107.39355806832747 - 
     957.73449424331052730070474267083395090393412749356195942907561097288087\
93025371145275757162776615720526004362835707097`108.1317601273004*I, 
    -214.63569352907529574439060010790501619447699140108772732329252295985049\
80848989592195025426987147505367008744003775364`107.4822169438576 - 
     370.50354235960285389454408660793956163301848231135569566075415073377029\
53077999319240290248066435062400789434367009364`107.7193073624277*I, 
    -86.356418839940003538320569701895220082287865565890755195660379142652256\
2437038147653327204213234069825957539522706316`107.08680962187978 - 
     62.176003401247215257462057653646333010717773614378420317527613840976018\
5448245633595693313389083728488807042775444923`106.94413780050913*I, 
    67.2593834883701939361790659238016817787243284736399162740664337942001100\
425497450883076753347701057020625382294611864`106.97826788000738 - 
     115.95115867908050742751668793363476798275549863271132467476283746017910\
4491747545764590838808117523075783023420649135`107.21479009065436*I, 
    -502.92663544738683376303708117404991993421877083190919024018780029176961\
48416588616330387376837959176529098730234230497`107.85201963468874 + 
     861.31203415668120229576678758842583650152699384889137811329846885519203\
97753699045233603270817041601702881032636077362`108.08567551300513*I, 
    34.3079635672162211086754104647012296808835944966387556022217283445392928\
744089329574090556137820241510135066848488746`106.6859099380459 + 
     0``105.15051499783199*I, 119.8626640312645574422235426534321568339674028\
811094830780747787271361257521497690177659163661921816313501706850439377`107.\
22919892379734 - 7.1561056744508474432482979901418338139459893554772396969017\
463608428948161244679198813079310931420961299684762908537`106.00519174301577*
      I, -126.269231402006485307074074446559310559163639591463036964838402599\
8976701209546098195840835790692009968224356552537496`107.2518125347669 - 
     276.72326679314339568349869735220492554409208541655616007966449390817850\
07319141956617797730898404555926946310688721522`107.5925606738326*I, 
    -499.56736948632482247257681353063635685125361510733180570565964221559637\
25922467173672722756333094513914408039641587772`107.84910906141153 + 
     249.06920459837678997660918150085760964155614176452614112025698415696634\
28358303731337121665159473459462801923002084145`107.54683503167212*I, 
    84.8566659057890217093611158866105271051707319406373845852152130737579780\
586041207883053557499507439831450353307146798`107.07920096177965 + 
     64.232044320461082008860371158412901492637764254974593844249106986629229\
2894829267109724058376358666776882875798116465`106.95826674240513*I, 
    -59.427216487824554706937161698864700027945218090372630718719262741066889\
2303392194151377310563586541823424256409873969`106.92450038664164 + 
     202.65244685175765000459336683090420820560294974162769389771458507723729\
31992973519747045053036492477433765302947925684`107.45726684966891*I, 
    79.3494379873150294133897281817948737059949579713904574112734048899505655\
949887554050548758440555580975665336609972933`107.05005885293204 + 
     66.632370693391373041986658013944501671349725168998858083644075586192733\
2478015527362662520959614819481534008828969025`106.97420026300982*I, 
    23.9468226764589153179934648166546283804241785980514628496634606503151685\
116480227200152450060634409105979857191413688`106.5297628961412 + 
     162.24550121043165833500727113302065193623679275025566437959772550327842\
23658008740409264427377150125196969383970649475`107.36068766123*I, 
    -81.700350504798062461438921892285941034124552028747980541445794024650848\
7237401735333542206185021372679130060136907226`107.06273891754645 + 
     258.01802115564469638828367515594253542804448796440559807499557051418898\
10346494483173299929551070059654494357757746653`107.5621650379624*I, 
    -57.015412431795693473181751589936472337076515431421659210083323947943570\
5292493967824884751733497267446500230475658028`106.90650726805362 - 
     34.089893723303096874867283498442648633475825952063875840592912214448290\
7583631257580672023281744213180742521544967682`106.68314064513143*I, 
    -402.78916360609963144966432786389300866422794937281685608812454299864473\
51666505192066700312627198461687999811257842084`107.75559277587698 + 
     280.49002997258004340762098569337532232616678950726264721108943542536798\
31080186427215145591210440371991702471871288537`107.59843242668676*I, 
    -560.13613425297540461213740705375928939751383026493712226838629519821420\
64645878676754627551803766067379318066339095308`107.89880858764141 - 
     206.86351766618584892970695027573539814998171571930684738467977063853556\
72864256039235366737643749705740453770883476453`107.46619890331984*I, 
    83.2226565082811181643103529829592985644575900344869500880044620430763817\
637018827824923896512725701059959992888117192`107.07075657240446 - 
     0.6302054181378838310008109721798147665263363579294096057495526280366577\
02999538097597652965540248346963996441184068`104.94999713049617*I, 90.6725663\
24754233114346320677235256995604517794293448413289598454708232207671252741370\
9959231793612759696295644953989`106.95747590783213, 
    -584.33599281611260201213004768229375621408679582439296094734789111019492\
43662040961824162426044512578777184487652584614`107.91717763581093 - 
     225.64444138103065270528177623906473622884758841485298940004758726999167\
44055208550663094645751287883032939114036168055`107.50393963722912*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422369`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
5170569497551608686994889531894044185868901637`106.42214177594678*I, 78.32365\
20422511010718314214961679592091327513929739529621462542193585934437170507127\
558667634621185250618511526182935`106.89389292936735, 
    168.168092923872179947329617264073852588483218404225310814414615919095379\
9628935166827512825596452555602341021139342533`107.37625859701336 + 
     493.19881614027911238645111487859891149439486141136498408721302890389831\
637746983064592659848995052312039633403385039`107.84353702328943*I, 61.309979\
19362004347261141005973083483087805493092657195032352847615160063941820648762\
35191504308169390322849916521668`106.78753116874348, 
    -671.34307295587274376560056452213190229270931274967233104148096949102426\
20390739454476969207784585024914269156394940854`107.97745950997589 - 
     109.79677335786277310122629176737540030369546856341517418487164712922371\
0593468039041380271852421821300881722755777234`107.1911045753462*I, 
    -167.74799587857800222180692911251251479806592414077567590619150141830291\
17903102574917071105563839709146814563516075194`107.37517233809434 + 
     585.41905481460345442228618097842303924156286664476625313568675890979585\
64488055304625889174862796452685340949377580349`107.91798185201819*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487657`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801696`106.66921783369774*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901937`106.19562673765995*I, 35.04609\
16646811640481981484907906731790202101134602296325035145387292162204486492072\
283109314365998955710831929590119`106.54463959254223, 65.24141873051462045565\
13030966241234516687194077695759721759327846474551045550008184187880316150783\
5813190177253259`106.8145233965763, -16.0893651810278243488342616219197215567\
05878401027523029456816050326320286183906967548075591205572081091577894604596\
9`106.20653890899551, -405.94795884434387964298287688385443428389172208654229\
00808566079970933833910060714926694274378268227773810104482277381`107.7589853\
598935 + 178.0020760015473843936461697935780699430992675240510530140772660032\
950367107747039121729897527876855161932600917314613`107.40094006525752*I, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646388`106.17845691476167, 
    -589.68036712132379317276876388251573598085501960352694476015576520533498\
60882159468933855543107861181671598912229020789`107.92113166640543 + 
     82.592558453359711477971779317301622844321206319387508980273167394257289\
9826348044053770648118911033151659862632877469`107.06745591720768*I, 
    161.918135901898066029577709646124425426376282013524986166249294051182033\
2429406113370352530793909013236467674361562984`107.35981049316352 - 
     611.77054538536087003388528400889803193142983154636583247348444861981687\
61892311832141881277771413327797302565307661004`107.93710356122185*I}}}, 
 {{p1s -> 137/50, s12 -> 357/50, s23 -> 13/50, s34 -> -161/100, 
   s45 -> 241/25, s15 -> -9/4}, {{0, 0, 0, -1, -1, -1, -1, 2, 0, 0, 2, 0, 0, 
    0, 0, 0, 8, 4, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 
    4}, {0``105., 0``105., -41.3584285814870815204750731296965574264435809825\
928809368866273033598337927805141071938992568205027925602368766814262`106.616\
56402932782, 3.28863635067486319502385362799430312560861863553478000763616335\
24923268816305757110435252435335680821744725237676741`105.66753085075315 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    13.2223414091451273657259525520416666777311348367652560793400917371779501\
361942998628658510377748024790276578762546226`106.27182336455753 + 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    15.2007959079823987203295862699573763055405142862875523880276219412128768\
022965317547718738668217162196209288082073444`106.33238132586858 - 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 
    -3.8588434910448474875348938977011809085682828785428394664208956820713621\
022214092969928213058610245802536553272781497`105.73697216242205 + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 
    16.1571430293338356396627878100802444444673400298486621896684255943335907\
425684596144478463566268261351731670764475408`106.35887956737159 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    1.57622163346920074192330487312492216233961187377828977501015680240153951\
18403647947469080473521455778129212493287273`105.3481322816868 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    21.3261683722162749676179016178600188508348620944039853550379544248623530\
603182127305781700769745050570080239955406428`106.47942783151476 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -7.6620388476121132914795397620717326344771450075663208995283854434177708\
232698013506269574136214692355111491679850319`105.88434434958661, 0``105., 
    0``105., 0``105., -13.750464528133881686272993886143859257773185381002044\
5773552617541679363487253344531538553299332493859443414447674235`106.28883236\
789628 + 25.13274122871834590770114706623602307357735519500084656779955673846\
25312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -16.510977759819990560749806180035969803339753472300036086976255089670277\
0178248755739093762813083705612021304000222968`106.36828779024204 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -8.6320154567317523460851583090957260618616629802482879070198357202659530\
902337142720082451015076608914584519642480538`106.08662720716757 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -11.341952416937551232794692372256195396972231407744712921606726259141514\
7000751224577790525609606916393672734809291947`106.20520281878366 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -8.3289863704297781913981967161086372741744721888706052700212186146512258\
438473919389286755859441980312963732004511392`106.07110714923702 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 20.67921\
42907435407602375365648482787132217904912964404684433136516799168963902570535\
969496284102513962801184383407131`106.31553403366384, 0``105., 20.67921429074\
35407602375365648482787132217904912964404684433136516799168963902570535969496\
284102513962801184383407131`106.31553403366384, 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 0.89849167507618822925855702\
34721965215169122771001402766469993257113700198168389795172614387772088686350\
4414836964`105.10402905536466 + 25.132741228718345907701147066236023073577355\
1950008465677995567384625312502896719890242786027369365438571846921062585`106\
.55075485751807*I, 0``105., -28.094852782421322149308022068233724244714401088\
9607276495054466822584921392648262240697595281467663280927253396028029`106.59\
914175855728 + 25.13274122871834590770114706623602307357735519500084656779955\
67384625312502896719890242786027369365438571846921062585`106.55075485751807*
      I, 0``105., -38.4329034681862008052182496837932730574494452180713739802\
445043433160167747643324563304069688421241717624391777890068`106.735218192928\
14 - 25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -9.4395590106886904266516705920873522912181318520105060540920583353461546\
15682667252743386001918148975034669689816564`106.12546670360273 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    8.83643216228026878430923857045505321236795473565917919646257575756954125\
11888103324083922521879898294932656329567807`106.09679194553661 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -1.0972728961899953863928603535923103397545614655712968752413526271160820\
033749138194139335420532445673599197195301679`105.04031465179564, 0``105., 
    8.23037398967632047493531538448087563699357315290381392246534154634008675\
84161656662492532210610641091691081053629516`106.06593456791211 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -10.829265409350925732929164783177681577115224011926577931983176076944152\
1461017753855154419516216766907054760301225427`106.03459899776239, 
    -2.6775682977596570886392285203524067221337502380818993346932713824221876\
249253271761715174005836564626289100511853246`105.4277405573608, 
    -2.6775682977596570886392285203524067221337502380818993346932713824221876\
249253271761715174005836564626289100511853246`105.4277405573608, 
    -11.915828778840971122042073155549061518950507119426510009231813628241497\
9600354933215453828615572712759529804684990837`106.2266392519471 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.915828778840971122042073155549061518950507119426510009231813628241497\
9600354933215453828615572712759529804684990837`106.2266392519471 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 3.831019\
42380605664573976988103586631723857250378316044976419272170888541163490067531\
3478706810734617755574583992516`105.58331435392263, 
    -0.7881108167346003709616524365624610811698059368891448875050784012007697\
559201823973734540236760727889064606246643636`105.04710228602282 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 3.831019\
42380605664573976988103586631723857250378316044976419272170888541163490067531\
3478706810734617755574583992516`105.58331435392263, 3.83101942380605664573976\
98810358663172385725037831604497641927217088854116349006753134787068107346177\
55574583992516`105.58331435392263, -0.788110816734600370961652436562461081169\
8059368891448875050784012007697559201823973734540236760727889064606246643636`\
105.04710228602282 + 12.56637061435917295385057353311801153678867759750042328\
38997783692312656251448359945121393013684682719285923460531292`106.2497248618\
5409*I, -0.788110816734600370961652436562461081169805936889144887505078401200\
7697559201823973734540236760727889064606246643636`105.04710228602282 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.6854547891646506471067577710681858819569339665226960867664720819014112\
016193276552961296404962071667838723631361323`105.5664910879176, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -178.69840971287639579961607695959364740361840623725656170914461732194567\
84721366059588622969558376552349400672609530233`107.40263568544678 - 
     59.736062126581742804334634118716265293938940340477024222084084900793121\
7724638785049272550256912123974113045157298106`106.92675158782653*I, 
    64.2574113279910366066325971734409060897142473747356727474314397837880523\
92834015809019968477402727269082135882191507`106.95843822342636 + 
     15.166453572618393748111805850313455618407891890328115295060167305460527\
7968961194718745514775715361451879515116148969`106.33139903782092*I, 
    15.1617407169459753326470435234891546512456597755365416240771449875444798\
943208323086874835376362743994842895242601302`106.33126406326824 + 
     76.184052329145522739510850497115325197663126656193051504116255390655268\
661709964957293212757581131481155845481143831`107.03237906746146*I, 
    40.6481829562056616539522291623374855055975590287090227688906283067489514\
937049004209934485083441508295996824006773928`106.75955613448458 - 
     42.798680672549607016694616038853193797487596498082235434165112275823096\
6675118461189659294144008826758572633055923477`106.78194537933435*I, 
    88.4528177523344652028268864856970880140474379104520325695508372688656939\
227531757704234070972263765124327978600050643`107.09722667018004 + 
     14.819058521632613772611737650821788671077544822773674646689080770717265\
4467490703193225549944397019956658646850307685`106.32133561093225*I, 
    -77.697490184380351061742811502529087846189252642013507902814750004904191\
9745957825116094226001116975640438168929845047`107.04092198810423 + 
     36.022052047720394527925765373405397699202507028825429269960786371382699\
9807229785416333188342217203397378821645484627`106.7070834472266*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -2.3989302355251744986375417210912972558774307121240972449217926142103556\
599611971736504440354126251937712758730257199`105.53053261605118 - 
     27.077785753435001290615325458960162654298350744331594189375769502140176\
7277244490863800704515277809178919727105349998`106.58312814549718*I, 
    -209.98891618291945191000366260104249180386280925281941762521089353515288\
96960004861052578502112697077350734257183836388`107.47271136986289 - 
     87.143539910096223210827158940390058780177764504558678263125139678552149\
9065065502009160305843149879296220071466774988`107.09075019552716*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -57.588353276875974957122823856497865365099768258987319499384285323068964\
4758975783009309631729088126600892940616199846`106.91084965800817 - 
     48.142009910355640830950996115657460784326942315256165478921852960236239\
6706993148389256002979766639743097498473829731`106.83303921577672*I, 
    -52.358084971924445688528073973361042933166826062170991600709525306936744\
8520082442673560216159184394050336059078976655`106.86949875142241 + 
     0``105.15051499783199*I, -29.0906657581292011843141098971325448421097694\
241658426385026843413191282740686055863237807232098216718932538614785077`106.\
61426865829436 - 21.184555672921686487458771778899701608324216135804888799412\
6436638138400805390818516506126408694255936257632066093768`106.4765343573268*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    24.8639647832215463379097744346470317343559849980577378111137049638547385\
027054561147862721859920718436858824004298401`106.54608537982801 - 
     29.365576804170677748627180204721207539284674286785548468960123228943400\
6930845348309754374126431907272515668511697538`106.61835353358848*I, 
    -30.600365015489279798151673965609196895124352052672222005837625410818363\
9788143433836488297918286910835211376771331778`106.48572660698052, 
    29.9944528357296618227904081147697258313906998934808482093615719817503953\
864971918406798296221151807684308414037706713`106.6275559416987 - 
     10.228230537096780498391810982058319447479816995069568539645251158091228\
4236738688472231861082888410151973303154330478`106.16031550598768*I, 
    38.9097921709768796096934218848535905385456902829287134925180287774206784\
964455806221063469071606652476465479598271715`106.74057390894315 - 
     7.4799015237974800837901722931084289262266805238600165840997508957136551\
38807722426063481508415718621586774228755543`106.02441087805569*I, 
    19.1087391336551191535707152118274866584206426342084540813714635999620096\
431296854507059307679797373256994428421080563`106.43174702945207 + 
     39.306315061589739160491425164454648741173505720808496995136528476111564\
4945318342627281978136701174167323227241841445`106.74497732876907*I, 
    18.5988434871459432516487964031681612985010997618455647785981109573352139\
703612975962318755307669758936430390236056843`106.42000093760011 + 
     36.353927926762273947098409474817417375892966787856783356062387372414597\
0247942786840136905543415927994379261777863766`106.7110663397054*I, 
    -36.691393476467128114084714408323116039537993964749910680520893779170639\
2175018500845719021891935583524755287347151496`106.71507920366393 + 
     62.350864912195358564651760760629695709363451398248647328916689678436800\
7834799522240869422400459709219625101362470698`106.94535748008903*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -24.896571486990054760358639058022023566359241377023931049725408807715674\
9316609147441954226386302972007971484498618329`106.54665454224497 - 
     2.6148027856136157603171266419134304154245110577716231068326047776436790\
110160737191596872143547585245512056205172587`105.5679539367907*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    19.2120504125244983099907390966029246008057258312718512409742211561077839\
183740507065436424846063423667178255478733599`106.43408871539148 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 65.14105126710452110397162673636733596402727131\
15309045250220239400487057823598837653141929022166377225256804027114471`106.9\
6436976090055 + 70.4623257244075751541721647804429071672942353984393743468402\
949808356263642283187855660386541469742337348279301193392`106.9984719715141*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    63.8498149776666016915854011702972478073081584868666580390485757732840674\
433639354761959521106741159705569790635460251`106.955674640946 - 
     70.870441967463904751754918781817588855349040321923697713897576663474414\
7339711371006756439730577786811025088495598635`107.00098013898115*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -22.761423026545316300277780980282899797197641160844332657862427095726867\
4923169067092511514450878553049955974601283424`106.50771440815859 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 9.328422793380019918124272767030623742032119131\
3139121001371531561181204046127817728905697812073137371008963470074812`106.12\
032321928112 - 9.185342389687396678104433880685389552659714388954229353122299\
4908948969958525297723098821811855516927639312721541034`106.1136103473884*I, 
    4.06177848858035207894409600904756749301101671425383723353446557037238189\
64387542555322321270162361858985974232271387`105.75923123304791 - 
     4.8690870102350707225756497592780568122873635228502460942115047515022317\
76715492359321897018745813064905354094327046`105.83796253325842*I, 
    67.8536569150810065944159086290838485006935356343676543679819314507340474\
89510886990035702155115715341954512410574758`106.98208825638991 + 
     195.66029379761028061493669427901764635042883759607861590148461619063548\
82970575667115434268314892737170331166577581402`107.44201769914562*I, 
    -48.852908722878382450503947027234465942187419717017773176868215526520136\
1435244293997569916652123296066856113759495327`106.83940542473403 - 
     51.554453735530769653021977438484792769308146660564006951947586818522577\
1569306934756111074629244028800154576853728578`106.8627811873199*I, 
    -22.053886052894260360790127931944583912205177959045550112189807880633340\
6446479610403526474905427802878865718331261207`106.49400012418134 - 
     22.320315814051934323221168664785446382967293083183208867918442020599386\
6935290039466404383561703102594250780827363669`106.49921533304959*I, 4.847006\
28700573159064103255584851571207650629450306550688741840978429690152086320091\
85725036259863608769950921896324`105.68547358304237, 0``105., 
    -105.59625382510595775580611145225792427646641297579390353298073585173412\
8937212690928111252521070979850250366510272156`107.1741635090985 + 
     5.6453896914618809421173451263188146951817916222832184934863748026479464\
359131676295915193257052220295857904043592334`105.90220892372278*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    8.26370236549747535398353677594254190480464440163479795564111559273898993\
92706124030614178670329586468926362763556087`106.06768966460228 + 
     44.614641474960345714942197726991330801140130448883969964109767091621247\
8464384022857625677362750625523925508386721692`106.79999240516024*I, 0``105., 
    177.715931563096840033980679187373512797327613254992493534877831015696469\
7427983080093856161941226319917493014984141176`107.40024136024508 - 
     31.658047962926184366382509672579498067122366265655740969757870326157036\
8288726335628416713600032977416992736849687714`106.65099913056093*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -52.114618821130593411858539051174833589584917001164407321815328542310718\
9040504409545059025143913106323867185773670074`106.86747456341166 + 
     14.110922945262096810627724842346792260216159450963062757269312040125022\
0827584591875897307929045641099970187071558016`106.30007041817215*I, 0``105., 
    -74.482880633775949508715131171020768341866130603769770212338264651240743\
1933065700863917256529310205674401021974555773`107.02257146251796 + 
     59.643434249877478784098225302326924318628666530260160231283337954005954\
2223807722748388089800730341391626159261901816`106.92607763987036*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -20.324372796746810254672114556060522486444134404555713391353523134008179\
0115997653984936895985787113219967657563445243`106.45853215012443 + 
     0``105.15051499783199*I, 0``105., -53.3214564247495764162745096131659489\
35734327735825483381065492278012562953627052713214756934758228050513645971226\
0283`106.87741700107557 - 63.807317863598930469345957470367713389124943403385\
6111641114302047818284983512500767439805399989132597114574203911767`106.95538\
548729814*I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    3.81916389003274223526514662775553581340064699393244665504322094063319228\
3618128435261651277966142412261949846063731`105.73248329328561 - 
     7.6657722368304422867361116255113466032000715490055579027943077100899501\
189591114278127497608225908968355277029669441`106.03507090931214*I, 
    -1.7025113382863979263950321724794543625162528192402488214377607393705235\
721791977881468245848833867116820680544216532`105.38160501071567 - 
     8.4118288937266667470089456434428326702305100703820524784137207479221200\
618983555521605145782120327361019829546906778`106.07540542788692*I, 
    1.62226037969544208920562214140010661571777210750420759283995896386031183\
45179719573576831830292838610087352418768703`105.36063555941453 + 
     0``105.15051499783199*I, -49.8195144712416321043294447478792289649456169\
946005673569548396785225934672975183044056653863722683680584998467570774`106.\
84791448852569 - 130.25606845943833880460334996829989681707394930464041833067\
70985730596419125422478824988912509248077155152954436759544`107.26531296348536\
*I, 0.74839577931572535873645939726267602026583416148618168116590177471626494\
56323596609389688753617607698544183628409085`105.02464632740147 - 
     32.943765190343128349240193638789276600996387678127700971903179205687749\
3453932739257807365851357889418404566140311297`106.6682882316439*I, 
    -12.719410678087713742520858124185027283553777521417327072104534963789438\
8540674191494175293296965991152183296049387052`106.25498198766769 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
9176748287097314000744941659935774374618457431`106.23097922444876*I, 
    -41.302115923991656257816546263354558381146768602897341715947546548326808\
2485612832462709940801880838351593448479128241`106.7664872991391 - 
     46.897254822356346280225460672189713568221819831087187586881536116862442\
946712098932943633377474183564836263026766322`106.82166241942991*I, 
    -1.9476193745351485567254834230793392705982541832959884688964809489355975\
696394384681771429767781347565585524625423736`105.44001908400358 + 
     24.071004955177820415475498057828730392163471157628082739460926480118119\
8353496574194628001489883319871548749236914861`106.53200922011274*I, 
    -6.7046465032051562673629152110721672053332194899735978851391250723164186\
490936906725519755826385169333196244449229572`105.97689088281537 + 
     12.035502477588910207737749028914365196081735578814041369730463240059059\
9176748287097314000744941659935774374618457431`106.23097922444876*I, 
    -8.3762479508047541863162188135092843041463450725887636141899197423222795\
153425776297130805137406260070314719793826284`106.07356452252863 - 
     15.699791864819752314430016797889699194451870512548458039984776235072174\
5559404915302266876628663098058536110747167528`106.34640889275336*I, 
    -45.977027058482897313149967506163391457193424714544965572029536929665429\
647530821359700723909705988614933594857138125`106.81305588355956 - 
     48.114526574915113960869373112009227771293660711799749110434412304738000\
8908909720227741076321606368310626015503480834`106.83279121472273*I, 
    -17.720643821963717515395544216799739827074688474579511252067058939108913\
6066478027503861027766715442361318545886342072`106.39899449434728 - 
     130.77391208914826865670854077829809977621080647616700892264548730100549\
34939220572815524500008804258003570149429101992`107.26703611364181*I, 
    -36.392614859270747720725542051923504308444880170609351722964067452166939\
2230416143484790020243558337960168153045583832`106.71152825919326 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124318`107.25711899235651*I, 14.6565\
46092453636716961056563955357162685764141370809090154254770510008576232821440\
5911763567408433455612209495943179`106.16603163812788, 
    24.7822205444217926770759824939723459965925813414006604854151482124879919\
426200638157222785859125560972522011159536704`106.54465521540808 + 
     2.7483290132993004146016386889498905212531364712095519555455002623775732\
84866146421159704599873122393610556086677505`105.58958372043608*I, 
    -16.510952799790291581870764243860372865693672451181707542321702710501495\
3564879511023561671267957916967091346547415517`106.36828713370845 - 
     132.93203977887443163447293283900176614639698190921900055210088467070182\
61034905759880464425821002951142863035318237279`107.27414466667649*I, 
    -45.767710945986185864383335757132258477092974502561952298000043418149522\
1533037661405068965924485065825298928663525204`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290574`107.12707606612636*I, 11.29770\
35450780164352832713328584628813111887135508811711828328004169184960724053789\
226073372532326383123769665958195`106.05299017454034, 
    -75.124465092925762877820676458752484925274095500789392872181531076305847\
0897311378529350516293824516873904117309633872`107.02629639055637 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294598`107.051861679995*I, 15.4577888\
56261060423075950700479508403006245181118134250758005011541845192475281083692\
7794255245526649909832538122635`106.1891473708111, 
    -25.698922572387856515812604183320414737443671049032123889474051479089078\
9344443251857391680395649978701544472170886534`106.56042991374402 - 
     79.425955500078493805017967069948615355269009138843247878408640924003031\
4506965979664342059450516740739173376141505367`107.05047744595713*I, 
    -30.963621033903970704512523569103973604790674132555496543064027371271003\
9578043941300125877345943604250138472315834474`106.6413667412862 - 
     51.558363049061250743930862987641954384948000241700068501533819258595870\
2732418451552081221579411868857609102485768196`106.86281411811062*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
203674394403176987808325645810448892268782389`106.83028580457092 + 
     0``105.15051499783199*I, -53.5841970313785432013101801750251556211292916\
059930587014701444565815954142459895630164409939043787443777612405966023`106.\
87955172495006 - 79.679515043965162612364528973003407626603325227959129804649\
4932370722863534851868639123424435752372087528685491294596`107.051861679995*
      I, 2.298316321475248931296629367311306889254645971463746748873539176581\
7854292496740930237482205664830225589487021135659`105.36140980120913, 8.83585\
56307229696008527661892315082995564609465076948280093896907044371639058940057\
147888159982417584642709611049165`105.94624861130843, 
    -20.869157772392674268385539878400142169912258574172992492938737746910428\
5389575741276474493911599171707613764124726638`106.47001992019965 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620694`107.3055826057877*I, 
    -33.804691017439423594427690562388702790663542634393036245072961523386573\
1551707195867577315375934287286617284592369007`106.679491968572 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124319`107.25711899235651*I, 
    -80.795120963395554244622261556861254704374069506803296245102621202003414\
0478579706224456784024573895101033336914205185`107.05790013332623 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925679`106.73819547074459*I, 
    -4.8819141420208233017883845817234636706796185358021851591514808286655053\
749337167425739379519426636975385768844527158`105.68859013723306, 
    -4.7985580124505010192055474191164036416237976540555495026711001153422040\
031759628808419734685221699917419204081733895`105.68111074960031}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    36.9770914920559085299778177557201995168756415168634241065432334740325812\
954695965519059429100104245266318039490658376`106.71844774568741 - 
     729.51757855876441713077499398789300666272637482209112798896708722947424\
12204386358164054936573747759602901168585074359`108.01355075900882*I, 
    239.350996078358369749759702220109211080028368017654914494757170842922594\
8527825472247946500824345061520532393726300946`107.52955023700503 + 
     345.08536981321725441034165800772795475103805590773399226632348106661068\
79545255404253314325132533157911081252188791894`107.68844154523106*I, 
    -119.73475612938116814870660008797259849007750707605846534350633910983171\
77588479527950551486400388217886859616697617132`107.22873523181585 + 
     60.186494252052714559441684254725457642591584691022464689759648238812522\
0157268963437272397708840150048239512279148884`106.93001404507223*I, 
    -84.405291825129121825920164422903927365384652104589910882951907650533565\
657090098050969018763439025744304673732434639`107.0768846735857 - 
     51.061807114476786964753038798820947481439122604071754059297782414039133\
1637246283192902030855001971124565590824601324`106.85861117856966*I, 
    439.431043532655295099501018803427128804636439096748846901497807632324603\
3394806062218642461480378093861107218379044888`107.79340573216137 - 
     436.70299896316126504173285791809649168400549456083537450346048141207152\
91512049681174526403479529175047417809380432368`107.79070117218677*I, 
    -329.92098411209719489076846479225158018725538104843878436241571181508841\
10922612476703202536114535230781750512990765112`107.66892493688223 - 
     214.45911856765460483158745943223603478103477762098200365358934278591466\
52705070770117291566438576588685431136757346126`107.48185951452705*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -86.213258362576666667537407285996406971550636123973711912464727549068393\
8792540375552964746271346241278035526966213511`107.08608905705499 - 
     44.539295492441687648814230495333316257725397880765643967360429824771414\
7903844728053143540172661678457357046828082223`106.79925834106066*I, 
    -616.34523806381343924270721792125941401537776349373922739625779044155550\
30012077719801554538600933408720632026369624525`107.94033904276608 - 
     900.03295293484671159077303913796844796325660452611514136226628105633683\
45877345971837807572835106064813472395781369014`108.10477340839996*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -44.519812094188502799536152085213861202869053136329671909830753201827288\
6929661236361483820889713786333119499459319859`106.79906832046166 - 
     324.64429782527314541792873995132875623577044140565941701183183869050245\
80751446205274000339574659944695593138531950348`107.66192277699591*I, 
    136.964669875411363984001065800106939887517009311010626767145083239271576\
5034645526187795939548437963484016615832881643`107.28712355289396 - 
     3.6758387882799545043020810531395127775167020425635640265711375657447608\
944890112886156871706176768033164873868798873`105.7158714540565*I, 
    30.1417774859568826426615648838041214144877639047325943202388736418220486\
045283316719872206818949615995581479762777173`106.62968385727646 - 
     191.80104383632568978446633890376088630507061987123553002843674843061122\
98589948936426273359842505593195674454606335427`107.43336596422829*I, 
    0.75708983565393431522167059704391782725524338988842581587432608018236924\
14030501078983691976014816178951037265059555`105.02966241341389 - 
     1.0297470391580799445625221844172857426395295991558640271662183130585902\
725071973648849215540138107379608737219348681`105.16324554973099*I, 
    111.139938519826225550045678436110686723135422842190399921059881461526352\
7229033285136280481334468157180376377626038548`107.19638515003925 + 
     423.12074045456664993708049203276771141643510543091666731318510034412113\
93663823471659630082016247982883429053738448234`107.77697931185203*I, 
    -56.085620300275549500034551401848712415364736663069953555659421727507654\
3254668906966594605778514026940448599871574576`106.74885152748166, 
    100.645842772642429072331990164367799499000830377092105598967531008620046\
4830053813330095670516250655865713977631227813`107.15331083867426 + 
     159.82673395108881357333958019425796976556275289879014123646602550920449\
66025802039868841465435948652042674923269334866`107.35416442259944*I, 
    94.9946008191462749349490057479728253592148401128225048993671346761812272\
978963725588590328769573253520522237548535781`107.1282139199515 + 
     181.09618585440853296388038792438909553225446454190931672708315371264118\
47779991558859481367587385836003562904872667867`107.40842430137727*I, 
    49.9356372589236781208735486172193096781153840829255719743974595832650251\
035172208181921245197297853420181488836745185`106.84892559437473 + 
     41.785199658355563667141817552802278436372212850663577907440108621957521\
5683235832271051002767856973829000180162033032`106.7715374794893*I, 
    82.3921627630268468504139149447516809492203676379521474125919884691359351\
65412741194411163076027362285781075761238603`107.06640090090475 - 
     15.956692029687727833368306614627237055259505697269639471564680656971262\
1283557955304421692240256143055839813115411479`106.35345786090208*I, 
    -18.667557475329612360464475649887822163550748218243300437862676559215537\
4249306804110285996174131397408441864948777558`106.42160249497867 - 
     38.963196725617376489333707047985238692912860843317795432685839157208022\
3473948039626450643204816002310770583290849846`106.74116957908123*I, 
    -0.2732448408201225762814656007715750926685168922641416633955923085249454\
749052764711062850346426686188214190756549058`104.58706696854703 + 
     0.4534041194980391046344319867505444301708132798002107003869046499183262\
732341192048679107393652339929881234091369271`104.80700045951384*I, 
    -57.677214661870170913446392463368326545234051168992832740776370978657713\
1964149700220783905376954614629015355183086755`106.91151927717534 - 
     47.646683146265145147465125606216508499106073727335127506972632100040006\
9263612311893561247316249476299468187962855576`106.8285476710873*I, 
    1.03033467647405689150313619781549291992376028215256747926991838870731471\
63083265790046542322441502367165228021608606`105.16349331432079 + 
     0.4359602299595482133823296585664175012642843373493206884780620511983363\
822098825425405958697977887695602507695270419`104.7899618708233*I, 
    -54.693491694904325312068827989539311430291268061974282048282428057681221\
7340324141578392555950140320150209837748590164`106.88845064794685 + 
     60.356436436383720503488210059089273916156773525655019734281784689940334\
7252470844049766962757249353156697376955903035`106.93123858808562*I, 
    2.06066935294811378300627239563098583984752056430513495853983677741462943\
26166531580093084644883004734330456043217205`105.46452330998477 + 
     0.8719204599190964267646593171328350025285686746986413769561241023966727\
644197650850811917395955775391205015390540846`105.09099186648729*I, 
    -171.80951886582111776866064780784418121984334571422430661889949868381597\
31320445007735611795529532340726903796852829738`107.38556221947145 + 
     281.79582342632546882183612079047428311929669365695778379604049768277447\
31681833330542315773033577619923977856910057371`107.60044954985464*I, 
    -0.5464896816402451525629312015431501853370337845282833267911846170498909\
498105529422125700692853372376428381513098107`104.88809696421102 + 
     0.9068082389960782092688639735010888603416265596004214007738092998366525\
464682384097358214787304679859762468182738561`105.10803045517783*I, 
    -283.33943397324076553285631378768143894803228648296509582964347504367189\
07660692886675006884966471671165144796036842235`107.60282201981153 + 
     243.31426872406251185250746886286455278678608454508280535459508547301729\
71018571648472504595107417153906627390198427882`107.53668257592196*I, 
    2.06066935294811378300627239563098583984752056430513495853983677741462943\
26166531580093084644883004734330456043217206`105.46452330998477 + 
     0.8719204599190964267646593171328350025285686746986413769561241023966727\
644197650850811917395955775391205015390540847`105.09099186648729*I, 
    172.497049586488823080163105963018629632649010163637541061312049496449146\
7777376073660719075350537363628981205316286642`107.38729666907163 + 
     25.226833915442546903117428223200807557139718230343651471978052853106194\
6812361433009426500069982374553603580343496603`106.55237774579966*I, 
    -0.5464896816402451525629312015431501853370337845282833267911846170498909\
498105529422125700692853372376428381513098108`104.88809696421102 + 
     0.9068082389960782092688639735010888603416265596004214007738092998366525\
464682384097358214787304679859762468182738561`105.10803045517783*I, 
    11.0930175282769889875572464726191672596449710931287900575058152677135723\
343210017746544085466766135045944324230939158`106.19556469705805 + 
     49.526779830934040901369179083885135697049386347111286868803819235082262\
0991957620643912736442674539056963805065814368`106.84535508945024*I, 
    5.52444561987247804580899346917321912197058865507270943667699746756748536\
13899192197288484127120188638156639864382258`105.89280370076648 + 
     26.274700732865599450132202911986483558216217213345709257381239173125268\
2130758358393237523953542789276614677863660237`106.57005277597452*I, 
    -175.44634871323753364055830758446816089913835778853978182679226595431525\
37516319481332330449884416710985993489088788285`107.3946593321948 - 
     78.241973349289574931199547145827877590470555931322471919357311069853609\
5736956093520941996285064978370383994306479217`107.04395479313787*I, 
    86.3853274595584805947421392913168862144846846697499562387341183066218110\
643489423418489633093683706443957275681235924`107.08695498169425 - 
     211.90813510228039379432143331986005378345621269126915252746055338440635\
73513027325242761128274468429362884692960155739`107.4766626273234*I, 
    47.4921408928574116427377191792832914153288401806055979526255706067283633\
288019271378011993864657978273121526540954307`106.8271367453672 - 
     84.207255546917974100308429948072824267358305562754132473454596882923102\
0490629741102166382733693878475271740432103265`107.07586451104463*I, 
    -0.9640412870605186821376825205324958613899399752088952052989937189136754\
423122371400714351001351463760796525854754266`105.13461063169186 + 
     0``105.15051499783199*I, 43.04915186589054157978126666525892038266377808\
00924876506208169972744139439606430044870008199725175581701343534991618`106.7\
8447959744068 + 0``105.15051499783199*I, 
    -145.56059791496832177484371544620315692017500537086366126708283497638499\
35031315772768054135096155726794956884325559212`107.31355882868849 - 
     332.74721260391387881865540824442963066105298478755001328613594340147185\
26054699544282331003024902138983056477095440784`107.67262942394473*I, 
    -138.61997861332639298166728577558866007219672134820992087489330583588661\
0070079565578206965333034483875149538605495871`107.29234082533891 + 
     163.54836184635581488787791646034823517016562330691564469853603073756336\
84648545737707266551128705001399793594214888792`107.36416119627984*I, 
    84.0109439019646554546834067239194782778368274134856713081180487889162328\
652616149349321718270446507779991890781526392`107.07485086206826 + 
     165.97429357135041295539621095760483948949401894733565145329457143078748\
45375169194926366545446996443567322553246282117`107.37055582668754*I, 
    -109.98561875694140636767135736096801858874203059592418857472612350299822\
13254400805157004001386524267898472144391581323`107.19185090023736 + 
     104.93596737383656572449443543069459231877840003078143912208831669986536\
55958834310386657421294839205501964269458272903`107.17143936833905*I, 
    86.1317067977160446861254065461340465942663783684917734553296639498209919\
023484139326782037031463600373415098326863765`107.08567805117247 + 
     614.96451587182458417929687918652578240589026164173776864179510232633570\
95538876154427887761359321362231373945347944056`107.93936505506164*I, 
    -28.266095132590747754705588545118833318783113354988343140162854479240037\
1537473289040957958422414409092765066598781152`106.60178081412124 - 
     93.402076020804731351209708132885736061213699115579072488804183127680585\
2071807734332863509738578218750935576764520705`107.12087152710663*I, 
    -105.74884279657413527831634956700801957747228137464889968048408532289525\
05846642415878031197250183988385880483922360472`107.17479062144587 + 
     203.54463456198943733865528714073396344674314634191974837702658344609345\
46784144574437942818215196378052563961810294974`107.45917465669267*I, 
    -74.980965778580933359588122963551478102835324064466100354291962823080438\
5520132657067756803736699744735133280921930581`107.02546602780399 - 
     54.929903831439681395853008308779565445048804283267546612403906265382414\
430490669242449766079856599636637199840175145`106.89032383651272*I, 
    -280.74435002029321445777704702777291177582369042119579226619031553855018\
92314745680926136127414424270591740006553094408`107.5988260226775 - 
     147.44514562418978714150705971126756355343985519507297757550718746288696\
70953047061695550156354951261497823280357010927`107.31914547656227*I, 
    -107.87041189997033230276026839464024485260193642474002816752592481447206\
19064963733050592658986661835401031134904934734`107.18341733490844 + 
     0``105.15051499783199*I, -72.0065704381086725077694655037253534754201366\
635244073565367165918207365760357501309788765091021696312859334513773714`107.\
00788712446914 + 0``105.15051499783199*I, 7.108072593301766518417948527014309\
70606474959766145307578539450204621960392331885949113083652759619998170604421\
97235`106.00226685234925 - 88.78740663065653039001500397460298841946786480165\
53431810169516929527512822529604095413283262584932419332041139239749`107.0988\
663688058*I, -281.88131519710625186733510523198880564098708029284783993962229\
43120974970036567464293388044498304929045933070133368543`107.60058128698586 + 
     50.689916672325329128254379124058806291610522535624978359616605780808140\
7841283158225817234769472021052600526235459007`106.85543657513196*I, 
    -95.877696162902232178134432182265297315886798559725771329022726913410623\
7903150882814807588161422888968774605940328487`107.13223258769341 + 
     78.948583414228752243592508051432746345760432299317537209611788608856781\
7624958115774415699062293838155824285748182584`107.04785933963795*I, 
    -52.782172321285330236040981549217000609836059679856842879066424759941570\
7565207061731138223493603001371430649584188131`106.87300225805731 + 
     42.030621374683341547987289685629290554055121785518354656774820686307597\
1739944219620783570915422731525382091835721941`106.77408080843229*I, 
    9.69419234430125703344768644678058901994989746849730169199526952378347540\
63875667249387173325562574602568319900097416`106.13702663022306 - 
     31.729354708816574894679277622687792452287769150572629279952196226984045\
5706923891716997415219201734705419031165404248`106.65197623762072*I, 
    -6.4320344613391412334029461867976012535787666133480765939353566638023821\
887931899020871516001455714018600641456635345`105.95886336042707 + 
     0``105.15051499783199*I, 375.2983753151895429717278519928084990453584362\
660134624453494800159406172189659166795804390964462666949455038931165734`107.\
72489168216734 + 117.70356029815416546563498716569210755451929814549120065907\
32594424802451979600658858606185464775338177570257025886577`107.22130459741678\
*I, 230.643772470700045863661451138709785158281139317444696129269268158230057\
9457584232115022758510888325912487857707437393`107.51345673070595 + 
     126.78065454839743821410638293247419160333672990756690692389411565634536\
09352686708790888990503426540851034480825769913`107.25356798746722*I, 
    -12.465220716315794278492395854951711822949535511286877417961956351567659\
1255465899375019318019892287862684464208022129`106.24621497060595 - 
     54.294352835914302951137150866987652345208072087060293599439433648892797\
4649380503817841266578369919440794481695408092`106.88526965873318*I, 
    164.974079571914842637104253670611195970312686518051059569881508489015815\
6310068192775943087696060006118057363880749042`107.36793071184476 - 
     32.958360400355101537753741504072378460481310648162463465896886508319423\
9406319936122973433214106200596619496087116411`106.66848059628214*I, 
    -23.945731282218199413334604246073459037536093974947631297055319517328913\
8496042146921853449299346816172343453120140527`106.52974310239637 - 
     12.237253438057541468544011377354285694022095745202731501014564648389211\
4987759271651509859011864893979472774686816648`106.2381989523617*I, 
    -14.227482454515037235552029644057999153674610966925832184409912064793423\
7651822015234432250426189366468886776703871624`106.30364305653605 - 
     45.539423087964128756365801269983438641757792763440593645053069829234763\
6760598529500669756772826518935551414646468693`106.80890252232585*I, 
    80.5005567824974811285081071511412593371636745323940602382209837304609130\
938056684251495425051429559808450421009792978`107.05631388201017 + 
     12.665664387976196664656709183508949695237870908878798825568458546980143\
4105650103217347256363403851570785024949105102`106.25314297383491*I, 
    185.156571920471399708962120041091879981370563743404892692359212319151734\
2186222329972213750100403263816255680599069762`107.4180541292763 - 
     34.728326724749857664111705843499651107239828991364765973197419382753079\
9270509138094756229074055560296209093132346583`106.6911988565325*I, 
    241.452547120466411775871862783806507117577053509377478534890119436617503\
0038497241764093787092089816261835241848349035`107.53334678903255 + 
     216.20471396303639533781988983166904369076658612481936978114676166169777\
90809216428643977613120866812713244427535006341`107.48538015657887*I, 
    312.288067367269239883892477318215947743117593076897217021866173734153200\
8417326124920376910991372161834121413150958793`107.64507038784012 + 
     102.07207494958262556930562107267983296113837551307138665752801411588352\
82495099544047080220591955818379780269032299814`107.15942194115192*I, 
    -66.245492231965164285437916424736745054560180467843132037430045236737173\
8898935352783713869188827941035427155446477074`106.82115633143316, 
    -82.414461987163565423286024297486387913446989832100038097870156361626662\
3884027623679466391025185107604072112000871614`107.06651842567135 + 
     9.7301296733830395068034479569923841549735915118865025553450636582148536\
5356512985896558914235433157122382352562312`106.13863362597903*I, 
    242.794278147249831011354773150911505719487827133081778858595944529601788\
3694430635241944685892951852637211676417350198`107.53575344548086 + 
     227.52681988639803513022264973282712709678827077737662031363126898929163\
01179037674076702369192787514209216443708446717`107.50754759461479*I, 
    197.030244941257491797465420756169281450361026129866631455253403029150283\
5310958794266109643433188041164352454046446418`107.44504789507424 + 
     54.562896398635118752664341945363658756512709205023974090196512030346901\
4428111581418829366285129266480780591193344752`106.88741241403609*I, 
    -56.085422757525564239943759654036791729842475730568215794846918737390783\
947751709684873588862629968623221377955028778`106.74884999782262, 
    245.375415584941850324561683841016182463874815205158355541946998606763375\
8615553172644547293668463937144171981025351019`107.54034604599215 - 
     141.28731735839879910087677347083380113276782550059001146232621095180659\
07136365809273849169025708164529499724483194581`107.30061817703039*I, 
    -61.769205672988506077489049579191171888314327867192972998820830111200216\
9262661177546553858020816881720519703854356753`106.79077201652217, 
    66.3816633075319391559108571476420779315193808029049716052582761939985400\
801701393351414203439395412485019007244659492`106.97256312804126 - 
     36.209152535721677558630370963676062247413248050079979004472650775471166\
5123865224849601053216639627305489317260237944`106.70933335823678*I, 
    158.727342368726424766252868646387609080376207104440100649824856598247488\
7053872642531971598694421310795276416035484109`107.3511667425896 + 
     64.328545755258719955775164231534677376581150625654721018073063603770044\
9397990480804256397018599564214296573160005349`106.9589187314552*I, 
    -15.913401018600467349337757635395513768064820076455021989150972685013902\
4784315916635881036113919102707000952268812666`106.35227800499351 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649572`107.62846567292904*I, 
    260.772179264994603601769765775112410137546259157975978760223660752374192\
0560789476871442107123210523521903137653208282`107.56677625423166 - 
     5.9458215613755958895251889148545125000737707466807923275063365251534832\
460859278074951866164582390750736543535531496`105.92472686938899*I, 
    -43.659972323167511141305641027793440736980346942488125636194989242599989\
3609683305012422980428021516380449218218783232`106.64008345606622, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363792`106.67473766483614, 
    312.524381188479628858408159015679966444742585725232667661851593236026341\
5197490333398234816016281486454441606648402347`107.64539890176034 + 
     199.60883243448776215344839596441967699339500051437019603412119840152660\
39012216127566572257893458318152719202674891008`107.4506947521816*I, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840107`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
505707061383809445952109829199722151376418875`107.22361896437425*I, 
    -180.55629030559251747991270344618578822873557039015386635149923487839328\
07847172601723022122491310000845058601370221228`107.40712762101533 - 
     176.91709900580626051375330567425593445229227839557080091715421782570455\
55398500387475447629647884140617982221410727331`107.39828480725384*I, 
    -45.746868290541995058891529999402708799456439216200702661438368065103754\
1201160631245063003846474064827739289182248446`106.66036136876991, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278174`106.65933328182874}, 
   {-1.4493062325573672620334744382003956440790820954781017692220689673301372\
053612711096939302265341687038131517771370286`105.31167515767045 + 
     0.3131874552604271574569926297589443881210256264844071946978138119392399\
176754917547306925863582890511783922927831609`104.64631935587855*I, 
    -0.4494231320108963774262395803124926281087270286162477379915683073745949\
293268205408657262552851893581116836666638409`104.80317041982286 - 
     0.1062630729472221639076605215690296067797750537497465554959207535607732\
863367397147163209281733222753154447276034305`104.1768973686446*I, 
    1738.43155201026924586483735731936836221366473206562317629446240375274959\
02687368284170974412387420607483628281249166065`108.39067259353034 - 
     2612.2694744221101770708275247438805679481958233040345339153587174935673\
887542293933929461539749214897828915295974994739`108.56753297335159*I, 
    203.037380694244055369432682417431200542761605615575062805777570305424541\
4375633449637275889675354799631217453252765019`107.45809099995569 + 
     1748.4978564601906475946226252133907275709586874877414747027609234922861\
841984865151135860423239455890408661119053326047`108.393180102062*I, 
    -394.73132747952904875911388830289781023938643918139324866191761566032128\
02097322723320629063745930895138404695867902656`107.74681659296729 - 
     360.85193972070516166593966400005912261593587821683757782655618206877160\
37592376735790292189434114874834223919060519125`107.70784404197524*I, 
    -316.93597450887312569424138482325398054128253922463255244412837909660986\
67213800595833655227990780814602746756442300632`107.65148653536237 - 
     69.734828398844990125746368424319410476143741783511758793113383734181135\
489569457574237061969185528107776494513734978`106.99396473437461*I, 
    745.636689472188509634388882431395648555896379480442537535611061428600825\
4332212228073656341243464408719947558342999277`108.02304226740765 - 
     2721.1678791306532008980796439036347079534525054613069908785461352550280\
391574793989975131527505190140511745623760319173`108.5852703337062*I, 
    170.849305087608826528621695151554180894534452392261868137967223422866019\
3715837377985337980037367730377195333360175977`107.38312821452118 - 
     1146.2370908802350544827520301829114579271763276724551598604051763987396\
375732210852701153695833366594175579437090638727`108.20978945543827*I, 
    -4.4697059676118924579436808882635745680962279908093901473772763740590496\
565774186980531275918263118250139327381735866`105.80079395254252 - 
     3.6299823420142356174064383211226925803960914117356255480119234208887814\
355470916219668046758724179319600434057305967`105.71041951025532*I, 
    -65.509340168585423286963303709240472588094829343169876688055621381369502\
4576007439055572975355748825693319356712467464`106.96681822293047 - 
     174.90460091977324961865786279346056737929806690416035238194825014346507\
66313292057787560340059167610670954599675683005`107.39331623171198*I, 
    -347.01353181726497491197230398974404489942452182530367294291156640899270\
1386682290744473974789390060637407181317093401`107.69086140829718 - 
     2923.6727445673919081776594175043159190757055387118863205156981203029187\
130238071433229816482955468192270605322134424416`108.61644375695828*I, 
    2.57097660304362881848396686975068629590841886671504064016363909935431752\
18893270474934711100069537630890972943727417`105.56061312223243 - 
     5.3446230612007528163953848728721401587940314548141423875549085703405766\
0558250597425154718996035068868096098619411`105.87843207908622*I, 
    342.929791772376700718980573324092778995221866502465592000479769339571948\
7545522267311008527578849640166967726753955263`107.68572021359823 - 
     971.38494030977856575162820482104358988362592650937806316596872231343452\
31760965669230878307712945271917019748831113696`108.13790636401548*I, 
    537.384897910879880568956217257840727655095808060518484749226086528134713\
1704147774920355986567503878368018019627476609`107.88080045515407 + 
     624.83464655156498064679056074134140273202387700064984095516365605263902\
76199974990103703968744139928367676470075722947`107.94628010062985*I, 
    460.431212419328739558470140244454389445214982258817158772806003061896632\
0095029012466533323646384738204486754575461596`107.81367975441012 - 
     92.318605145428301107148795524371736838411365752088090596335645557324244\
5710296373718024758103846461979799369360567127`107.11580423187783*I, 
    5.16776009541118529038714880340242563209091386855842006912031708199439355\
89561014724978239885533600456962176488623372`105.86381734189459 - 
     1.3167938514224630550736650082687172517034023023408608743259890002270318\
390860271435382023320819842680168419632236706`105.27003278782996*I, 
    -853.14309538585897008672087438118384081370427560137075136595997100063745\
18612866962931451199135238747368044752287978164`108.0815368781489 - 
     10.525658073755439062543246289116189606161240758188250757543224628233602\
7728292630711118691571509746820209215165880888`106.17276425567617*I, 4.365953\
21647072706091704006625357761237941372269365696040616863669125986031010837593\
02089988462088886258268876571`105.64007907769985, 
    -30.630451829995713883453139958824798423671345452920382562810722919996587\
2299474062677942792483368358407202399061132885`106.63666840096656 + 
     575.82299994458631055227648033579884019845996637768817282391828019335434\
80014247090636643268896261209800517011747089845`107.91080400562923*I, 
    -149.44801064894736200017951021407244995459489655786287873202661101270952\
87575969521017725687977616188394335815624066424`107.32500513621075 + 
     655.44880464623004971844903123633240531921645015781115258826114203424554\
63459636682631501464238555938246446364217603429`107.96705377360192*I, 
    177.756294643782855588453413570352344252604616256314715656970704531200633\
2910876480879627836047990107234476209960142284`107.40033998659051 - 
     299.64815670902831800525888550411472858448143397315456155091456987382945\
28361168672056244117416794723692444690558997454`107.62712660830249*I, 
    230.156148937610104246727861170494072496347433663870032213273145348441075\
1113533578469596068413463142434195453486106089`107.51253757999052 - 
     424.32201492238757564829265628867824652050390475292901686260310723993157\
63847663747211071295349788989469028743373633793`107.77821056250289*I, 
    -192.45309786582462198724873349719551804847693551393449020218435723277674\
53254581266409534720722321880116144476332582697`107.43483990404049 + 
     334.69818071529563632348358207996582271196609079567710809129374158753158\
29391094957365070732292278913485098116284369749`107.67516834954604*I, 
    -2.3773918838767270273629719966898327011120966651046619007505371837355280\
441056310146420386838187487164334046121185313`105.52661577357672 + 
     0.1323327801057709546081733364744210712006617198167057036962395793934665\
455949613341755604452401618422839027421379414`104.2721824342771*I, 
    -183.82290637581566491507990633450928761019558374820699559518181241249925\
85413410223624447446474256635736884042458370893`107.41491462617029 + 
     286.38200902365982928421751661597873934700416455967710893254427360512053\
1517885338069566593063075701849989630884830704`107.60746072925005*I, 
    3.15964160265135581673400527521876800626144614259093297409319272874926655\
8931486638310017792467163480581600033160734`105.65015282133072 + 
     0.3047855941386511179503485235433012077108346796334710283842918121898356\
639339444081541356072504839173413831019216125`104.63450943381339*I, 
    -44.507976708231179929779423491446256715969908919884313152133417813369983\
4693089546177568216825391547152061767897656118`106.79895284993472 + 
     181.65127918483132017514626098911833147589969374686335748744880941495497\
62414643811244782881907309234600435028789875892`107.40975345833492*I, 
    7.93654557053493006360482453452359332373146125395406220923133172306902490\
08242040620408333404977937332462618509192902`106.05014651208508 + 
     1.3850579615470425169964957923904315032028370424437029525113151977928628\
042274368577899995355751576522594833574417438`105.2919829458558*I, 
    -699.12123336890362441404843377182919828484641313575258093090550995078735\
52667634020876110370945980838824113323700840119`107.99506749034137 + 
     138.82126678491735112123820253608812758031001138770386813741124890937460\
12587449384580779283696215231924344512048503997`107.2929710009814*I, 
    -4.5973466892829275725253631903233907936832063850449971158153008702530130\
947325844749978050439032914679129074580762537`105.81302225328238 + 
     1.1153235627180764303213766153526133049424746658020695050251052017601135\
450974089824623274571209885960979152112097128`105.1979158751874*I, 
    -765.20189575792313556236217993199564868939299782579874748613862309350985\
61455608154965809630366731891814383952966945903`108.03429103513626 + 
     102.67907282731137680930963245395995874859421999265627061777773701437761\
36112561083396788441914916626663274636730806254`107.16199693625174*I, 
    6.72018665091523623095042155277264806582755867551042869245410845961926832\
15222755110197124540286433743072757479472822`105.97789633343594 + 
     1.7583734072997519662951488859140245137211563272178969780956546511989413\
444007018033544052307672919639402062724603349`105.39562610492331*I, 
    34.1264928315000997387614955454717720028952482997305185307383812488885663\
946057933251382846675518502456289622317158951`106.68360665610211 + 
     738.59540924632340983666071798442169196418274759051537057153130089776231\
79226681751432239273230946150290636598923746596`108.01892160178981*I, 
    -5.1476628203217336648478506632691490610093748425336987451489821352427916\
688753303224569802803445918942348719753941297`105.86212509005242 + 
     1.1892478225615241598812915066283426383223246508210465943992542894777650\
312033852887854738221165854318330462433877914`105.2257873627586*I, 
    -125.85838590826690453763516440017126949208364759445019915818195033174589\
87282304487635678445556178680769707491355186992`107.25039715559761 - 
     58.113982674198646185403056916921426497291767932232000282921254627311189\
2778578374098191405825408763265583192709281316`106.91479563741046*I, 
    -67.073602593282617609392940069885692452240536471390538982772902141026455\
0926909446766194819590520273336630956922268972`106.97706663120955 - 
     30.918433580012242003013677335486120099232611082739257235011328360209539\
2583000919886908568359048905765113599431055234`106.64073248098289*I, 
    834.291815207224721063989214481845054229435882619172172634681736120944714\
3546090874664950357586945001497102800953717071`108.0718329808048 - 
     511.83809192287569320097499418694941994819838009818025698661210288636740\
09330943815542579033545378812892453727383885608`107.85964760157212*I, 
    526.079306261575729646239313141594737858294410752509094311758123289849721\
3173123218777617053642045687962644700321385242`107.87156621665412 - 
     145.69642457632684605582632455898385853278213854346506947898623612528291\
4006835027533970846466238336282288070652741701`107.31396389204657*I, 
    220.020336158142083940285809075361977544349701247862538253479900572512842\
02175818815094993633162818090218191976899371`107.49297782171372 - 
     25.222280718570439817335729253274612817069735374439330623313827731993896\
7251926556903069173813805346870720381362836439`106.5522993528171*I, 
    2.09609518473518358575385874427504118527013095357438259754713593164509450\
5833138487571248009980886615886436188189645`105.47192599812205 + 
     0``105.15051499783199*I, 39.99725617778686045446053293089167054226251297\
86891656268650215466118458177852775459676984053963137021871076002726282`106.7\
5254519746699 + 270.485798490306130842571140482145575576127054346866246515461\
678478218676432164062558245169259180726205754006293759182`107.5826594657988*
      I, 482.8025641499514430140523660581166609740870356886324490722971146261\
342702872435723742534202652798973835700393551705469`107.83428456578841 - 
     840.29385953064894104393908840700245509280384916326781307475777482546206\
62205472860144564686419879119034041071754470172`108.07494618776855*I, 
    -527.78721079632664513885278184663320737449360174971610621201637754292919\
30117785557230164296335039093015413548265023693`107.87297386013157 - 
     359.03700141186103032170148855801622142515368473259915198687087361047760\
35456665248820126459942255976373592112484772632`107.7056542059672*I, 
    265.779631460603598720401744811697723841413942203548306318563355035106352\
5488449715598475586012564733360549497670236289`107.57503669271102 - 
     51.663806071967401633624168646806382100366817726346032232313364212464117\
9454823489077584028984539188182278030649545265`106.8637013953171*I, 
    -326.83386963762622790643785322283008157801639455150415580450884985206460\
94106792930894411544785871098988987039106160616`107.66484205375397 - 
     475.27761741623490864424656352126221704695806123268651766890142987184114\
93667812661219460914960089460090223232329244071`107.82746236007225*I, 
    -889.75786724987796810728826664961638524902254784074896427447304820585445\
58086080926993806889508303846262562497917389575`108.09978683456194 + 
     740.38831600553077894008285408801348770693626800532593624430595909819396\
06505418154635962363630571895156192616809768494`108.01997455440886*I, 
    64.6474819915834840376018758098557366403280935210074147157539452124376391\
486641813818804909442182068329078240542885863`106.9610666116817 - 
     95.440693359623317412710895625888581463140543107496029181052205943564908\
5329184609285072444418632405206778107963020616`107.13024858357774*I, 
    127.666295765073751645507755665047557384839910931748212336873790375594543\
4771833183323114553114804171940276812068331256`107.25659125535185 + 
     636.82245115369667359015156375031913954760176276026720139383241342574908\
14939010231387287078848303239862994593790151566`107.95453336386859*I, 
    -57.055967784155383127239761081184423256803377808617566960461977497050505\
7913144812881553082735995284210378503639068714`106.90681607410909 - 
     377.74198921150079983434483127755581546588378747979265133443728390377916\
61032670192001450932700942170912337231955964968`107.72771026084139*I, 
    -193.94779419939963019283544689283605799052874216276204204570873052728285\
23480691382624745459047024179584977319842305928`107.43819984249261 - 
     968.90257563737107665342345778504410043938879000142059955622899158922727\
93447559337187222342140008712248272283956911539`108.13679510822618*I, 
    -204.96806138536472055203172203535037904860666141425370603642422766862711\
14272820009825887265141953081959508169972144046`107.46220119135249 + 
     0``105.15051499783199*I, -154.032377526723398744499576928405864468579441\
3482448468608183461353807510740854815627463705778443033022585924443550758`107\
.33812701674147 + 0``105.15051499783199*I, 67.2858764405611403157765482469426\
82739308446466043868666220467170982863362955845523000465034109941031979353890\
1151912`106.97843891157105 - 116.59619135935282514782818243678660651736899394\
93691144177650904811958892451550685651863800854814577871432345581227588`107.2\
1719936216037*I, -508.7497546594570417489605771919724455822868103235145078155\
806301990392898011919079604587507500560225231249276268385642`107.857019210630\
26 + 862.36966517519242807575352026255724809303991612414174393429430568827384\
25914094410888398012736021202596872872000637616`108.08620846914553*I, 
    -214.54434769574131342747562366181251663529126999834864201282148766088871\
79852475790092534440223074491255545011944316165`107.48203207509322 - 
     370.11040962641679072972400040819734504774456249516586578593261850583691\
73787988502220585156345917461623478183553295791`107.71884629794936*I, 
    -86.531859621968614909989871425606035719423511271565042365925495762053635\
9213074784089822942054956980323074687705066875`107.08769103489824 - 
     62.130458681717549269689576685570012876653414199873943080338206218907561\
6330157327278900036626740479092220659145653545`106.94381955766116*I, 
    121.055380127102795261960297563262685032583277674953709817695050777263302\
3109556533603697978972474523981035792929175462`107.23349909361379 - 
     9.4421598529189446017389591868183004255158628154071494039353955593026284\
019302242569713182929585111539668587073779561`106.12558634646408*I, 
    34.2906284553197522706891031155542450803776585713438828912019855950210019\
428366737036037071881005762976092731682956187`106.6856904424738 + 
     0``105.15051499783199*I, -499.190852487775321463904400095361975040507934\
8096039844319761478976733532831859187920035472865201757918145548467071228`107\
.84878161627222 + 249.0319861734817649361742915175002856923059565210013955928\
663501778474340410286675660769055091849382959856691741352832`107.546770130174\
65*I, -124.431709382322679383814180280523537310520397558427787424534834930783\
8604236801886196873400371122225089365413593028782`107.24544606512357 - 
     276.22060346566171513945953334701930687413931614320605434518982553302920\
26993917878411474623356992453945175971577760881`107.59177106757686*I, 
    84.8566659057890217093611158866105271051707319406373845852152130737579780\
586041207883053557499507439831450353307146798`107.07920096177965 + 
     64.232044320461082008860371158412901492637764254974593844249106986629229\
2894829267109724058376358666776882875798116465`106.95826674240513*I, 
    -59.427216487824554706937161698864700027945218090372630718719262741066889\
2303392194151377310563586541823424256409873969`106.92450038664164 + 
     202.65244685175765000459336683090420820560294974162769389771458507723729\
31992973519747045053036492477433765302947925684`107.45726684966891*I, 
    22.9407056469166593875330365840958038350195673764706540514427022884976558\
802251340073433084150761003381780483810698632`106.51112177032701 + 
     166.30626163025171071565680270484101339435405029646432029287638387550037\
67075215492157532485837603294123963269564805578`107.37142359906758*I, 
    79.3539252500327545165186009541686191819948849499074558210687667405714002\
412017883045052099317605377574037738000324596`107.05008341187518 + 
     66.582845040994774787916216930811630240928216402537223018456913705183321\
6144142573301919219285308708823565658852809157`106.97387734616551*I, 
    -56.606913824794580812676560570376759971989514421010568580278789260206053\
1984210813272009941082911549367199066934335112`106.90338447588569 - 
     34.209407040309113193996983423451171504994986293276303221690903915641526\
5645366420147996132588061955596337882337018989`106.68466054435399*I, 
    -81.440774854137578945626914409606176428969211705676222855578197705828210\
1922099628241106350880906679197129714232235232`107.06135689486392 + 
     257.65395377497955704169053643922776340374306102974388079264373018357625\
23748436795834207448494479474565575030272489701`107.56155180905556*I, 
    -559.77875637286546780076847150685067961000587499707506717230589041476098\
02864053417377757324851472350367310129391153505`107.89853141078117 - 
     206.59433767110577687813744768617029169025225844100878318475998239995725\
29723626081419365322423485994271512906368497391`107.46563341205388*I, 
    -402.79006940142559196218434495091680456932291807308323387580113546333373\
39743821061565928569956831293163299461378586023`107.75559375252061 + 
     280.09994949871113381284023909568947967556926810507946142252535292308777\
62746606395074006038364782049335326617179625869`107.5978280283534*I, 90.82563\
40504881276509317186895114404472251699131911894433999488218622728397866906307\
629373534524803366165168183130909`106.95820843833951, 
    83.5998314078095836210189457721007614390523619313171421513708951202993902\
84909279689984559585091910746650948861026027`107.07272039944885 + 
     0.1179544691146999515948837854674404197619494599457582380085323972265707\
81902289240808116509598024170480459877140062`104.22222939812002*I, 
    -584.33599281611260201213004768229375621408679582439296094734789111019492\
43662040961824162426044512578777184487652584614`107.91717763581093 - 
     225.64444138103065270528177623906473622884758841485298940004758726999167\
44055208550663094645751287883032939114036168055`107.50393963722912*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422369`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
5170569497551608686994889531894044185868901637`106.42214177594678*I, 78.32365\
20422511010718314214961679592091327513929739529621462542193585934437170507127\
558667634621185250618511526182935`106.89389292936735, 
    168.168092923872179947329617264073852588483218404225310814414615919095379\
9628935166827512825596452555602341021139342533`107.37625859701336 + 
     493.19881614027911238645111487859891149439486141136498408721302890389831\
637746983064592659848995052312039633403385039`107.84353702328943*I, 61.309979\
19362004347261141005973083483087805493092657195032352847615160063941820648762\
35191504308169390322849916521668`106.78753116874348, 
    -271.41476262953653880643384771969521134401874840063569774183948973088686\
7364955044806524871610688816733481411631139795`107.58414846368402 - 
     34.911841259936956346493973907907157183071839561312882417574942318586016\
9450344812894556108079684603839491239616071129`106.69348775205847*I, 
    -96.250850366401669648292568883165973011865680305003930752925006729684712\
0033486796919168563670426313317783037205415985`107.13391957297674 + 
     12.196905308400865464884072291012162301847487150531366601004227722619289\
9027740240218105118006020871458877985411260823`106.23676464998411*I, 
    -675.25189909682812608920018625191832224628748045317097433927205578929197\
56367605777008177230589323695135351123774694641`107.97998081211482 - 
     99.986847467327121777521962711722399312631190493424755393380610648849180\
3730634674914388587089228993782664640096372485`107.15045787335163*I, 
    -168.96924288831995040451282828222048831299598870570722616318352189170684\
82461042916730156536204014003627156302629211536`107.37832265593953 + 
     589.93953547290287130805292040470487259201537913632704318366816456715013\
43606256590261673677309840222429697947064260646`107.921322499718*I, 35.046091\
66468116404819814849079067317902021011346022963250351453872921622044864920722\
83109314365998955710831929590119`106.54463959254223, 65.241418730514620455651\
30309662412345166871940776957597217593278464745510455500081841878803161507835\
813190177253259`106.8145233965763, -589.0322675253297981415521689092253837832\
15320539729420941614172134409568857589075047094179099661656050567173857890819\
7`107.92065408417147 + 83.006777302694538416220295999078824345768655790844096\
8256709896641495455654252090505260409529146249395598484261572171`107.06962855\
075025*I, -405.94795884434387964298287688385443428389172208654229008085660799\
70933833910060714926694274378268227773810104482277381`107.7589853598935 + 
     178.00207600154738439364616979357806994309926752405105301407726600329503\
67107747039121729897527876855161932600917314613`107.40094006525752*I, 
    148.520222895419927309880803864949865243631481127337095716093720477460528\
6234773719664631973941245536317095635028805901`107.32230059016486 - 
     625.23279831461311797258591438342321443968418229989880967072264699542105\
93994700990392098767725861379033208553115841136`107.94655674989417*I, 
    -17.110440156571427231565337709840208184308176190084717946046902012095814\
6453233792925869878121094122788951291910140383`106.23326118166919, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045973`106.20653890899551}}}, 
 {{p1s -> -13, s12 -> -7, s23 -> -21, s34 -> -2, s45 -> -4, s15 -> -30}, 
  {{0, 0, 0, -1, -1, -1, -1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 8, 4, 2, 0, 2, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4, 0, 4, 0, 
    4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4}, 
   {0``105., 0``105., -66.848351766271572321531835904850383008157078301213479\
8620059796603452312433256262365386709777373996099756746944243791`106.82509070\
363035, 10.559099198686544004069514689581050137976329323724501566556811494701\
4594445075054241206701354656304922367103902822432`106.02362686992825, 1.77020\
08893416664729075527942008445007964048611425059526792568256015050987586336891\
317440969557737819329501577545802`105.24802255460018, 13.09695500938399079813\
78278826865831890856583963688234761731751264804166363817747066597080829134917\
322535185574464428`106.1171703356299, 2.0066001204248658474621139393557580998\
77656246604739410242294974586118684866659256965894850970792731581494861117311\
9`105.30246083397431, -10.062842773066389403211998185232568547247688361004424\
059732474476391590212974434405098238036572952450870145082473167`106.002720687\
1067, 0``105., -6.68998419360494911487799400033257045954659281353052249079181\
37915328178845724101416803063717027271868854369681238511`105.82542509166346, 
    -12.837097814847035571834872523493015197438268819110979426911876257155160\
9909567292554714267380358326405354979530000983`106.10846685041031, 0``105., 4\
.9523136672497874475850775849771110013454657214267674236772428858070784365787\
272928953293188209436942095719830952926`105.69480814401724, 0``105., 0``105., 
    0``105., 6.40838616214718632550801656744335705864939481227335579338802012\
85876161571326527919040628725553256251962735267622941`105.80674867396205, 
    -10.162902763691825360189953692324631992941275762401430823411577955026090\
7899788750923424831223053234964530634261630221`106.0070177703692, 
    -12.329300088028210476977067483781894638772734184867007519236068320302964\
5432661391132524142324214042741696605480368234`106.09093842318659, 
    -1.4266997757549295156505548449647379118560670361876471502957510041199709\
877011328497933548260069070853956243593457404`105.154332592981, 
    -15.103555129808856645599941822042341288963314642973562886415470101066535\
3212484339636256029338842844638350134185637547`106.17907918514291, 
    -7.7836405962212532204214109737727189185483389183274447538375605997503194\
510082770711506339943514861079722467768234046`105.8911827745006, 33.424175883\
13578616076591795242519150407853915060673993100298983017261562166281311826933\
54888686998049878373472121896`106.52406070796637, 0``105., 33.424175883135786\
16076591795242519150407853915060673993100298983017261562166281311826933548886\
86998049878373472121896`106.52406070796637, 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 0``105., 0``105., 0``105., 0``105., -28.498517457233240899438910\
98282236466915708695222031193006581190947879757590945464449789597148613244342\
82032383953142`106.45482226783695, 0``105., -30.79997403684748831895266303077\
29841211851646394024003821191373922731411816756983592027831649189747337964667\
021967823`106.48855035040764, 0``105., -25.2514639532861959817069143542520908\
20804003723189289647760333830745999625711108658456405761993214354465760961142\
9196`106.40228656140137, 0``105., -22.950007373671948562193162306301471368775\
9260360072011957070083479516560199448649437515185685603720640974974973414516`\
106.36078282940899, 0``105., -7.309503212181966328888844002395156169229141690\
0261365228200759467861488145766093927557734702915093256618147074715413`105.86\
388786128896, 0``105., 1.4793950971629112022731178929850494679507827725558590\
910574787223138055311722623422331525682183473846419455250561216`105.170084175\
08063, 0``105., 5.40437842875068108065286825522080584415540207425345868426354\
3244474548112037679049958784866397648719491430127483787`105.73274575185333, 
    0``105., -5.6859764602084438700228456881100192450526000755106253816673369\
07419749839477436399735028365545050281180593568845344`105.75480505739053, 
    -21.664401608817680527968036561189706753384735296730137389178737800893386\
2474101338520299970632552935967034906567013874`106.33574669791332, 
    -21.664401608817680527968036561189706753384735296730137389178737800893386\
2474101338520299970632552935967034906567013874`106.33574669791332, 
    -10.022103747962943965504964975880025292492676761772847474709681123553489\
9262589964174543613727316227156084817054822436`106.00095889420916, 
    -10.022103747962943965504964975880025292492676761772847474709681123553489\
9262589964174543613727316227156084817054822436`106.00095889420916, 
    -2.4761568336248937237925387924885555006727328607133837118386214429035392\
182893636464476646594104718471047859915476463`105.39377814835326, 3.344992096\
80247455743899700016628522977329640676526124539590689576640894228620507084015\
31858513635934427184840619256`105.52439509599948, -2.476156833624893723792538\
79248855550067273286071338371183862144290353921828936364644766465941047184710\
47859915476463`105.39377814835326, -2.476156833624893723792538792488555500672\
7328607133837118386214429035392182893636464476646594104718471047859915476463`\
105.39377814835326, 3.3449920968024745574389970001662852297732964067652612453\
959068957664089422862050708401531858513635934427184840619256`105.524395095999\
48, 3.34499209680247455743899700016628522977329640676526124539590689576640894\
22862050708401531858513635934427184840619256`105.52439509599948, 
    -20.185006511654769325694918668204657285433952524174278298121259078579580\
7162378715097968444950369462120615451316452658`106.30502889384915, 
    -20.185006511654769325694918668204657285433952524174278298121259078579580\
7162378715097968444950369462120615451316452658`106.30502889384915, 
    -31.827304372509505888157990253514338746326011059131568212590315755919477\
0373890089443724801855606170931565540828644096`106.50279985741714, 
    -31.827304372509505888157990253514338746326011059131568212590315755919477\
0373890089443724801855606170931565540828644096`106.50279985741714, 
    -20.185006511654769325694918668204657285433952524174278298121259078579580\
7162378715097968444950369462120615451316452658`106.30502889384915, 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 
    -31.827304372509505888157990253514338746326011059131568212590315755919477\
0373890089443724801855606170931565540828644096`106.50279985741714, 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 
    -10.162902763691825360189953692324631992941275762401430823411577955026090\
7899788750923424831223053234964530634261630221`106.0070177703692, 0``105., 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 0``105., 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 
    -10.162902763691825360189953692324631992941275762401430823411577955026090\
7899788750923424831223053234964530634261630221`106.0070177703692, 
    -31.827304372509505888157990253514338746326011059131568212590315755919477\
0373890089443724801855606170931565540828644096`106.50279985741714, 
    -15.708080208171387835527810663990044537545276837283472856377018030973239\
7657364328171893897382766729967890752743275876`106.1961231101867, 
    -20.185006511654769325694918668204657285433952524174278298121259078579580\
7162378715097968444950369462120615451316452658`106.30502889384915, 
    -28.973904820999646856856880563584862922613876986756273911998813747679535\
0619867432447857705335468029223653053641729287`106.46200702913312, 
    -4.6177253192122628848520967206592194483372746875193887904461378790789418\
142213173674955765063339739961170515779984567`105.66442809577512, 
    -20.185006511654769325694918668204657285433952524174278298121259078579580\
7162378715097968444950369462120615451316452658`106.30502889384915}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -193.03823952298452316667801346446812137754269360762961999416512821254596\
5991224074346120015918755408839570439280043627`107.43615834605649 + 
     0``105.15051499783199*I, 77.51298843699742618649178974616140576674748182\
54218397089942548742446274541082154345025786656494761929703815371803299`107.0\
3988947884011 + 0``105.15051499783199*I, 72.981123787103955612479212406954501\
01420891504493134374673744234695538905335425309609749253684801355348273353271\
32736`107.01372554431993 + 0``105.15051499783199*I, 
    73.5569982282860198922878897932891764480437453011061857489244318007694084\
878111411017766869827080537873227883056957888`107.0171389957296 + 
     0``105.15051499783199*I, 62.57965530014863613768705081110801375398107904\
46718376476720630926147174558875615628881531736377235714799125698195596`106.9\
4694816447765 + 0``105.15051499783199*I, 
    -107.34400011517591343783516815453205974207721466980789335855718060708212\
60713714987412888786017495900192354206144837786`107.18129277282976 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -24.0513182817962195214872394315838028778046795\
373021529475954398734275694781373512709915076822123964431528298939193968`106.\
53165388339919 + 0``105.15051499783199*I, 69.68153192491351660787968816320223\
33549035761768855305721339184141386810879199252366585326483790795697338081562\
705956`106.99363268775387 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -3.2877236247764867380394216125717181330340437755001081563295049285911181\
134907809446081969147033513446524757487826279`105.6674103002282 + 
     0``105.15051499783199*I, 98.80664631802446408322221484056489658685519578\
82527976064502983278083756580180853196967655826666483402346150478790111`107.1\
4530115661154 + 0``105.15051499783199*I, 7.3353437040283199024321043880963122\
06540368669516613028137235947405892018396279211828782782871000172155687136464\
541`106.0159354657408 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -86.0476261054644101087816947546275370960138240\
987242168766264453485212375710714099777034175102579251670579101672695143`107.\
08525389128094 + 0``105.15051499783199*I, 
    -26.567843531325566738006148562237346052351060901350055287843712188648894\
7890089519849649347062049102412342314080684781`106.57487130269567 + 
     0``105.15051499783199*I, 8.538853614342730478220501706601628280379287369\
6986567685684820266777723358501665324594203043365909067139186244567081`106.08\
191456613407 + 0``105.15051499783199*I, 4.65946456719435713186366965662751014\
61764702804947413062512410759131665160437666774857738587598801045720133705562\
375`105.81885101133034 + 0``105.15051499783199*I, 7.1756956720350483821730366\
32598209581986723616285133547535034733947975123411073274740054820117206756588\
7269869001761`106.00637900942343 + 0``105.15051499783199*I, 
    3.76825555354696245290263523332694003860006447931507519392584009439023156\
08529741852170775236177399017546301849244207`105.7266553457033 + 
     0``105.15051499783199*I, -92.0421778110348634315843956116641647467436654\
204312965922209877970046017467523993670428355492023666906362653388766161`107.\
11450188379693 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -50.5141993531909519486780027239114660106119355\
959988717630682873900515076574819979110908730428891091411657185341766775`106.\
8539284716722 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 58.33311217857471188838094798616373074450486409\
18815776091725640449219345911326763477409704925095747719478836856132796`106.9\
1643014528765 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 10.67600874544039578141261277324092332318788605\
95283437965487807395350248921130597505172420638804811005705315572465828`106.1\
7892391870758 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 77.72335595155748935669360501858570319670453613\
91940521282520135999220084778164961024660319427521648421867027672054346`107.0\
4106654220155 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 20.01988870843716699262674116606114489327515109\
48921797468400194528881906016333168107837375990774688593690449700885175`106.4\
5197665671725 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -18.0298116038940987933074614209756614165174140\
639102952487531120165709216475683952219843775694971401745297974729518253`106.\
40650618657233 + 0``105.15051499783199*I, 
    -7.3039445924426544535586440840485927119314803708928337980351120659881005\
496213764546436379862351068055150390624740524`106.01407246782269 + 
     0``105.15051499783199*I, -46.4588371084114976884027361803070043049397930\
640720498343633441365477539999059388082354495296394106115564758053328145`106.\
81758333278997 + 0``105.15051499783199*I, 
    -3.3591241958374589884432526447830370034366767248770691924786401217591376\
107758367983268120037551398302184232000227432`105.67674105900316 + 
     0``105.15051499783199*I, -16.5980002373794124156513219665894058713327983\
610521848312262409464808456657355547740612218595313771781962023710458984`106.\
37057076429448 + 0``105.15051499783199*I, 
    -75.136448974873025345067322900387748477677390225067453143011086636555767\
7298934379423761062538751158571439457638421762`107.0263656638447 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 87.08781974348557780226974056514464866014953216\
2660049903942370957944659448611287911779393667185704613599913354760309`107.09\
047241589252 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 25.83714763782933873234181624228479111112382055\
59279612034639323406183602747680811725218978715249722186124850730149554`106.5\
6275956468109 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 36.00021355444464268674416995876222167886289958\
4864267781831147593343379298035814889428057516904789124178787764366056`106.70\
6820074856 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -31.5905743708304460209126847374971861969655605\
712872884672405388883179572404607194637155360795879124473179567810799099`106.\
65007252002756 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -5.62309154957578633516861936474759939578779616\
71205051342653890007734707187747733801717730429232371970585077963697726`105.9\
0049015214915 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -3.82545016701158416710311846054247595266122565\
74419096570378697122218076346451499530129404672863401086237968557268407`105.7\
3319754674527 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -3.91760152540355779896429284307600375548176984\
65900273966810348039987262929967255663610484590219057854616403697439932`105.7\
4353525794422 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -12.0530142807285060832066049377734556958357065\
168887118490301025912623577923791457722453113813374829135439740904234126`106.\
23161066895717 + 0``105.15051499783199*I, 94.86215230664176216276857388653083\
87228368491880399841371493121281536507864510321257934541160525647060941096711\
903504`107.12760797187222 + 0``105.15051499783199*I, 
    71.0613744725534925099547262896352300384885457976561509513154757605913403\
876207683641285190252098264687261121024404604`107.0021486012115 + 
     0``105.15051499783199*I, 25.09670291069766859117804666872892273048332279\
65127672566577669911142875462484023054908335136939350476254207187312734`106.5\
5013166745069 + 0``105.15051499783199*I, 11.203116998338117914473054395567138\
44139662562219448653630025279761657988618843979470346951550128932012578637769\
55118`106.19985386932755 + 0``105.15051499783199*I, 
    14.5769397423522564087955860968544009955030537930591837899971580471249884\
881621196899567851632527768793851319359954129`106.31418135634691 + 
     0``105.15051499783199*I, -18.9458404835004254763323310903256402781230650\
68513890912374363356931992962641409268012022472469916157217880599328644`106.4\
2802887422842 + 0``105.15051499783199*I, 13.096441869367502250235908798517280\
35846682571767822353132779299538853329475649593407079021434005285997871423254\
5584`106.26766831742698 + 0``105.15051499783199*I, 
    10.3761055432776780446239923682983965622099222597627149065375273992165302\
034719292912980012229113916080861164164381887`106.16654937847066 + 
     0``105.15051499783199*I, -11.1297107727139275592596138807559655551818792\
99733390338902195991088429343163769944454376869191727599560323858860489`106.1\
9699887632247 + 0``105.15051499783199*I, 
    -15.766854454501797341565306819822502232787147387514054425173136510206970\
4496384241789769975692593256437543791224250277`106.34826005645489 + 
     0``105.15051499783199*I, 53.92284589296864024189589858957199983964605848\
66708124222338430996017712684220816811978687914693281331819138032388823`106.8\
8228780277983 + 0``105.15051499783199*I, 48.238985547343769301178844814604578\
33222859931439948512442724125781965220333976301518932701795982195766082977284\
52628`106.8339131639661 + 0``105.15051499783199*I, 
    128.119909300414778665709863843680463523106777242630178491572937312580538\
6348481598176932466632957179045759745072385117`107.25813162037495 + 
     0``105.15051499783199*I, 122.6514627657562418538157109736769009042827847\
010063775215143508351053880015994819952007395569665868024701003795902629`107.\
23918772988772 + 0``105.15051499783199*I, 51.66308123207708201303716584707603\
78580520166145648573621186871520698914913998777753215948913832183849626269872\
270054`106.86369530215057 + 0``105.15051499783199*I, 
    64.1882094284950160781178275476818196214495492487866666474746140703697630\
198686713782082318226974328284155934438158836`106.95797025876054 + 
     0``105.15051499783199*I, 131.1647140287329126812706942625090719014045473\
339421270668006405198094252674862640636814796514372595229875347602040404`107.\
26833201455057 + 0``105.15051499783199*I, 76.64428177344548297609552158875477\
11175498422450177869474135246299953338943479997506305013113060878932344761461\
448048`107.03499475667175 + 0``105.15051499783199*I, 
    19.4903103404247734832214761038513592457795363324403009687519182337113143\
822806724823766745111483335072778895228769633`106.44033375219134 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     6.2122564587477694252063274371153067491977178827314274673816795203061580\
557830198337849160142449199798623204239807219`105.94376437410938*I, 
    66.0546550753222070430092926988821076229173711234819829373915854608231653\
589531040448778638221324729642418439709191723`106.97041842693298 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     23.660531200771349048999675166671971666682120068046099437508816594223237\
2080290017554293113104912516485268755912367341`106.52453948854547*I, 
    74.6668767833488735622080102449388708565550521070297189606720820156214469\
586399858454276438475933967789374290478400096`107.02364298357668 + 
     0``105.15051499783199*I, 6.330837805638961991442154770683157732027937122\
7859134668674523987512546190550654917076433061902638648458549711782657`105.95\
197618498823 + 0``105.15051499783199*I, 120.042426685152433297575425420276932\
53863807526102303500187393052125095981864916207087714736883437761595571286556\
27712`107.22984976403598 + 0``105.15051499783199*I, 24.2632367109003031289006\
01538335101955345183953914712129340297148943058886314232676658868280908666587\
4068602559604034`106.38494873519174, 44.3495747170502741698776829214813855498\
89109282990876512270380168666151967573558553590673130014768883168157042973993\
4`106.64688945959223, 98.3561588046504165252811065160728234036951343665156488\
617984133314518356309774793835004713955570449226282524313032149`106.992801559\
48802, -3.9143128769311563513426515757421469436004624828301558057355662134619\
035320467501380444094534253070027917007510221296`105.59265553652229, 44.34957\
47170502741698776829214813855498891092829908765122703801686661519675735585535\
906731300147688831681570429739934`106.64688945959223}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -172.62165509668750044987115061046412179113629497459554283600253657891957\
58628254299802996169960834445292448935003432471`107.38761027414206 + 
     0``105.15051499783199*I, 146.9614564408969632250961661484434163135045404\
016104027416713245799283729875976339006401491423932564640783646048238551`107.\
31771844516562 + 0``105.15051499783199*I, 289.0702237283360449109807630495810\
92725371809363819530970083484672106048360117621379874237534522899646158914811\
0142645`107.6115183564121 + 0``105.15051499783199*I, 
    161.486815180301818607837227529900937391688264763111247689301053900431253\
8963872170172827050919255027816344353096132737`107.3586520673586 + 
     0``105.15051499783199*I, 320.0594613606040181926497935274440976764567511\
977149432136739435163337912900138053272165323220992383084817904312949949`107.\
6557456678452 + 0``105.15051499783199*I, 
    -230.40211612883906957342237711351020638198564700578402309286387837122096\
06477635667978179907214116364363155542811640797`107.51300146138028 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -36.8144419755985962386083656535235061067382231\
744514876014799574971156185814210082997556482224009537101422100878597915`106.\
71653321976396 + 0``105.15051499783199*I, 336.6325635824358747851952682882485\
94641496405890108311810368884604846234406475504914309690393696897909787988117\
0553372`107.677671122247 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    5.46181963080033615199907535660006351326563529492240726407124015592476070\
06498945572338825472734628599314584151913182`105.88785235188516 + 
     0``105.15051499783199*I, -187.680889154563437205343615753700207236795791\
0810497602053886330762494715367274194437817563786485602607041701424511035`107\
.42393505011627 + 0``105.15051499783199*I, 
    -10.429513372208087952466042717887018085796580464152496282158560913612873\
2257533869137818425988200108522610818649391019`106.16877904310462 + 
     0``105.15051499783199*I, 11.93349136280868283505062719836434910334714676\
92735912329353818727809789368951076762157229857646238380313542571451773`106.2\
2728252094683 + 0``105.15051499783199*I, 133.47051251695382647924119787137860\
37787396294443908184849937222369160715734551525138171951505494131355529011749\
704728`107.27590032596177 + 0``105.15051499783199*I, 
    -43.657876515924354961696980965117902711403476148645581522548197369295663\
1454455955363172520858433799194290427690317529`106.79057760598377 + 
     0``105.15051499783199*I, 21.81630190599204108695041179787217287836453946\
65247241907051169101735116144033672533559570863710273373545651519700057`106.4\
8929613281321 + 0``105.15051499783199*I, 
    -11.196231496608376811709609294329754198740278523397134422198319272326429\
1041967937726759908008651000493585190176130923`106.19958686732066 + 
     0``105.15051499783199*I, 40.48791984446143169902553738007888381437234067\
79762087913646249901404381609670872076232745680705805199382384208497599`106.7\
578404623436 + 0``105.15051499783199*I, 20.7664900029836092135030843986890887\
51885444264287779861378346219103914737568080010112408449784662447731695207616\
4828`106.46787809517812 + 0``105.15051499783199*I, 
    128.722744938132490659867479614238915084967522233626748066573652700209477\
8530648380643977255996371648375417503373389728`107.26017029010052 + 
     0``105.15051499783199*I, -6.79375356818870466135121381102881103303515649\
4604647310545203608802106598700928872510584928368302525875251363927791`105.98\
262478736088 + 0``105.15051499783199*I, 46.3952989476434027368920773961053151\
97230621984316666681406863821801258912898549143172279300466175306274223680003\
4407`106.81698897527201 + 0``105.15051499783199*I, 
    -15.478106000136923708346625167823994164795972374408829624682651516653759\
817825526030113816009959111380685348911202386`106.3402328143847 + 
     0``105.15051499783199*I, -296.760085341254038396976768969392445579278180\
3600084699239746280090136682694149622160701108069991383855761883948988653`107\
.62292048513386 + 0``105.15051499783199*I, 
    -30.956212000273847416693250335647988329591944748817659249365303033307519\
635651052060227632019918222761370697822404772`106.64126281004869 + 
     0``105.15051499783199*I, -51.2767403441518551716159377874990704704422218\
829687359946544802651837326848897658577409181148850397529759882953941728`106.\
86043540717537 + 0``105.15051499783199*I, 
    -13.587507136377409322702427622057622066070312989209294621090407217604213\
1974018577450211698567366050517505027278555819`106.28365478302486 + 
     0``105.15051499783199*I, -214.055819680215962400863092399011085792359614\
8965915353405401446989508799556058784526310762126333228370323446203483326`107\
.48104203762038 + 0``105.15051499783199*I, 
    -30.956212000273847416693250335647988329591944748817659249365303033307519\
635651052060227632019918222761370697822404772`106.64126281004869 + 
     0``105.15051499783199*I, -62.3860936829651640059957952574444540663655650\
772995082366879995220048435440983417598005444643503124056260762245638016`106.\
9456027908827 + 0``105.15051499783199*I, 
    -13.587507136377409322702427622057622066070312989209294621090407217604213\
1974018577450211698567366050517505027278555819`106.28365478302486 + 
     0``105.15051499783199*I, 24.02336259260455019876051678692108211089518487\
17229888484850349311488504862152119828674112547786582452244315329083211`106.5\
3114879412136 + 0``105.15051499783199*I, 14.372205167140559281344086873964619\
21353816371540099702904517066182243731884224478797904952829568496635464258787\
23182`106.30803840608078 + 0``105.15051499783199*I, 
    33.8719100070865704977566003479081965283012558277898073442490729384317722\
855048412378860991055530256147656126457016811`106.68035468464934 + 
     0``105.15051499783199*I, 16.35684368552823106224052429919481060104751712\
05496971975531172327368422849482217247143723669552663201941965870976022`106.3\
6421450118895 + 0``105.15051499783199*I, 61.462675612321238706164683334269886\
86441080405245329848521612790102252101184430992935566696452974206858965610070\
57684`106.9391264600064 + 0``105.15051499783199*I, 
    207.347525084929066553818309445111535911727117704163497857648489598869228\
313959488373894766360193740965447685816005808`107.46721385379259 + 
     0``105.15051499783199*I, -108.309142191519933136055639372991124236112190\
2475287353030787775089023393854230304346407065414932838559048705149489173`107\
.18518011406726 + 0``105.15051499783199*I, 
    -77.972892466035493922600739800545402958907577068660551572737181458709688\
4504737844296995475076671150193117854523442465`107.04245864284835 + 
     0``105.15051499783199*I, -89.6985783018033088188454766333494496770268792\
384064817556387646930410281199762095358564063884615984195909169185383841`107.\
10330055748061 + 0``105.15051499783199*I, 
    -43.560438405875262477111786988067113041783252094526956198324080074594102\
7394540709086500218462121591876795091165697817`106.78960723981322 + 
     0``105.15051499783199*I, -51.3134376839131491890097514994660182363014792\
977192004461512987063523454724160202396429937856294595715685794734072728`106.\
86074610851433 + 0``105.15051499783199*I, 
    -63.371115291725796661787111005348131617115086553275846339371401328628358\
4228937642595879827635656093423423546645587835`106.95240634833392 + 
     0``105.15051499783199*I, -144.115039562834390513354760198414822935678527\
241276531692714084298245112009176278429228459956793130926106133988825542`107.\
30922430313123 + 0``105.15051499783199*I, 
    -85.985162228118345792976236686446776700289915360987003661532325706314391\
2045030004532411583645624501637124110392013937`107.08493851281496 + 
     0``105.15051499783199*I, -112.450527565651869076775557123629725011340558\
5295950928503687632312151436343548679945558170666915504291877757428697082`107\
.20147649511645 + 0``105.15051499783199*I, 
    -56.866642918229809182362506622757163537301900767028793083282585964505875\
9688749075994201137974364565048780386266214383`106.90537258857542 + 
     0``105.15051499783199*I, -60.5416648449276907639629068478835215323787090\
805618820539237773274137406693461745172649803779002565347547936849172986`106.\
93256935735019 + 0``105.15051499783199*I, 
    -75.040961882088149962986352765947118994498877830361143310759029360793052\
0169444205885445669724467388142382323116318643`107.02581339006608 + 
     0``105.15051499783199*I, -69.4392646248008598905876189889923575141512060\
402250289802519561182818721009701090740694395936473315218453170039045338`106.\
99212011076249 + 0``105.15051499783199*I, 
    -79.457855048043005174402986276047425145574345059694744367758470438429013\
5569959419474206780214721453045644324389676072`107.05065183500021 + 
     0``105.15051499783199*I, -96.6892494093579086893475615220738427275746837\
596600475840080482884440232474373575915542314194879599417367773591464983`107.\
13589318668495 + 0``105.15051499783199*I, 
    -52.343616526999554158195466421884890183128742170333189098587070830041186\
3993446559610461986809778309993682193994992802`106.86937872346216 + 
     0``105.15051499783199*I, -251.093330896981235061520405086148291293880127\
340909743641858396275991188153643784538205738449414796771887091509879773`107.\
55035017572571 + 0``105.15051499783199*I, 
    -205.37675738771054894782075534532000924815269424716964581886970316202196\
70108600673249654600582764073066581866969640456`107.46306629050406 + 
     0``105.15051499783199*I, -46.9392146715559625121744554017423308726114706\
088144078485000450036512641230115427613142740607860349435247855693497614`106.\
8220508170813 + 0``105.15051499783199*I, 
    -54.305842172359916781104920467076961771947665745255120340102188603760120\
0319089685449898774631389399810023360366842779`106.88536155093351 + 
     0``105.15051499783199*I, -39.4142334038334689221062394263522635567391844\
528926437720736574028552321822870254328935910681171797212513218293451337`106.\
74616808190298 + 0``105.15051499783199*I, 55.50542001835262154097970218700422\
19623585471419408149436140657336416380370663732192629790044149579360932155639\
741538`106.8948503912093 + 0``105.15051499783199*I, 
    -36.305538280728264800582369940288249481475324861250898422683605802417358\
8532046568030313138752221691943191603959015685`106.71048787800018 + 
     0``105.15051499783199*I, -26.8650473059623312948397216794063270069394455\
404054863760905495757944416607850395260462852775089379355781402045983867`106.\
57970260747524 + 0``105.15051499783199*I, 52.37948842986826726961222747017792\
84221677527352889142828494231435821511558175183387268237827544350007131121754\
009987`106.86967625035629 + 0``105.15051499783199*I, 
    58.4948916107546597089569735410229487695586899621345964919550586430746395\
099416839471569035517396488158004660494513607`106.91763293840766 + 
     0``105.15051499783199*I, -152.354602597786229959660279525411018874053254\
8132465546332057523142822062188728127983543920610873771929334168855205166`107\
.3333705765261 + 0``105.15051499783199*I, 
    -125.98480718409253809318521643537177546263926757850988626877320233709422\
65255853844230282116286810671118785327149928092`107.25083317347384 + 
     0``105.15051499783199*I, -400.879500708215993846420966159345045412692418\
6876711894797280226614705055022225897828574114251748517065525874921836104`107\
.7535288466569 + 0``105.15051499783199*I, 
    -357.57857369605733481764576878878936240958305718315971575173867113518757\
01174966065497327089594061153178052259827249948`107.70388648557234 + 
     0``105.15051499783199*I, -142.984435722377051216744587787906296884748168\
0722206852935933737497168613761578749303244577898273730625659738131389292`107\
.30580376363434 + 0``105.15051499783199*I, 
    -110.90510036381552601535989760410927779214166710318088851820076297471168\
31336300584261851110803417337623097543966737244`107.19546651701025 + 
     0``105.15051499783199*I, -420.885857506188286077166728467550272416816717\
891823098344440646534624638610922646140609599678476044575157690214068088`107.\
77467933077837 + 0``105.15051499783199*I, 
    -204.73236795609475144289366948153834045012603188345893260654474330374870\
06269113596975879656167830284821880193881348444`107.4617015073897 + 
     0``105.15051499783199*I, -69.3226866942339090644449425187947430292361222\
177137044993110199029678560401978830198038533026670843790320247677137624`106.\
99139038386852 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     11.184575619314751067235496700160298362287197331462617554919283883744321\
6555525347797271714949613515045892646421348431`106.19913450797351*I, 
    -182.30497858698758594927113102628085817739408086829467484753726397790799\
77367976928079560836731860701544879720774711114`107.41131352684535 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     93.047242023078573420705187726571770322383961036283786379586160864691677\
8146675724659243465010795084079704585420512402`107.11921850273663*I, 
    -162.07806376872944233490124582250950446091694068334037214319153520749230\
85819992042639917138057896880377223121868445635`107.36023923767212 + 
     0``105.15051499783199*I, -45.5045319713853148353205444313014744936498399\
030245418413704892772305912480563642162505724026465709931404414611838984`106.\
80856964970121 + 0``105.15051499783199*I, 
    -334.77078736620074135087359278644711282353585476681499547713367857238130\
43386635361102328051348187404788779434899773561`107.67526255157621 + 
     0``105.15051499783199*I, -65.8226627257282330550056454130552037454514635\
933351922596367846409679342120882667081376265971420808741632526492465772`106.\
81837544683864, -103.75212917215817368168623149344073902683877525523056751067\
69755378890833542227380766206516349990688509532210045021029`107.0159970179454\
, -256.9944844554447311913776231997777809084294747291645372447795679992251012\
154599732970756038489123126361744554318335529`107.40992380272326, 
    -44.717590268935821792228008070206284974834984937849928060353759491914221\
7191164407127070053173328613204193257532252066`106.65047839234927, 
    -103.75212917215817368168623149344073902683877525523056751067697553788908\
33542227380766206516349990688509532210045021029`107.0159970179454}, 
   {15.9155939625275482721557456838402901821701503795624815148846800391132328\
241626544185210543481593661616419933920373129`106.20182285092653, 6.443555613\
41607654621230619249857004983839781674786244292589018966088019945480623440244\
50364701396870469340004364366`105.80912558120464, 223.25188046693435124816440\
49284109349012138194035815996499975794362864239985003871715168501053833253218\
77391318579194`107.49931012350221 + 0``105.15051499783199*I, 
    395.325714488724883747830193229655549935327670368039190497924065254089413\
0274191661484030219454074713970251497748861883`107.74747006235798 + 
     0``105.15051499783199*I, 1062.855459938451417272841152592400515321432561\
8663254824372343534635631511555418136419798829837822110586000869977827804`108\
.176989205705 + 0``105.15051499783199*I, 388.47017847763286815299953025388124\
95941543334767574510769874651885678564940072688894444969342274082661176411602\
921834`107.73987268295167 + 0``105.15051499783199*I, 1244.0948208671394439802\
30694200545036514804268501893671830416773981740437258546566489312166739022412\
7428638056822460448`108.09485348213136, -870.82143382949252272392183289571347\
32838362525056759598615759870673174265435626519073521753248985737424096905312\
060389`108.09044410777308 + 0``105.15051499783199*I, 80.826841619428020035591\
22861857106955272672290482836198220081584069945352805666996294519540472361985\
96031538962312446`106.90755560868779, -97.99363030384939265830008475658375534\
44450808845350824986049738744475641135091739519418353226876617842394949113694\
493`107.14171284481229 + 0``105.15051499783199*I, 1118.8865679541553022829918\
28996084710683186562527903450132987549047712329944064798179236190338286203485\
4379085443787929`108.19930105807919 + 0``105.15051499783199*I, 76.90373379072\
96777764489437481975258935991422548656288349205757286830454780680003651186608\
304233716429460806350647009`106.88594742595676, 10.38109248041894158102203399\
27087398636966808193286757296840738635579418275568608594059839770117021291893\
229939436839`106.01624305999137, -48.0725542106309226309848253239314862445931\
342996670008074906918337110570650860474231209305125793483184376829320751946`1\
06.68189719785391, -156.12756015973094777264179686808146083607659681739359293\
72484144073565545726299058054574310125419677835074157075289507`107.1934795729\
4586, 15.89612231669317402489896197651039869043863888447611252776664818173398\
05220404198757608268574067371139752786192142966`106.20129119590226, 
    -611.16128616014268100933454244640109462154421709328876496921295442219785\
46353907327363194158861693278620137849207737624`107.93667083400905 + 
     0``105.15051499783199*I, 25.93836943815971121209362901428380479315434827\
86885125624249771374133969786573371795157951900987539397366056795761481`106.4\
1394267158357, 272.7589943054499844658910857091755562081350084249768850692561\
975410013715040064916574242221841540025262724455716853474`107.58629407831262 \
+ 0``105.15051499783199*I, 52.77722178001633540259029686074411320959257376789\
692684176790520322936497280805850333095341331371698646656927100795`106.722446\
52500179, 296.663552172995806634527486684459661528353576873405233533387867359\
1770002436352223452534747796559000402469584036118555`107.4722641925505, 161.0\
05973738704665210838840024664907890433687737586033584416482049669336284520228\
8233856173550214611940962936632741687`107.20684198978108, 
    -331.67021824843307016981222881097692375733390595873523482224314294903458\
16214526140118430166014648575653483584036198658`107.52070647655101, 
    -3.4999833945565026313797158376636073867945001611149427288076464299923357\
043742488963325866159701630399980153048973111`105.54406598387325, 
    -462.53263979042105551939194824856955011851036742782733011486419773895946\
0619860045222972882394656712321427738828335937`107.66514238524955, 
    -36.284127943649782390400126889525431502898420436374153435910108056255476\
5453661308073041804205094894414320869692885473`106.5597166896661, 
    -247.53038633284995713108582987331576787328433668048824506238805410573033\
29663525575220524076506725989036174676477435663`107.5441435174921 + 
     0``105.15051499783199*I, -93.8152434647826016672603990718745812763018826\
735913157069156426799979479841046793424909070916568493521480793480224203`106.\
97227340996517, 32.8268042698836656702460035858573289714660530356939188209447\
482411501968286126001651037664008209486317278325466408003`106.66674360351261 \
+ 0``105.15051499783199*I, -20.4322742664486688222150373758866551424992695002\
319656322778071287163572561286194397551870351759013007844940046162237`106.310\
31670957898, -276.19236816328936195034138181498527140929612769633292248455708\
84197584675716805379762760586451018371693518672326083266`107.59172667167505 + 
     0``105.15051499783199*I, -94.1275720276089750851697127964321994144867400\
280761944311346787417654590931449446647805442396547089402341546281952987`106.\
97371685642933, 24.3325338087903486827566711833961089304250122860715303201680\
923071203683309160467166930528475311792404903216062110908`106.53670233330942 \
+ 0``105.15051499783199*I, -20.9969264399088027886646877859859592858456753997\
767808916068866457138429234201672275927201624387423545165518631783978`106.322\
15572673965, -37.972297328267979264797859978747115919128562159286232748037866\
1357157943199446804328301854396865053086654134530681126`106.57946687279976, 
    -19.169444809694529557081377705403038454836282770486561752958095185644580\
9063774517077278865706116593976040052837800366`106.43312453274565 + 
     0``105.15051499783199*I, -81.7311215750995848045362949394643448138401856\
459000664821036718580582545898467327969608605919016561117187656845705147`107.\
06290245650284 + 0``105.15051499783199*I, -42.4028908577230945571264107171475\
68829124617293096478555567975289475473454446180869127504840146038421105242094\
2371903`106.6273954660446, -146.244636619291817544990936217337557018383050648\
1001119400841693228455528380193955652870827964941346548830251618156289`107.31\
559494554789 + 0``105.15051499783199*I, -460.18745924833904241512589070505960\
91613079060999516283607487721526566552506333854038067525741234421977848212351\
122571`107.81344977719407 + 0``105.15051499783199*I, 
    340.227051618349082921818781422124670529841894587008632965306488017883406\
6992501620052554201323922979633037409778723885`107.68228383944688 + 
     0``105.15051499783199*I, 183.8222569596707967062447576301044212083301088\
942229856335320105125170574368933172294155115404349467234771332561253846`107.\
41491309187647 + 0``105.15051499783199*I, 175.5302462499308985079463385707852\
23129546403473184011601304336440601326151845803680095141782627756157886824889\
1709978`107.39486695993094 + 0``105.15051499783199*I, 
    65.9305497375501939170515265779423865798619917186557876877761289124597833\
515983511947743667211810306766530224222252311`106.969601694795 + 
     0``105.15051499783199*I, 154.7659268044215029200982616160946792648927271\
699698994393114210863145332861802781966794523005404935221190298470469302`107.\
34019035062822 + 0``105.15051499783199*I, 123.8663201919563667682213893033313\
85354067263027040589487707740789783590111317605952365891240795586956943479537\
6704248`107.24346823364169 + 0``105.15051499783199*I, 
    221.869632300654973403813834510677741738261532364982355416803423209630790\
4942621443739285415127723587873942590563815657`107.4966128614575 + 
     0``105.15051499783199*I, 7.733094558792778895504801843735598865949905836\
9730125475641186511337693982876961614027861314394432331935725663846784`106.03\
88683185119 + 0``105.15051499783199*I, 184.5503030170202338785870938331045398\
65710243814939044830777274962116498987006449286893930820807825985773251583172\
7944`107.2661147626095, -85.1301792364037909433652615178821386130862599798370\
42143605164860814615509825858247999862074839357087929061874895038`106.9300835\
477739, 42.626270797229612554144140256436595033595253831899434875536077514334\
38311248868641254185769858072511710440102373396`106.62967733961341, 
    -263.99669971328849227174094349646356422341946571352283043854854198259839\
45253200832913185258478710464100266943529439481`107.42159849768323, 
    -92.731412705246759484794962575692468310121233205565337533336358028973072\
0379404867895265076125970284024761679780883149`106.96722687603899, 
    -329.46183692484021871740993209786591158001603715547845161017316887287962\
52398721765751465895094806709332464283871219863`107.51780511552234, 
    -11.413444438644638785201381851628169655902570246723453980506262845099479\
7890598782758038146162939223338582397963619483`106.05741672898891, 
    -104.40462323569364388370904060293596871456635259812386494535535235043209\
46218574201095489202428107408470892596176004073`107.0187197304794, 
    704.068232683604345845851615787576626530016980337554893224062779079007954\
842780072614493131636871399662154159954603412`107.99812974737472 + 
     0``105.15051499783199*I, 633.6666027451569241250593399273062323943731397\
144472724593354131552386705009767877288935191117749281102688281440596685`107.\
95237581616806 + 0``105.15051499783199*I, 171.4754254967792472979897784503328\
94682951444330659535510292144971636836553622063063857484742747443375334908144\
5196519`107.38471688701627 + 0``105.15051499783199*I, 
    166.856044463684502231234744472388475316358947606073029043195387396375706\
0714094704937431943906323800868089715949711868`107.3728569416947 + 
     0``105.15051499783199*I, 93.66596414277188410284701159142033463635666209\
68516409234818797497816111250823406543569196022489528060721627809299486`106.9\
715818078538, -160.0658586519403904687174717327451868594596415914189103545066\
480592684588493468973812956914424499907021372254870638981`107.35481370651416 \
+ 0``105.15051499783199*I, 86.04392614028055889145246835119801398189489379403\
52876188625809014413123824734347864429602379034153441156540168435675`106.9347\
2021880234, 72.37268613683948941451402800998895834270055224303786845434932517\
20831741013463223560243147946516881076283290542352847`106.85957469191247, 
    -151.37557676991965004570133085819163865156275969679282946967405698722144\
92364817925455407281199007358949690126307749635`107.33057080873135 + 
     0``105.15051499783199*I, -168.109913102029569197625229146056425921365639\
0870843667926453505565177738347505497528294865798734726960866098156386432`107\
.376108321495 + 0``105.15051499783199*I, 339.69533398257981748424537248141868\
96987359025970032927989108007957091734216661664465100883928699969683075931593\
311335`107.68160457932217 + 0``105.15051499783199*I, 
    281.012945654190820010129772966909728812352466090416539552018547973807112\
5938645718297559275774398522064251626726955868`107.59924132519856 + 
     0``105.15051499783199*I, 1070.853404536132923490475867819335778681234275\
6465704995692797025762818779196597258944954565454873373395237252655104959`108\
.1802450195895 + 0``105.15051499783199*I, 903.0643819708155869039615508951552\
28678791790226305023398342533068896986254313310239160528331270350932364675477\
043559`108.10623371131044 + 0``105.15051499783199*I, 
    320.827118266439463537714607155001085967824829163166415921469202673984257\
3869483259742464725655052884344153259451586334`107.65678606821629 + 
     0``105.15051499783199*I, 147.7684785641474471102077195438815376089230348\
827586057322813834610296605147030700078463036363217965980342871394078179`107.\
32009679964685 + 0``105.15051499783199*I, 1137.050682876081913638525547012038\
15521151777631594469499503168706483238363768604361931704451949809916269544786\
80142816`108.20629482118538 + 0``105.15051499783199*I, 487.933382768206661549\
15667315567026727063014469421265777597326710413074099419170212976343607280760\
18075432182686555956`107.68836053210298, 89.682269988483499725081958743219058\
81118131991084797644761864046730404050918758893717627770072456887090462263798\
9017`106.95270659235003, 0``105.15051499783199 - 42.2297504540224561594080436\
67548625575017811879010794248288724109867765253717219752604265478691607287135\
8307021893732`106.77613351291163*I, 410.8992521995390071708588992149347894320\
41655673500315986406649748709367048266680714936453300204969780327216425268183`\
107.61373535088487, 0``105.15051499783199 - 271.02864915736431518669232957159\
60708118305281022114899671614403195327781480480171672350638327438574849612271\
411380787`107.58353019834969*I, 325.77468890555356060098166316592972955833975\
44379024122332426920227105765330661747455516190527218315021453153832324215`10\
7.51291733873349, 54.32378686498108117986749375123676860907477874860529016797\
04763576671739819151247889442412000869683953650789115611395`106.88550503445866 \
+ 0``105.15051499783199*I, 806.1591024216789140440687290194762755242670598218\
413934191220181265701796637949909310401969338283076393497794444341781`108.056\
93575984164 + 0``105.15051499783199*I, 128.6180262886613424795955597732697273\
43551427652678731299893190185331922767558862901301850094899894063149492677365\
8009`107.10930184082038, 221.417945383632572602754012413235959488413910716007\
5077017178192836567720788217089726210154496163598224013234719271893`107.34521\
28164761, 596.010878029801582708016388154838431112363867642675715432267717232\
9016605490879388666509273916161048930710345573750853`107.7752541862926, 
    -6.5726516155366071573076051128989710795886215126180232637700345450568677\
413369600247342259943150934086021755201256456`105.8177406130411, 221.41794538\
36325726027540124132359594884139107160075077017178192836567720788217089726210\
154496163598224013234719271893`107.3452128164761}}}}


==> anc/zmz/zmz_pure_basis.m <==
{{Topology[{1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {-4*ep^4*Mu11*sqrtDelta5*(s34 + prop[1] - prop[4] - prop[10]), 
   4*ep^4*Mu11*sqrtDelta5*(2*prop[1] - prop[10]), 
   16*ep^4*(-(s12*s15) + p1s*s34)*(s34*(2*prop[1] - prop[10]) + 
     (prop[1] - prop[10])*(2*prop[1] - prop[4] - prop[10]))}}, 
 {Topology[{1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*s23*s34*(2*prop[1] - prop[10]), 8*ep^4*s34*(-s15 + s23 + s34)*
    (s34 + prop[1] - prop[4] - prop[10])}}, 
 {Topology[{1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*s34*s45*(2*prop[1] - prop[10]), 8*ep^4*s34*(-s12 + s34 + s45)*
    (s34 + prop[1] - prop[4] - prop[10])}}, 
 {Topology[{1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*(s12*(-s15 + s23)*prop[1] - s23*s34*prop[1] + 
     s45*(3*s15*prop[1] + s34*prop[1] - 2*s15*prop[10])), 
   4*ep^4*Mu11*sqrtDelta5, -8*ep^4*(-p1s + s15)*
    (2*prop[1]^2 + prop[10]*(-s34 + prop[4] + prop[10]) - 
     prop[1]*(-2*s34 + prop[4] + 3*prop[10]))}}, 
 {Topology[{0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {-8*ep^4*((s12*(s15 - s23) + s23*s34 + (s15 - s34)*s45)*prop[4] - 
     2*s12*(-s15 + s23 + s34)*(s34 + prop[1] - prop[4] - prop[10])), 
   4*ep^4*Mu11*sqrtDelta5, -8*ep^4*(-p1s + s12)*
    (2*prop[1]^2 + prop[10]*(-s34 + prop[4] + prop[10]) - 
     prop[1]*(-2*s34 + prop[4] + 3*prop[10]))}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*Sqrt[-4*s15*s34*(s15 - s23 + s45)*(-s12 + s34 + s45) + 
      (s12*(-s15 + s23) + s34*(-s23 + s45) + s15*(2*s34 + s45))^2], 
   -8*ep^4*((s23 - s45)*(s34 + 3*prop[1] - prop[4] - 2*prop[10]) - 
     s15*(s34 + prop[1] - prop[10]) + s12*(s34 + 2*prop[1] - prop[4] - 
       prop[10])), (-2*ep^3*Mu12*sqrtDelta5*(prop[2] + prop[3]))/
    (prop[2]*prop[3]), 8*ep*((ep^2*(p1s - s12 + s15 - s23 + s45)*prop[5]*
       prop[7])/prop[8] + ((1 - 5*ep + 6*ep^2)*p1s*(ep*(s15 - 3*prop[2]) + 
        2*prop[2])*prop[5]*prop[8])/((p1s - s15)*s15) + 
     (ep^2*(p1s + s23 - s45)*prop[6]*prop[8])/prop[7] + 
     (ep^2*p1s*(2*prop[1]^2 + prop[10]*(-s34 + prop[4] + prop[10]) - 
        prop[1]*(-2*s34 + prop[4] + 3*prop[10])))/prop[2])}}, 
 {Topology[{1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}], {4*ep^4*s34^2}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*s15*s34, 8*ep^4*(-s15 + s23)*(prop[1] - prop[10])}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*s12*s34, 8*ep^4*(s34 + s45)*(s34 + prop[1] - prop[10])}}, 
 {Topology[{1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {8*ep^3*(-1 + 2*ep)*(s12*s15 - p1s*s34), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[7]}}, {Topology[{1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
  {8*ep^3*(-1 + 2*ep)*(s12*s15 - p1s*s34), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[6]}}, {Topology[{0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*(-(p1s*s34) + s12*(s23 + s34)), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[6]}}, {Topology[{0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
  {-16*ep^4*(s12*(-s15 + s23) + p1s*s34), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[7]}}, {Topology[{1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {-16*ep^4*(p1s*s34 - s15*(s34 + s45)), (-2*ep^3*Mu11*sqrtDelta5)/prop[8]}}, 
 {Topology[{1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {-16*ep^4*(-(s12*s15) + p1s*s34 + s15*s45), (-2*ep^3*Mu11*sqrtDelta5)/
    prop[5]}}, {Topology[{0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], {-16*ep^4*s34}}, 
 {Topology[{1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], {16*ep^4*(-s12 + s34 + s45)}}, 
 {Topology[{1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], {-16*ep^4*s45}}, 
 {Topology[{0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], {-16*ep^4*s34}}, 
 {Topology[{0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}], {16*ep^4*(-s15 + s23 + s34)}}, 
 {Topology[{0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], {-16*ep^4*s23}}, 
 {Topology[{0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], {16*ep^4*(s12 + s23 - s45), 
   (-8*ep^3*s12*s23)/prop[5]}}, {Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {16*ep^4*(s15 - s23 + s45), (8*ep^3*s12*(-s15 + s23 + s34))/prop[8]}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}], {16*ep^4*(s15 - s23 + s45), 
   (-8*ep^3*s15*s45)/prop[7]}}, {Topology[{0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*(s12 + s23 - s45), (8*ep^3*s15*(-s12 + s34 + s45))/prop[6]}}, 
 {Topology[{1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {16*ep^4*(s23 + s34), (-4*ep^3*s23*s34)/prop[5]}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {-16*ep^4*(-s15 + s23), (4*ep^3*s34*(-s15 + s23 + s34))/prop[8]}}, 
 {Topology[{0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
  {-16*ep^4*(-s12 + s45), (4*ep^3*s34*(-s12 + s34 + s45))/prop[6]}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}], 
  {16*ep^4*(s34 + s45), (-4*ep^3*s34*s45)/prop[7]}}, 
 {Topology[{1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {-8*ep^3*(-1 + 2*ep)*(s15 - s34)}}, 
 {Topology[{1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
  {-8*ep^3*(-1 + 2*ep)*(s15 - s34)}}, 
 {Topology[{1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {-8*ep^3*(-1 + 2*ep)*(s12 - s34)}}, 
 {Topology[{1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
  {-8*ep^3*(-1 + 2*ep)*(s12 - s34)}}, 
 {Topology[{0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Topology[{1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s15)}}, 
 {Topology[{0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Topology[{0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s12)}}, 
 {Topology[{1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s15)}}, 
 {Topology[{1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
  {-4*ep^3*(-1 + 2*ep)*(p1s - s15)}}, 
 {Topology[{0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {(-8*ep^3*Sqrt[p1s^2 + (s12 - s15 + s23 - s45)^2 - 
       2*p1s*(s12 + s15 - s23 - 2*s34 - s45)])/prop[8], 
   4*ep^2*(2 + 12*ep^2 + (ep*(p1s - s12 - s15 + s23 + 2*s34 + s45 - 
        10*prop[8]))/prop[8])}}, 
 {Topology[{0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
  {(-8*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[7], 
   4*ep^2*(2 + 12*ep^2 + (ep*(p1s - s23 - s45 - 10*prop[7]))/prop[7])}}, 
 {Topology[{0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s34}}, 
 {Topology[{0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s15}}, 
 {Topology[{0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s45}}, 
 {Topology[{0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s12}}, 
 {Topology[{0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s23}}, 
 {Topology[{0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(s12 - s34 - s45)}}, 
 {Topology[{0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(s15 - s23 - s34)}}}


==> anc/zzz/zzz_connection.m <==
{SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 6, 12, 15, 37, 84, 100, 101, 101, 103, 125, 172, 188, 189, 189, 
    191, 204, 230, 256, 269, 272, 275, 276, 295, 296, 301, 320, 325, 329, 
    343, 363, 373, 377, 391, 392, 406, 407, 421, 426, 426, 426, 426, 426, 
    426, 426, 426, 426, 426, 428, 430, 434, 447, 447, 447, 449, 451, 455, 
    468, 468, 482, 496, 513, 529, 540, 551, 552, 553, 554, 554, 554, 554, 
    557, 557, 560, 566, 571, 577, 582, 588, 593, 599, 604, 610, 615, 621, 
    626, 627, 636, 637, 648, 659, 660, 669, 670, 681, 692, 695, 698, 702, 
    702, 702, 702, 702, 702, 702, 702, 702, 702, 702, 702, 702, 704, 706, 
    706, 706, 706, 708, 711, 712, 715, 716, 718, 719, 721, 722, 723, 724, 
    725, 725, 725, 725, 725, 725, 725, 725, 726}, {{7}, {8}, {9}, {20}, {40}, 
    {48}, {13}, {14}, {15}, {21}, {42}, {54}, {49}, {55}, {65}, {23}, {25}, 
    {34}, {56}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, 
    {111}, {112}, {128}, {129}, {130}, {131}, {133}, {134}, {4}, {5}, {6}, 
    {23}, {25}, {26}, {27}, {29}, {34}, {43}, {56}, {57}, {68}, {69}, {70}, 
    {71}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {87}, {88}, {89}, 
    {90}, {100}, {102}, {104}, {109}, {111}, {112}, {114}, {116}, {117}, 
    {121}, {126}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, 
    {55}, {56}, {57}, {84}, {85}, {89}, {90}, {109}, {112}, {114}, {117}, 
    {126}, {129}, {130}, {132}, {134}, {7}, {8}, {9}, {23}, {25}, {36}, {50}, 
    {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, {112}, 
    {128}, {129}, {130}, {131}, {133}, {134}, {10}, {11}, {12}, {23}, {25}, 
    {30}, {31}, {33}, {36}, {45}, {50}, {51}, {68}, {69}, {72}, {73}, {78}, 
    {79}, {80}, {81}, {82}, {83}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, 
    {101}, {103}, {110}, {111}, {112}, {115}, {116}, {119}, {123}, {127}, 
    {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {49}, {50}, {51}, 
    {82}, {83}, {94}, {95}, {110}, {111}, {115}, {119}, {127}, {128}, {131}, 
    {132}, {133}, {13}, {14}, {15}, {37}, {61}, {66}, {74}, {78}, {79}, {87}, 
    {105}, {109}, {111}, {113}, {134}, {135}, {26}, {27}, {29}, {36}, {59}, 
    {70}, {71}, {75}, {78}, {79}, {87}, {88}, {89}, {107}, {109}, {111}, 
    {113}, {114}, {116}, {117}, {121}, {129}, {130}, {132}, {134}, {135}, 
    {30}, {31}, {33}, {34}, {60}, {72}, {73}, {77}, {80}, {81}, {92}, {93}, 
    {94}, {108}, {110}, {112}, {113}, {115}, {116}, {119}, {123}, {128}, 
    {131}, {132}, {133}, {135}, {35}, {62}, {67}, {76}, {80}, {81}, {92}, 
    {106}, {110}, {112}, {113}, {133}, {135}, {20}, {40}, {52}, {21}, {42}, 
    {58}, {22}, {23}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {111}, {112}, {128}, {129}, {130}, {131}, {133}, {134}, {24}, {25}, 
    {128}, {129}, {130}, {131}, {26}, {27}, {29}, {70}, {71}, {78}, {79}, 
    {88}, {89}, {109}, {111}, {114}, {116}, {117}, {121}, {129}, {132}, 
    {134}, {135}, {88}, {111}, {117}, {129}, {134}, {28}, {86}, {97}, {118}, 
    {26}, {27}, {29}, {87}, {89}, {90}, {109}, {111}, {114}, {116}, {121}, 
    {132}, {134}, {135}, {30}, {31}, {33}, {72}, {73}, {80}, {81}, {93}, 
    {94}, {95}, {110}, {112}, {115}, {116}, {119}, {123}, {128}, {132}, 
    {133}, {135}, {93}, {94}, {95}, {110}, {112}, {115}, {116}, {119}, {128}, 
    {133}, {32}, {91}, {96}, {120}, {30}, {31}, {33}, {92}, {94}, {95}, 
    {110}, {112}, {115}, {116}, {123}, {132}, {133}, {135}, {34}, {34}, {35}, 
    {67}, {76}, {77}, {80}, {81}, {112}, {116}, {128}, {131}, {132}, {133}, 
    {135}, {36}, {36}, {37}, {66}, {74}, {75}, {78}, {79}, {111}, {116}, 
    {129}, {130}, {132}, {134}, {135}, {98}, {113}, {116}, {132}, {135}, 
    {48}, {52}, {51}, {94}, {49}, {50}, {51}, {94}, {49}, {51}, {92}, {93}, 
    {94}, {95}, {110}, {112}, {115}, {116}, {127}, {132}, {133}, {54}, {58}, 
    {57}, {90}, {55}, {56}, {57}, {90}, {55}, {57}, {87}, {88}, {89}, {90}, 
    {109}, {111}, {114}, {116}, {126}, {132}, {134}, {59}, {74}, {75}, {98}, 
    {107}, {113}, {116}, {117}, {121}, {125}, {126}, {129}, {130}, {132}, 
    {60}, {76}, {77}, {98}, {108}, {113}, {116}, {119}, {123}, {125}, {127}, 
    {128}, {131}, {132}, {61}, {87}, {88}, {89}, {90}, {98}, {105}, {109}, 
    {111}, {113}, {114}, {116}, {125}, {126}, {132}, {134}, {135}, {62}, 
    {92}, {93}, {94}, {95}, {98}, {106}, {110}, {113}, {115}, {116}, {125}, 
    {127}, {132}, {133}, {135}, {63}, {82}, {83}, {103}, {111}, {119}, {123}, 
    {127}, {128}, {131}, {135}, {64}, {84}, {85}, {104}, {112}, {117}, {121}, 
    {126}, {129}, {130}, {135}, {65}, {135}, {135}, {121}, {130}, {135}, 
    {123}, {131}, {135}, {74}, {75}, {116}, {129}, {130}, {132}, {74}, {75}, 
    {116}, {129}, {130}, {76}, {77}, {116}, {128}, {131}, {132}, {76}, {77}, 
    {116}, {128}, {131}, {78}, {79}, {111}, {129}, {130}, {134}, {78}, {79}, 
    {111}, {129}, {130}, {80}, {81}, {112}, {128}, {131}, {133}, {80}, {81}, 
    {112}, {128}, {131}, {82}, {83}, {111}, {128}, {131}, {134}, {82}, {83}, 
    {111}, {128}, {131}, {84}, {85}, {112}, {129}, {130}, {133}, {84}, {85}, 
    {112}, {129}, {130}, {86}, {88}, {89}, {90}, {109}, {111}, {114}, {126}, 
    {132}, {134}, {88}, {87}, {88}, {89}, {90}, {109}, {111}, {114}, {116}, 
    {126}, {132}, {134}, {87}, {88}, {89}, {90}, {109}, {111}, {114}, {116}, 
    {126}, {132}, {134}, {91}, {93}, {94}, {95}, {110}, {115}, {116}, {127}, 
    {132}, {133}, {93}, {92}, {93}, {94}, {95}, {110}, {112}, {115}, {116}, 
    {127}, {132}, {133}, {92}, {93}, {94}, {95}, {110}, {112}, {115}, {116}, 
    {127}, {132}, {133}, {96}, {120}, {124}, {97}, {118}, {122}, {98}, {113}, 
    {116}, {125}, {111}, {134}, {112}, {133}, {116}, {132}, {117}, {129}, 
    {130}, {118}, {119}, {128}, {131}, {120}, {121}, {130}, {122}, {123}, 
    {131}, {124}, {125}, {126}, {127}, {135}}}, {-2, -2, -1, -2, 4, -2, -2, 
    -2, -1, -2, 4, -2, -1, -1, -4, 1/2, -1, -1, 2, 3/4, -3/4, -1/4, -1/4, 
    1/4, 1/4, -1/4, -1/4, 1/4, 1/4, -1/2, 1/2, 1/2, -1/2, 1/2, -1/2, -1, 1, 
    -1, -1, 4, -1/2, 1, 2, -2, 2, 1/2, 2, 2, -4, 9/4, 3/4, -3/4, 1/4, -1/2, 
    -1/2, -1/4, -1/4, 1/4, 1/4, 5/4, -3/4, 1, -1, 8, 4, 4, -16, 4, 2, -1/4, 
    1, -21/4, 1/2, -1, 1, 4, -1/2, -9/4, -1/2, -5/2, -6, 1, 2, 3/4, 1, 1, -2, 
    3/4, 1/4, 2, 2, 3/4, 3/4, -3/4, -1, 2, -5/4, 1/4, -3/4, 3/4, -1, -2, -1, 
    -3/2, -1, -1, 2, -9/4, 9/4, -3/4, 1/4, 3/4, -1/4, -3/4, 1/4, 3/4, -1/4, 
    -1/2, 1/2, -5/2, 5/2, -5/2, 5/2, 2, -2, -1, -1, 4, 3/2, 1, 2, -2, 2, 1/2, 
    2, 2, -4, 9/4, 3/4, -3/4, 1/4, 3/4, -1/4, -3/2, -1/2, 9/4, -3/4, -3/4, 
    1/4, 1, -1, 8, 4, 4, -16, 4, 1/2, 2, 1/4, -15/4, -1, -1, 1, 4, -1/4, 
    -5/2, -1/2, -5/2, -6, 1, 2, 3/4, 1, 1, -2, 3/4, 1/4, 2, 2, 3/4, 3/4, 
    -3/4, -1, 2, -5/4, 1/4, -3/4, 3/4, -1, -2, -1, -4, -2, -2, 2, 4, 2, -2, 
    -12, 6, -2, -6, 6, -4, 2, -4, 4, -2, -2, -3/2, -3/2, -2, -3/2, 1/2, 2, 
    -2, 8, -12, 1, -3/2, -6, -3/2, 1, 2, 10, 3/2, 3, -3, -3, -1/2, 2, -4, 4, 
    -2, -2, -3/2, -3/2, -2, -3/2, 1/2, 2, -2, 8, -12, -2, 3/2, -6, 3/2, -2, 
    2, 10, 3/2, 3, -3, -3, -1/2, -4, -2, -2, 2, 4, 2, -2, -12, 6, -2, -6, 6, 
    -4, -1, 2, 2, -1, 2, 2, 2, -1, -3/2, 3/2, 1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 
    -1/2, -1/2, 1, -1, -1, 1, -1, 1, 2, -2, -3, -1, -1, 1, -1, 1, 1, 2, 2, 
    1/4, 1/4, -1/4, -1/4, 1, 4, -1/2, 3/4, -3/4, 1/2, -1, 1, -3/4, -3/2, 3/2, 
    3/4, 1, 1, -1, -1, 1, -1, 1, -1, -1, -1, -1, -2, -1/2, -6, -2, 1/4, -1/2, 
    3/4, -1, -1, 7/4, 1/4, -1/2, 1, 2, 2, 1/4, 1/4, -1/4, -1/4, 1, -4, 8, 1, 
    -3/4, -9/4, 2, -1, 1, -3/4, -3/2, 3/2, 3/4, 1, -4, 4, 3/2, -1/2, -3/2, 
    3/2, -1, -1, 1, -1, 1, -1, -1, -1, -1, -2, -1/2, -2, -6, 1/4, -1/2, 3/4, 
    -1, -1, 7/4, 1/4, -1/2, -4, 1/2, -1, -1/2, -1/4, -1/4, 1/4, 1/4, 1/4, 
    -1/4, -3/2, 3/2, 1/2, 3/2, -1/2, -4, 1/2, -1, -1/2, -1/4, -1/4, 1/4, 1/4, 
    1/4, -1/4, -3/2, 3/2, 1/2, 3/2, -1/2, 2, -1, 1, 2, -2, -1, -2, -1, 2, -1, 
    -1, 1, -2, 1, -2, 1/4, -1, 7, 1, -3/8, 3/4, 3/8, -3/4, 2, -9/8, -3/8, -1, 
    -2, -1, 2, -1, -1, 1, -2, 1, -2, 1/4, -1, 5, 3, 9/8, -3/4, -9/8, 3/4, 2, 
    -9/8, -3/8, -1, -3/2, -3/2, -2, -6, -2, 1/2, -2, 2, -4, 4, 1/2, 3/2, 1, 
    -1, -3/2, -3/2, -2, -6, -2, 1/2, -2, 2, -4, 4, 1/2, 3/2, 1, -1, -1, -2, 
    4, -4, -2, -6, 9/2, -3, -2, -3/2, 2, -4, 4, -1/2, 3/2, -1, -1, -1, -2, 4, 
    -4, -2, -6, 3/2, -2, 3/2, -1, -4, 4, -1/2, 3/2, -1, -1, -3/4, -3/4, -6, 
    -3/4, 1, -1, -2, -1/4, -3/4, -1/2, -1, -3/4, -3/4, -6, -3/4, 1, -1, -2, 
    -1/4, -3/4, -1/2, -1, 6, 6, -2, 2, 2, -2, 2, 2, -3/2, -1/2, -1/2, -1/2, 
    1/2, 1, 3/2, 1/2, 3/2, -3/2, 3/2, -3/2, -1/2, -1/2, -1/2, 1/2, 1, 3/2, 
    1/2, 3/2, -3/2, 3/2, -3/2, -1/2, -1/2, -1/2, 1/2, 1, 3/2, 1/2, 3/2, -3/2, 
    3/2, -3/2, -1/2, -1/2, -1/2, 1/2, 1, 3/2, 1/2, 3/2, -3/2, 3/2, -3/2, 
    -1/2, -1/2, 1/2, -1/2, 1, 3/2, 1/2, 3/2, 3/2, -3/2, -3/2, -1/2, -1/2, 
    1/2, -1/2, 1, 3/2, 1/2, 3/2, 3/2, -3/2, -3, 2, -4, 4, -3/2, 3, 3/2, -4, 
    3/2, 3/2, -1, 1/8, -1/2, 3/2, 1/2, 3/16, -3/8, -3/16, 3/8, 1, -3/16, 
    -9/16, 1/8, -1/2, 5/2, -1/2, 9/16, -3/8, -9/16, 3/8, 1, -9/16, -3/16, -3, 
    2, -4, 4, 3/2, -3/2, 3, -4, 3/2, 3/2, -1, 1/8, -1/2, 3/2, 1/2, -3/16, 
    3/8, 3/16, -3/8, 1, -9/16, -3/16, 1/8, -1/2, 5/2, -1/2, -9/16, 3/8, 9/16, 
    -3/8, 1, -3/16, -9/16, -2, -1, 1, -2, -1, 1, -2, 1, 1, -2, -1, -1, -1, 
    -1, -1, -1, -1, -1/2, -1/2, -1, -1, -1/2, -1/2, -1, -1/2, 1/2, -3/2, 
    -1/2, 1/2, -3/2, -1, -1, -1, -2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 2, 5, 8, 10, 10, 10, 10, 12, 14, 14, 14, 14, 14, 14, 14, 14, 
    15, 15, 15, 15, 15, 15, 16, 16, 16, 16, 16, 16, 16, 16, 16, 17, 18, 18, 
    18, 18, 22, 22, 22, 22, 26, 26, 26, 26, 26, 26, 27, 39, 39, 39, 39, 39, 
    39, 39, 39, 39, 39, 39, 39, 39, 39, 44, 44, 44, 45, 45, 45, 45, 45, 45, 
    45, 45, 45, 45, 45, 45, 45, 45, 46, 46, 46, 46, 47, 47, 47, 47, 47, 47, 
    47, 58, 58, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 73, 73, 73, 73, 73, 
    73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 
    73, 73, 73, 73, 73, 73, 74, 74, 74}, {{5}, {85}, {5}, {81}, {85}, {5}, 
    {81}, {85}, {5}, {85}, {81}, {85}, {81}, {85}, {81}, {133}, {81}, {81}, 
    {104}, {121}, {130}, {135}, {104}, {121}, {130}, {135}, {85}, {85}, {92}, 
    {93}, {94}, {95}, {110}, {112}, {115}, {116}, {127}, {132}, {133}, {85}, 
    {104}, {121}, {130}, {135}, {133}, {81}, {85}, {92}, {93}, {94}, {95}, 
    {110}, {112}, {115}, {116}, {127}, {132}, {133}, {92}, {93}, {94}, {95}, 
    {110}, {112}, {115}, {116}, {127}, {132}, {133}, {104}, {121}, {130}, 
    {135}, {133}}}, {-1, -1/2, -2, -1/2, -1/2, -4, 1/2, -1/2, -2, -1, 1/2, 
    -1/2, 1/2, -1/2, -2, 2, 2, -2, -3/2, -1/2, -1/4, -1/4, 6, 2, 1, 1, 1/2, 
    -1/2, 1/2, -1, 6, -2, -3/4, 3/2, 3/4, -3/2, 2, -3/4, 3/4, 1, 6, 2, 1, 1, 
    -6, -4, -4, 1, -2, 12, -4, -3/2, 3, 3/2, -3, 4, -3/2, -9/2, -1/4, 1/2, 
    -3, 1, 3/8, -3/4, -3/8, 3/4, -1, 3/8, 3/8, -3, -1, -1/2, -1/2, -2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 2, 4, 6, 6, 6, 6, 6, 9, 12, 14, 14, 14, 14, 15, 15, 15, 15, 
    15, 15, 15, 15, 15, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 17, 18, 
    18, 18, 18, 22, 22, 22, 22, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 27, 
    37, 37, 37, 37, 37, 37, 37, 42, 42, 42, 43, 43, 43, 43, 43, 43, 43, 43, 
    43, 43, 43, 43, 43, 44, 44, 44, 44, 45, 45, 45, 45, 54, 63, 63, 72, 72, 
    72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 76, 76, 76, 76, 76, 76, 76, 
    76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 76, 
    76, 76, 76, 76, 76, 76, 77, 77}, {{11}, {83}, {79}, {83}, {79}, {83}, 
    {11}, {79}, {83}, {11}, {79}, {83}, {11}, {83}, {79}, {134}, {79}, {79}, 
    {103}, {123}, {131}, {135}, {103}, {123}, {131}, {135}, {83}, {83}, {87}, 
    {88}, {89}, {90}, {109}, {114}, {126}, {132}, {134}, {83}, {103}, {123}, 
    {131}, {135}, {134}, {79}, {83}, {87}, {88}, {89}, {90}, {109}, {114}, 
    {126}, {132}, {134}, {87}, {88}, {89}, {90}, {109}, {114}, {126}, {132}, 
    {134}, {87}, {88}, {89}, {90}, {109}, {114}, {126}, {132}, {134}, {103}, 
    {123}, {131}, {135}, {134}}}, {-1, -1/2, 1/2, -1/2, 1/2, -1/2, -2, -1/2, 
    -1/2, -4, 1/2, -1/2, -2, -1, -2, 4, 2, -2, -3/2, -1/2, -1/4, -1/4, 6, 2, 
    1, 1, 1/2, -1/2, 1/2, -1, 2, 2, 3/4, -3/4, 2, -3/4, 3/4, 1, 6, 2, 1, 1, 
    -6, -4, -4, 1, -2, 4, 4, 3/2, -3/2, 4, -3/2, -9/2, 1, -2, 4, 4, 3/2, 
    -3/2, 4, -3/2, -3/2, -1/4, 1/2, -1, -1, -3/8, 3/8, -1, 3/8, 3/8, -3, -1, 
    -1/2, -1/2, -2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 9, 18, 97, 98, 98, 98, 98, 98, 98, 99, 99, 99, 99, 99, 99, 126, 
    134, 142, 169, 169, 169, 169, 169, 169, 169, 169, 169, 169, 169, 169, 
    169, 169, 169, 170, 170, 171, 171, 176, 180, 180, 184, 184, 184, 184, 
    184, 184, 184, 184, 194, 195, 196, 196, 196, 196, 208, 209, 210, 210, 
    218, 226, 227, 228, 228, 228, 229, 230, 231, 231, 231, 231, 232, 232, 
    233, 233, 234, 234, 235, 235, 235, 235, 235, 235, 235, 235, 235, 235, 
    246, 246, 257, 257, 257, 266, 275, 275, 284, 284, 284, 288, 288, 288, 
    288, 288, 288, 288, 290, 292, 296, 300, 300, 300, 300, 300, 302, 302, 
    302, 302, 302, 302, 302, 302, 302, 302, 302, 302, 303, 303, 303, 303, 
    303, 303, 303, 304, 304, 304, 304}, {{1}, {7}, {8}, {9}, {14}, {15}, 
    {21}, {40}, {48}, {2}, {8}, {9}, {13}, {14}, {15}, {20}, {42}, {54}, {3}, 
    {4}, {5}, {6}, {10}, {11}, {12}, {17}, {18}, {23}, {25}, {26}, {27}, 
    {29}, {30}, {31}, {33}, {38}, {39}, {41}, {43}, {45}, {49}, {50}, {51}, 
    {55}, {56}, {57}, {61}, {62}, {63}, {64}, {65}, {68}, {69}, {70}, {71}, 
    {72}, {73}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {87}, {88}, 
    {89}, {90}, {92}, {93}, {94}, {95}, {99}, {100}, {101}, {102}, {103}, 
    {104}, {109}, {110}, {111}, {112}, {114}, {115}, {116}, {121}, {123}, 
    {126}, {127}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {77}, 
    {75}, {16}, {17}, {26}, {29}, {36}, {37}, {38}, {59}, {61}, {66}, {70}, 
    {71}, {74}, {78}, {79}, {89}, {105}, {109}, {111}, {113}, {114}, {116}, 
    {121}, {130}, {132}, {134}, {135}, {17}, {71}, {75}, {107}, {113}, {121}, 
    {130}, {135}, {18}, {73}, {77}, {108}, {113}, {123}, {131}, {135}, {18}, 
    {19}, {30}, {33}, {34}, {35}, {38}, {60}, {62}, {67}, {72}, {73}, {76}, 
    {80}, {81}, {95}, {106}, {110}, {112}, {113}, {115}, {116}, {123}, {131}, 
    {132}, {133}, {135}, {77}, {75}, {98}, {113}, {116}, {132}, {135}, {107}, 
    {121}, {130}, {135}, {108}, {123}, {131}, {135}, {75}, {92}, {93}, {94}, 
    {95}, {110}, {115}, {127}, {132}, {133}, {75}, {132}, {77}, {87}, {88}, 
    {89}, {90}, {109}, {111}, {114}, {116}, {126}, {132}, {134}, {77}, {132}, 
    {75}, {98}, {107}, {113}, {116}, {121}, {130}, {132}, {77}, {98}, {108}, 
    {113}, {116}, {123}, {131}, {132}, {61}, {62}, {125}, {132}, {132}, {71}, 
    {73}, {75}, {77}, {87}, {88}, {89}, {90}, {109}, {111}, {114}, {116}, 
    {126}, {132}, {134}, {87}, {88}, {89}, {90}, {109}, {111}, {114}, {116}, 
    {126}, {132}, {134}, {92}, {93}, {94}, {95}, {110}, {115}, {127}, {132}, 
    {133}, {92}, {93}, {94}, {95}, {110}, {115}, {127}, {132}, {133}, {92}, 
    {93}, {94}, {95}, {110}, {115}, {127}, {132}, {133}, {98}, {113}, {116}, 
    {125}, {113}, {135}, {113}, {135}, {107}, {113}, {121}, {130}, {108}, 
    {113}, {123}, {131}, {113}, {135}, {125}, {132}}}, 
   {1, 2, 2, 1, -2, -2, 2, -4, 2, 1, -2, -2, 2, 2, 1, 2, -4, 2, 1, -1/2, -1, 
    2, -1/2, -1, 2, 1/4, 1/4, 1/2, 1, 3/2, -2, 2, 3/2, -2, 2, -1, 4, 4, 1, 1, 
    -1, 1, -2, -1, 1, -2, -1/2, -1/2, 1, 1, -4, 9/4, 3/4, -3/4, 1/4, -3/4, 
    1/4, -1/4, -1/4, -5/4, -1/4, 5/4, -1/4, 1/4, -1/4, 1, -1, 6, 2, 1, -1, 6, 
    2, 2, 2, -14, -14, 2, 2, 5/4, -1/4, 1/2, 1, -9/2, -3, -1/2, 1, 1, 2, 2, 
    -2, -3/4, -11/4, -21/2, 1/4, 5/4, 3/2, 1, 1, 1, -1, -2, -8, 1, 4, 4, -2, 
    2, 2, 1, -1, -2, -2, -2, -16, 12, -6, 2, 6, 3, -2, -4, 1, 6, -6, 1, -2, 
    2, 4, 12, 6, -8, -4, 2, -2, 2, 4, 12, 6, -8, -4, 2, -1, 1, -2, -8, 1, 4, 
    4, -2, 2, 2, 1, -1, -2, -2, -2, -16, 12, -6, 2, 6, 3, -2, -4, 1, 6, -6, 
    1, 2, 2, -2, 1, -1, -2, 2, 3/4, -1/2, -1/4, -1/4, 3/4, -1/2, -1/4, -1/4, 
    -1/2, 1/2, -1, 2, 2, -3/4, 3/4, 2, 3/4, -3/4, 1/2, 3/2, -1/2, 1/2, -1, 6, 
    -2, 3/4, -3/2, -3/4, 3/2, 2, 3/4, -3/4, 1/2, 3/2, 2, 4, 6, 4, 2, -4, -2, 
    -2, 2, 4, 6, 4, 2, -4, -2, -2, -2, -2, -1, -6, -6, -4, -4, -4, -4, 1, -2, 
    12, -4, 3/2, -3, -3/2, 3, 4, -9/2, -3/2, -1/4, 1/2, -3, 1, -3/8, 3/4, 
    3/8, -3/4, -1, 3/8, 3/8, 1, -2, 4, 4, -3/2, 3/2, 4, -9/2, -3/2, 1, -2, 4, 
    4, -3/2, 3/2, 4, -3/2, -3/2, -1/4, 1/2, -1, -1, 3/8, -3/8, -1, 3/8, 3/8, 
    -2, -1, -1, 2, 1, 1, 1, 1, -3, -1, 2, 1, -3, -1, 2, 1, -1, -1, -1, -2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 3, 8, 13, 52, 73, 80, 86, 93, 95, 124, 173, 191, 194, 194, 194, 
    207, 228, 228, 228, 231, 232, 233, 252, 253, 274, 293, 308, 311, 316, 
    316, 316, 316, 316, 316, 316, 316, 316, 316, 317, 318, 319, 320, 321, 
    322, 335, 336, 337, 338, 358, 377, 397, 398, 399, 400, 401, 402, 403, 
    404, 404, 404, 405, 405, 405, 415, 416, 417, 417, 420, 420, 426, 431, 
    431, 431, 431, 434, 434, 434, 434, 437, 437, 437, 437, 437, 440, 441, 
    442, 449, 460, 461, 462, 462, 462, 462, 462, 462, 462, 465, 465, 465, 
    466, 469, 470, 470, 471, 473, 473, 475, 475, 477, 477, 477, 477, 477, 
    479, 479, 479, 481, 482, 482, 482, 485, 486, 486, 486, 486, 487, 487, 
    487, 488, 488, 488, 488, 488, 488, 488}, {{1}, {14}, {48}, {2}, {13}, 
    {14}, {15}, {46}, {3}, {49}, {101}, {115}, {132}, {4}, {5}, {6}, {23}, 
    {25}, {26}, {27}, {43}, {57}, {68}, {69}, {70}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {87}, {88}, {89}, {90}, {100}, {102}, {104}, 
    {109}, {111}, {112}, {114}, {126}, {128}, {129}, {130}, {131}, {132}, 
    {133}, {134}, {5}, {23}, {25}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, 
    {83}, {84}, {85}, {111}, {112}, {128}, {129}, {130}, {131}, {133}, {134}, 
    {6}, {84}, {85}, {112}, {117}, {129}, {130}, {8}, {9}, {24}, {44}, {54}, 
    {58}, {7}, {8}, {9}, {24}, {44}, {54}, {58}, {9}, {24}, {23}, {25}, {49}, 
    {50}, {68}, {69}, {75}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, 
    {92}, {99}, {101}, {110}, {111}, {112}, {115}, {128}, {129}, {130}, 
    {131}, {132}, {133}, {134}, {10}, {11}, {12}, {23}, {25}, {30}, {31}, 
    {33}, {36}, {37}, {49}, {50}, {51}, {63}, {68}, {69}, {72}, {73}, {74}, 
    {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {92}, {93}, {94}, {95}, 
    {99}, {101}, {103}, {110}, {111}, {112}, {115}, {116}, {123}, {127}, 
    {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {49}, {50}, {51}, 
    {74}, {75}, {84}, {85}, {93}, {94}, {95}, {101}, {110}, {112}, {115}, 
    {116}, {127}, {132}, {133}, {13}, {14}, {15}, {26}, {27}, {70}, {78}, 
    {79}, {87}, {88}, {109}, {111}, {117}, {129}, {130}, {134}, {26}, {27}, 
    {29}, {70}, {71}, {78}, {79}, {87}, {88}, {89}, {109}, {111}, {114}, 
    {116}, {117}, {121}, {129}, {130}, {132}, {134}, {135}, {20}, {48}, {52}, 
    {21}, {22}, {23}, {25}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {111}, {112}, {128}, {129}, {131}, {133}, {134}, {24}, {23}, 
    {25}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, 
    {112}, {117}, {128}, {129}, {130}, {131}, {133}, {134}, {26}, {27}, {29}, 
    {70}, {71}, {78}, {79}, {88}, {89}, {109}, {111}, {114}, {116}, {117}, 
    {121}, {129}, {132}, {134}, {135}, {26}, {27}, {29}, {87}, {88}, {89}, 
    {90}, {109}, {111}, {114}, {116}, {117}, {129}, {132}, {134}, {28}, {86}, 
    {118}, {89}, {114}, {121}, {132}, {135}, {39}, {40}, {41}, {42}, {43}, 
    {44}, {45}, {66}, {68}, {73}, {101}, {103}, {115}, {123}, {129}, {131}, 
    {132}, {134}, {135}, {46}, {47}, {48}, {49}, {50}, {51}, {74}, {75}, 
    {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, {112}, {115}, 
    {116}, {127}, {132}, {133}, {49}, {51}, {74}, {75}, {84}, {85}, {92}, 
    {93}, {94}, {95}, {99}, {101}, {110}, {112}, {115}, {116}, {127}, {132}, 
    {133}, {49}, {50}, {51}, {74}, {75}, {84}, {85}, {92}, {93}, {94}, {95}, 
    {99}, {101}, {110}, {112}, {115}, {116}, {127}, {132}, {133}, {52}, {53}, 
    {54}, {55}, {56}, {57}, {58}, {90}, {64}, {84}, {85}, {112}, {117}, 
    {121}, {126}, {129}, {130}, {135}, {65}, {129}, {68}, {131}, {134}, {70}, 
    {71}, {114}, {130}, {132}, {135}, {70}, {71}, {114}, {130}, {135}, {117}, 
    {129}, {130}, {117}, {129}, {130}, {84}, {112}, {117}, {85}, {86}, {89}, 
    {90}, {109}, {114}, {126}, {132}, {134}, {87}, {88}, {89}, {90}, {109}, 
    {111}, {114}, {116}, {126}, {132}, {134}, {89}, {90}, {97}, {118}, {122}, 
    {100}, {101}, {115}, {132}, {102}, {104}, {109}, {134}, {121}, {130}, 
    {109}, {134}, {114}, {132}, {117}, {130}, {118}, {121}, {130}, {135}, 
    {122}, {126}, {129}}}, {-1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -6, -3/2, 
    -3/2, -1, -1, 2, -1/4, 1/2, 1, -2, 1, -2, -3/8, 3/8, -1/2, -1/8, -1/8, 
    -1/8, -1/8, 1/8, 1/8, 5/8, 1/8, 1/2, -1, 2, 2, 2, -8, 2, 5/4, -1/2, 1/2, 
    -9/4, 2, -1/4, 3/4, -1/4, 1/4, -9/4, 1/2, -5/4, -1, 1/4, -1/2, -9/8, 
    -3/8, -1/8, -1/8, 1/8, 1/8, -1/8, -1/8, 1/8, 5/8, -1/4, 1/4, 1/4, 5/4, 
    1/4, 5/4, -1/2, -1, -1, 3/4, 1/4, 3/4, -1, 3/4, 1/4, 2, 2, -1/2, -1/2, 
    -1, -1, -1, -3, -2, 1, 1/2, 1, 1, -1, -1, -1/4, 1/2, -1, -1, 9/8, 3/8, 
    -1/2, 1/8, 1/8, -1/8, -1/8, 1/8, 1/8, -1/8, -1/8, 1/2, -6, -6, -3/2, 1/4, 
    -1/4, -3/2, -1/4, -5/4, -1/4, -5/4, -3/2, -1, 1, -1/2, -1/2, 2, 3/4, 1/2, 
    3/2, -2, 2, 1/4, 1, -1, 1, -2, 1, 9/8, 3/8, -3/4, 1/4, -1/2, -5/8, -5/8, 
    -9/8, -1/8, 9/8, 1/8, -3/8, -3/8, 1, -1, 6, 2, 2, -14, 2, -1/4, 3/2, 1/2, 
    -3, -1, 1, 2, 1/4, -5/4, -1/4, -3/2, -21/4, -1/4, 1, 1/4, -1/2, 1/2, -1, 
    -3/8, -1/8, -3/8, -1/8, 1/2, 1, 1, -8, 3/8, -3/8, -19/8, 3/8, -1, -13/8, 
    3/8, -3/2, -2, -1, -4, 8, 2, 1, 1, -2, 4, -2, 3, -4, -3, 1, 6, -2, 4, -4, 
    3/2, -1/2, 3/2, 3/2, -2, 2, -8, -1, 3/2, 3/2, -1, -2, -2, -3/2, 1, 3, 3, 
    -3/2, -1, 1, 1, -1, 1, -1/2, 1, 9/4, 3/4, 1/4, 1/4, -1/4, -1/4, 1/4, 1/4, 
    -3/4, 1/4, 1/2, -1, -1/2, -2, -5/2, 1, 2, -3/2, 1/2, -1, 3/4, -3/4, -1/4, 
    -1/4, 1/4, 1/4, -1/4, -1/4, -5/4, -1/4, -1/2, -1, 1, 1/2, -2, 1, -1/2, 
    -1, 1, 1, -2, -2, -1/4, -1/4, 1/4, 1/4, -1, -4, 1/2, -3/4, 3/4, -1/2, 1, 
    -1, 3/4, 3/2, -3/2, -3/4, 1, -2, -1, 1/2, -2, 2, -2, 7/4, -3/2, -1/4, 
    1/2, 1, 1/2, -1/4, -7/4, -1, 1, 1, 4, -1, 1, -1, 1, -1, -1, -1, -1, -1, 
    -1, -1/2, -1/4, 3/4, 1/4, -3, -3, -3/4, -1, -3/4, -5/4, -3/4, 3/4, -1/2, 
    -3/2, -1/2, -3/2, -1, 1/2, -1/2, -3/16, 1/16, -3/16, 1/16, -1/8, 1/4, 
    1/2, 1/2, 3/2, 3/2, 9/16, -3/16, 3/16, 3/16, -1/2, 9/16, 9/16, 1/2, -1/2, 
    -3/16, -3/16, -3/16, -3/16, 1/8, 1/4, 1/2, 1/2, -3/2, -3/2, -3/16, -3/16, 
    -9/16, 3/16, -1/2, -3/16, -3/16, 1/2, 1, -3/2, -9/16, -1/16, -9/16, 
    -1/16, -1/8, 3/4, 3/2, 3/2, 3/2, 3/2, 15/16, -9/16, -3/16, 9/16, -3/2, 
    15/16, 15/16, -3/2, -1, -1, -1, -1, -1, -1, 8, -1, -3/4, 1/4, -3/4, 1, 1, 
    -2, -1/4, 1/4, 1/2, -1, 6, -2, 2, -2, -3/2, -1/2, -1/2, 1/2, 1, -1/2, 
    3/2, 1/2, 3/2, 3/2, -3/2, -2, 2, 2, -2, 2, 2, -2, -2, 2, -2, -3, -4, -4, 
    3/2, 3/2, -4, 3/2, 3/2, -1/2, 2, -10, 2, -9/4, 3/2, 9/4, -3/2, -4, 9/4, 
    3/4, -1, -1, -2, 1, -1, -1, -2, -1/2, -1/2, -1, -1, -1, -1, -1, -1, -1, 
    -1, -1, -1, -1/2, 1/2, -3/2, -1, -1/2, -1/2, -1, -1, -2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 12, 24, 103, 103, 103, 124, 126, 126, 126, 126, 126, 147, 149, 
    149, 149, 149, 149, 149, 149, 152, 155, 155, 155, 155, 155, 155, 155, 
    155, 155, 155, 155, 155, 155, 155, 155, 155, 155, 155, 160, 161, 166, 
    167, 167, 167, 167, 167, 167, 169, 189, 189, 209, 209, 209, 211, 231, 
    231, 251, 251, 251, 251, 251, 251, 251, 251, 255, 255, 255, 255, 255, 
    255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 
    255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 255, 
    255, 255, 255, 258, 261, 261, 261, 261, 261, 261, 261, 261, 261, 261, 
    261, 261, 261, 261, 261, 261, 261, 261, 261, 261, 261, 261, 261, 261, 
    261, 261, 261, 261, 261, 261, 261, 261, 261, 261}, {{1}, {2}, {7}, {8}, 
    {9}, {13}, {14}, {15}, {20}, {21}, {44}, {46}, {1}, {2}, {7}, {8}, {9}, 
    {13}, {14}, {15}, {20}, {21}, {44}, {46}, {3}, {6}, {12}, {16}, {17}, 
    {18}, {19}, {26}, {27}, {29}, {30}, {31}, {33}, {34}, {35}, {36}, {37}, 
    {38}, {39}, {41}, {49}, {50}, {51}, {55}, {56}, {57}, {59}, {60}, {61}, 
    {62}, {65}, {70}, {71}, {72}, {73}, {74}, {76}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {87}, {88}, {89}, {90}, {92}, {93}, {94}, {95}, 
    {99}, {100}, {101}, {102}, {103}, {104}, {109}, {110}, {111}, {112}, 
    {114}, {116}, {117}, {119}, {121}, {123}, {126}, {127}, {128}, {129}, 
    {130}, {131}, {132}, {133}, {134}, {135}, {55}, {56}, {57}, {76}, {77}, 
    {82}, {83}, {88}, {89}, {90}, {102}, {109}, {111}, {114}, {116}, {119}, 
    {126}, {128}, {131}, {132}, {134}, {54}, {58}, {49}, {50}, {51}, {74}, 
    {75}, {84}, {85}, {93}, {94}, {95}, {101}, {110}, {112}, {115}, {116}, 
    {117}, {127}, {129}, {130}, {132}, {133}, {48}, {52}, {40}, {48}, {52}, 
    {42}, {54}, {58}, {39}, {99}, {104}, {106}, {107}, {40}, {41}, {100}, 
    {103}, {105}, {108}, {42}, {48}, {52}, {49}, {50}, {51}, {74}, {75}, 
    {84}, {85}, {93}, {94}, {95}, {110}, {112}, {115}, {116}, {117}, {127}, 
    {129}, {130}, {132}, {133}, {49}, {50}, {51}, {74}, {75}, {84}, {85}, 
    {93}, {94}, {95}, {110}, {112}, {115}, {116}, {117}, {127}, {129}, {130}, 
    {132}, {133}, {54}, {58}, {55}, {56}, {57}, {76}, {77}, {82}, {83}, {88}, 
    {89}, {90}, {109}, {111}, {114}, {116}, {119}, {126}, {128}, {131}, 
    {132}, {134}, {55}, {56}, {57}, {76}, {77}, {82}, {83}, {88}, {89}, {90}, 
    {109}, {111}, {114}, {116}, {119}, {126}, {128}, {131}, {132}, {134}, 
    {65}, {125}, {126}, {127}, {101}, {115}, {129}, {102}, {114}, {128}}}, 
   {1/2, -1/2, -1, -1, -1/2, 1, 1, 1/2, -1, 1, 1, -1, -1/2, 1/2, 1, 1, 1/2, 
    -1, -1, -1/2, 1, -1, -1, 1, 2, -1, -1, 1/8, 1/8, 1/8, 1/8, 3/4, -1, 1, 
    3/4, -1, 1, -1/8, -1/2, -1/8, -1/2, -1, 2, 2, -3/2, -1/2, 1, -3/2, -1/2, 
    1, -1/4, -1/4, -1/4, -1/4, -4, -3/8, 1/8, -3/8, 1/8, 1/4, 1/4, 1/8, 1/8, 
    1/8, 1/8, -3/8, -1/8, -3/8, -1/8, 1/2, -1/2, 1, -1, 1/2, -1/2, 1, -1, -1, 
    -1, -2, -2, -1, -1, -1/8, -7/8, -1, -1/4, -3/4, -1/4, 1, 1, 1/2, 1/2, -1, 
    -1, 1/2, 1/2, -3/8, -3/8, -9/4, -9/8, -9/8, 5/4, 3/2, 1/2, -1, -3/8, 
    -1/8, 3/8, 1/8, -1/2, 3, -1, 4, 9/8, -3/8, 7/8, 9/8, -1, -1, 3/4, 1/4, 
    3/8, 3/8, -1/2, -1, 3/2, 1/2, -1, -3/8, -1/8, 3/8, 1/8, -1/2, 1, 1, 4, 
    3/8, 3/8, 13/8, 3/8, -1, -1, 3/4, 1/4, 3/8, 3/8, -1/2, -1, 1, 1, 2, 1, 1, 
    2, 3/2, -3/4, -3/4, 3/8, 3/8, 1/2, 3/2, -3/4, -3/4, 3/8, 3/8, 1/2, -1/2, 
    -1, 3/2, 1/2, -1, -3/8, -1/8, 3/8, 1/8, -1/2, 1, 1, 3/8, 3/8, -3/8, 3/8, 
    -1, -1, -5/4, 1/4, 3/8, 3/8, 3/2, 1/2, -1, -3/8, -1/8, 3/8, 1/8, -1/2, 1, 
    1, 3/8, 3/8, -3/8, 3/8, -1, -1, -5/4, 1/4, 3/8, 3/8, -1/2, -1, 3/2, 1/2, 
    -1, -3/8, -1/8, 3/8, 1/8, -1/2, 3, -1, 9/8, -3/8, -9/8, 9/8, -1, -1, 
    -5/4, 1/4, 3/8, 3/8, 3/2, 1/2, -1, -3/8, -1/8, 3/8, 1/8, -1/2, 3, -1, 
    9/8, -3/8, -9/8, 9/8, -1, -1, -5/4, 1/4, 3/8, 3/8, 1, -1, 1, 1, 1, 1/2, 
    1/2, 1, 1/2, 1/2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 9, 58, 79, 103, 136, 139, 141, 145, 165, 207, 207, 212, 212, 
    212, 212, 212, 213, 238, 238, 238, 239, 258, 259, 280, 280, 280, 280, 
    280, 281, 294, 296, 307, 308, 323, 323, 323, 323, 323, 323, 328, 329, 
    339, 340, 350, 351, 351, 351, 351, 351, 361, 361, 362, 363, 382, 401, 
    420, 421, 421, 435, 435, 450, 450, 450, 450, 450, 455, 458, 458, 458, 
    458, 461, 462, 462, 462, 465, 466, 466, 466, 469, 470, 470, 473, 473, 
    473, 473, 473, 473, 473, 473, 474, 481, 490, 500, 510, 510, 510, 510, 
    510, 513, 513, 513, 513, 513, 513, 516, 516, 519, 519, 519, 519, 519, 
    519, 519, 519, 519, 519, 519, 521, 522, 522, 522, 524, 525, 525, 525, 
    525, 525, 525, 525, 526, 526, 526, 526, 526}, {{1}, {2}, {7}, {8}, {9}, 
    {15}, {20}, {21}, {44}, {3}, {4}, {10}, {12}, {16}, {18}, {23}, {25}, 
    {30}, {31}, {33}, {36}, {37}, {49}, {50}, {51}, {63}, {68}, {69}, {72}, 
    {73}, {74}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {92}, {93}, {94}, 
    {95}, {99}, {101}, {103}, {110}, {111}, {112}, {116}, {123}, {127}, 
    {129}, {130}, {131}, {132}, {133}, {134}, {135}, {4}, {23}, {25}, {68}, 
    {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, {112}, 
    {128}, {129}, {130}, {131}, {133}, {134}, {4}, {5}, {23}, {25}, {26}, 
    {34}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, 
    {112}, {128}, {129}, {130}, {131}, {133}, {134}, {4}, {6}, {23}, {25}, 
    {27}, {34}, {43}, {67}, {68}, {70}, {76}, {77}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {102}, {104}, {111}, {112}, {116}, {128}, {129}, 
    {130}, {131}, {132}, {133}, {134}, {135}, {7}, {8}, {9}, {8}, {44}, {7}, 
    {8}, {9}, {44}, {23}, {25}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, 
    {83}, {84}, {85}, {111}, {112}, {128}, {129}, {130}, {131}, {133}, {134}, 
    {10}, {11}, {12}, {23}, {25}, {30}, {36}, {37}, {49}, {50}, {51}, {63}, 
    {68}, {69}, {74}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {94}, 
    {95}, {99}, {101}, {103}, {110}, {111}, {112}, {115}, {119}, {127}, 
    {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {13}, {14}, {15}, 
    {48}, {52}, {18}, {18}, {19}, {30}, {31}, {33}, {34}, {38}, {72}, {73}, 
    {80}, {81}, {92}, {93}, {94}, {110}, {112}, {115}, {116}, {119}, {123}, 
    {128}, {131}, {132}, {133}, {135}, {22}, {23}, {25}, {68}, {69}, {78}, 
    {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, {112}, {129}, {130}, 
    {131}, {133}, {134}, {24}, {23}, {25}, {68}, {69}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {111}, {112}, {119}, {128}, {129}, {130}, 
    {131}, {133}, {134}, {30}, {30}, {33}, {92}, {93}, {94}, {95}, {110}, 
    {112}, {115}, {116}, {128}, {132}, {133}, {32}, {96}, {30}, {31}, {92}, 
    {94}, {95}, {110}, {112}, {115}, {132}, {133}, {135}, {34}, {34}, {35}, 
    {67}, {76}, {77}, {80}, {81}, {112}, {116}, {119}, {128}, {131}, {132}, 
    {133}, {135}, {41}, {100}, {103}, {105}, {108}, {42}, {43}, {67}, {69}, 
    {70}, {102}, {104}, {128}, {132}, {133}, {135}, {44}, {45}, {66}, {68}, 
    {72}, {101}, {103}, {129}, {132}, {134}, {135}, {46}, {92}, {93}, {94}, 
    {95}, {110}, {112}, {115}, {116}, {132}, {133}, {53}, {54}, {55}, {57}, 
    {76}, {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, 
    {111}, {114}, {116}, {126}, {132}, {134}, {56}, {57}, {76}, {77}, {82}, 
    {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, 
    {126}, {132}, {134}, {56}, {57}, {76}, {77}, {82}, {83}, {87}, {88}, 
    {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {126}, {132}, 
    {134}, {58}, {60}, {76}, {77}, {98}, {108}, {113}, {116}, {119}, {123}, 
    {125}, {127}, {128}, {131}, {132}, {62}, {92}, {93}, {94}, {95}, {98}, 
    {110}, {113}, {115}, {116}, {125}, {127}, {132}, {133}, {135}, {67}, 
    {128}, {132}, {133}, {135}, {68}, {129}, {134}, {72}, {115}, {123}, {73}, 
    {76}, {116}, {119}, {77}, {80}, {112}, {119}, {81}, {119}, {128}, {131}, 
    {91}, {92}, {93}, {94}, {112}, {115}, {132}, {133}, {92}, {93}, {94}, 
    {95}, {110}, {115}, {116}, {132}, {133}, {92}, {93}, {94}, {95}, {110}, 
    {112}, {115}, {116}, {132}, {133}, {92}, {93}, {94}, {95}, {110}, {112}, 
    {115}, {116}, {132}, {133}, {100}, {109}, {134}, {106}, {110}, {113}, 
    {108}, {113}, {123}, {119}, {128}, {120}, {123}, {135}, {124}, {131}}}, 
   {1/2, -3/2, -1, -1, -1/2, -1/2, -1, 1, 1, -1/2, -1/4, -1/4, 1, -1/8, 1/8, 
    1/4, 1/2, 3/4, -1, 1, 1/8, 1/2, 1/2, 1/2, -1, 1/2, 9/8, 3/8, -3/8, 1/8, 
    -1/4, -1/4, -1/4, -5/8, -1/8, 5/8, 1/8, -1/4, 1/2, -1/2, 3, 1, 1, -1, 1, 
    -1/8, 7/8, 1/8, -1/2, 1/2, 1, -5/4, -1/4, -11/8, -9/8, 1/8, 1, 1/8, -2, 
    -1/4, 1/2, 9/8, 3/8, 1/8, 1/8, -1/8, 3/8, 1/8, 1/8, -1/8, -1/8, 1/4, 
    -1/4, -1/4, -5/4, -1/4, -5/4, 1/2, 1, -1/2, -1/2, -1/4, 1/2, 1/2, 1/4, 
    9/8, 3/8, 1/8, 1/8, -1/8, -5/8, 1/8, 1/8, -1/8, -1/8, 1/4, -1/4, -1/4, 
    -5/4, -1/4, -5/4, 1/2, 1, -1/2, -1/2, -1/4, 1/2, 1/2, 1/8, -1, 1/8, 3/2, 
    1/2, 3/16, -1/16, 3/16, 3/16, -1/8, -1/8, 5/16, 1/16, -5/16, -1/16, 2, 
    -2, 1/4, -7/16, 3/16, 1/8, -7/4, -1/4, -13/8, -3/8, 1/8, 3/2, 3/8, 1/2, 
    2, 1, -3/2, -1/2, -1, -1, -2, 1, -1/4, 1/2, 9/8, 3/8, 1/8, 1/8, -1/8, 
    3/8, 1/8, 1/8, -1/8, -1/8, 1/4, -1/4, -1/4, -5/4, -1/4, -5/4, 1/2, 1, 
    -1/2, -1/2, 2, 3/4, 1/2, 1/2, 1/4, 1, 1, 1, -2, 1, 9/8, 3/8, -1/2, -5/8, 
    -5/8, -3/8, 1/8, 9/8, 1/8, -3/8, 1/8, 2, 2, 2, -2, 2, 3/4, 3/2, -1/4, 
    -3/4, -1, 2, -1/2, -5/4, -1/4, -1, -3/4, 5/4, 1, -1/2, -3/2, -2, -1, 1/2, 
    1, -2, -1, 1, -6, 8, -8, 1, 4, 3, -1, 3, -1, -4, 4, -16, 4, -3, -3, 4, 
    -4, -4, -3, 2, 6, 6, -3, 1, -1/2, 1, 9/4, 3/4, 1/4, 1/4, -3/4, 1/4, 1/4, 
    1/4, -1/4, -1/4, 1/2, -1, -5/2, -1/2, -2, 1, 2, -3/2, 1/2, -1, 3/4, -3/4, 
    -1/4, -1/4, -5/4, -1/4, -1/4, -1/4, 1/4, 1/4, -1/2, -1, 1, 1, -1/2, 1/2, 
    -2, -1, 1, 2, 1, 1, 1/2, -1, 2, -2, -3/4, 1, 5/4, -1/2, 1/2, -3/4, -3/4, 
    -2, 1, -1, 1, -1/2, -2, -2, -1/4, -1/2, -1/4, 3/4, 3/4, -1/2, -2, 1/2, 1, 
    -1/2, -3/4, 1/4, -9/4, -5/4, -9/4, -7/4, 4, -5/2, 1/2, 3/2, 3/2, -1/2, 
    -1/2, -3/4, 3/4, -3/8, 3/8, -3/2, 3/2, -1/4, 3/4, -3/4, -3, 3, -3/4, 3/4, 
    3/4, -3/4, 1/2, -1/2, -1/4, 3/4, -3/4, 3, -3, -3/4, 3/4, 3/4, -3/4, -3/2, 
    -1/4, 1, -1, 3, 3/8, -3/4, -9/8, 3/4, 3/8, 3/8, -1/2, -3/2, -1/2, 1/2, 
    -3/16, -3/16, -3/16, -3/16, 1/8, 1/4, -1/2, -1/2, -3/2, -3/2, -9/16, 
    3/16, -3/16, -3/16, -1/2, -3/16, -3/16, -3/2, 1/2, -3/16, 1/16, -3/16, 
    1/16, -1/8, 1/4, -1/2, -1/2, 3/2, 3/2, 3/16, 3/16, 9/16, -3/16, -1/2, 
    9/16, 9/16, -1/2, -1/2, 3/16, -1/16, 3/16, -1/16, 1/8, -1/4, 1/2, 1/2, 
    -3/2, -3/2, -3/16, -3/16, -9/16, 3/16, 1/2, -9/16, -9/16, -3/2, 1, 3/2, 
    3/2, 2, 6, 2, -1/2, 2, -2, 4, -4, -1/2, -3/2, -1, 1, -1, 2, -4, -4, -2, 
    3/2, -2, -3/2, -1, 4, -4, 5/2, 3/2, -1, 2, 6, -6, -6, 6, -2, 2, -2, -2, 
    -2, 2, -2, -2, -2, 2, -2, -2, -2, 2, -2, -2, 2, 2, -2, 2, -2, 8, 3, 3, 
    -3, -3, 1/2, 1, 2, 6, 3/4, -3/4, 3/2, -3/4, -3/4, -1/8, 1/2, -1/2, 3/2, 
    3/16, -3/8, -9/16, 3/8, 3/16, 3/16, -1/8, 1/2, -1/2, 3/2, 3/16, -3/8, 
    -9/16, 3/8, 3/16, 3/16, -2, -1/2, -1/2, 1, -1, 1, -2, -1, 1, -1/2, 1/2, 
    -3/2, -1/2, 1/2, -3/2, -2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 5, 8, 13, 42, 91, 109, 112, 112, 112, 152, 173, 180, 186, 193, 
    195, 195, 195, 216, 233, 234, 237, 238, 256, 257, 259, 259, 259, 259, 
    259, 279, 294, 297, 302, 302, 302, 302, 302, 302, 303, 304, 305, 306, 
    319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 350, 369, 
    389, 390, 390, 390, 390, 391, 401, 401, 402, 402, 403, 403, 406, 406, 
    406, 412, 417, 417, 417, 417, 420, 420, 420, 420, 423, 426, 427, 427, 
    427, 427, 427, 427, 427, 427, 428, 435, 446, 447, 448, 451, 451, 451, 
    452, 452, 453, 456, 457, 457, 457, 459, 459, 461, 461, 463, 463, 463, 
    463, 463, 465, 465, 465, 465, 467, 468, 468, 468, 471, 472, 472, 472, 
    473, 474, 474, 474, 474, 474, 474, 474, 474}, {{1}, {7}, {8}, {9}, {44}, 
    {2}, {8}, {54}, {3}, {55}, {102}, {114}, {132}, {23}, {25}, {55}, {56}, 
    {68}, {69}, {77}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {87}, 
    {100}, {102}, {109}, {111}, {112}, {114}, {128}, {129}, {130}, {131}, 
    {132}, {133}, {134}, {4}, {5}, {6}, {23}, {25}, {26}, {27}, {29}, {34}, 
    {35}, {55}, {56}, {57}, {64}, {68}, {69}, {70}, {71}, {76}, {78}, {79}, 
    {80}, {81}, {82}, {83}, {84}, {85}, {87}, {88}, {89}, {90}, {100}, {102}, 
    {104}, {109}, {111}, {112}, {114}, {116}, {121}, {126}, {128}, {129}, 
    {130}, {131}, {132}, {133}, {134}, {135}, {55}, {56}, {57}, {76}, {77}, 
    {82}, {83}, {88}, {89}, {90}, {102}, {109}, {111}, {114}, {116}, {126}, 
    {132}, {134}, {7}, {8}, {9}, {10}, {11}, {12}, {23}, {25}, {30}, {31}, 
    {45}, {51}, {68}, {69}, {72}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {92}, {93}, {94}, {95}, {99}, {101}, {103}, {110}, {111}, {112}, 
    {115}, {116}, {127}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, 
    {11}, {23}, {25}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {111}, {112}, {128}, {129}, {130}, {131}, {133}, {134}, {12}, {82}, 
    {83}, {111}, {119}, {128}, {131}, {14}, {15}, {24}, {46}, {48}, {52}, 
    {13}, {14}, {15}, {24}, {46}, {48}, {52}, {15}, {24}, {30}, {31}, {33}, 
    {72}, {73}, {80}, {81}, {92}, {93}, {94}, {110}, {112}, {115}, {116}, 
    {119}, {123}, {128}, {131}, {132}, {133}, {135}, {30}, {31}, {72}, {80}, 
    {81}, {92}, {93}, {94}, {95}, {110}, {112}, {115}, {116}, {119}, {128}, 
    {131}, {133}, {20}, {21}, {54}, {58}, {22}, {23}, {25}, {68}, {69}, {78}, 
    {79}, {80}, {81}, {82}, {83}, {84}, {85}, {112}, {129}, {130}, {131}, 
    {133}, {134}, {24}, {119}, {131}, {30}, {31}, {33}, {72}, {73}, {80}, 
    {81}, {93}, {94}, {95}, {110}, {112}, {115}, {116}, {119}, {123}, {128}, 
    {132}, {133}, {135}, {30}, {31}, {33}, {92}, {93}, {94}, {95}, {110}, 
    {112}, {115}, {116}, {119}, {128}, {132}, {133}, {32}, {91}, {120}, {95}, 
    {115}, {123}, {132}, {135}, {39}, {40}, {41}, {42}, {43}, {67}, {69}, 
    {71}, {102}, {104}, {114}, {121}, {128}, {130}, {132}, {133}, {135}, 
    {44}, {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {53}, {54}, {55}, 
    {56}, {57}, {76}, {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, 
    {109}, {111}, {114}, {116}, {126}, {132}, {134}, {55}, {57}, {76}, {77}, 
    {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, 
    {116}, {126}, {132}, {134}, {55}, {56}, {57}, {76}, {77}, {82}, {83}, 
    {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {126}, 
    {132}, {134}, {58}, {94}, {63}, {82}, {83}, {111}, {119}, {123}, {127}, 
    {128}, {131}, {135}, {65}, {128}, {69}, {130}, {133}, {72}, {73}, {115}, 
    {131}, {132}, {135}, {72}, {73}, {115}, {131}, {135}, {119}, {128}, 
    {131}, {119}, {128}, {131}, {82}, {111}, {119}, {83}, {91}, {94}, {95}, 
    {110}, {115}, {127}, {132}, {133}, {92}, {93}, {94}, {95}, {110}, {112}, 
    {115}, {116}, {127}, {132}, {133}, {94}, {95}, {96}, {120}, {124}, {99}, 
    {101}, {102}, {114}, {132}, {103}, {110}, {133}, {123}, {131}, {110}, 
    {133}, {115}, {132}, {119}, {131}, {120}, {123}, {131}, {135}, {124}, 
    {127}, {128}}}, {-1, -1, -1, -1, 1, -1, 1, 1, -1, -1, -6, -3/2, -3/2, 
    3/4, 1/2, -1, -1, 9/8, 3/8, -1/2, 3/8, -1/8, -3/8, 1/8, 3/8, -1/8, -3/8, 
    1/8, 1/2, -6, -6, -3/2, 1/4, -1/4, -3/2, -1/4, -5/4, -1/4, -5/4, -3/2, 
    1/2, -1/2, -1/2, -1/2, 2, -1/4, 1/2, 3/2, -2, 2, 1/4, 1, -1, 1, -2, 1, 
    9/8, 3/8, -3/4, 1/4, -1/2, -5/8, -1/8, -9/8, -5/8, 1/8, -3/8, 5/8, 1/8, 
    1, -1, 6, 2, 2, -14, 2, 5/4, -1/2, 1, -9/2, 1/2, 1, 2, -1/4, -3/4, -1/2, 
    -5/4, -21/4, 1/2, 1/4, 1/4, -1/2, 1/2, -1, -3/8, -1/8, -3/8, -1/8, 1/2, 
    -1, 3, -8, -3/8, 3/8, -13/8, -3/8, -1, -13/8, 3/8, -3/2, -2, -1, -1, -1, 
    2, 3/4, 1/2, 1, -2, 1, -2, 9/8, -9/8, -1/2, 3/8, -1/8, -5/8, -1/8, 9/8, 
    1/8, -3/8, 1/8, 1/2, -1, 6, -2, 2, -8, 2, -1/4, 1, 1/2, -3/4, -3/2, 2, 
    7/4, -5/4, 5/4, -5/4, -9/4, -7/4, 1, -1, -3/4, -1/2, -9/8, -3/8, -3/8, 
    1/8, 3/8, -1/8, -3/8, 5/8, 3/8, -1/8, -1/4, 1/4, 1/4, 5/4, 1/4, 5/4, 
    -1/2, -1, -1, 3/4, 1/4, 3/4, -1, 3/4, 1/4, 2, 2, -1/2, -1/2, -1, -1, -1, 
    -3, -2, 1, 1/2, 1, 1, -1, -1, -2, 4, -4, 3/2, -1/2, 3/2, 3/2, -2, 2, -8, 
    2, -3/2, -3/2, 2, -2, -2, -3/2, 1, 3, 3, -3/2, -4, 8, 2, 1, 1, -2, 4, 
    -16, 16, 4, -3, -6, 6, -4, -3, 1, 6, -1, -1, 1, 1, 1, -3/2, -1, -9/4, 
    -3/4, -3/4, 1/4, 3/4, -1/4, -1/4, -1/4, 3/4, -1/4, 1/2, 5/2, 1/2, 2, -1, 
    -2, -3/2, -1, 1, 1, -2, -2, -1/4, -1/4, 1/4, 1/4, -1, 4, -8, -1, 3/4, 
    9/4, -2, 1, -1, 3/4, 3/2, -3/2, -3/4, 1, -2, -1, 1/2, -2, 6, -6, -5/4, 
    3/2, 11/4, -5/2, 1, 1/2, -1/4, -7/4, -1, 1, 1, 4, -1, 1, -1, 1, -1, -1, 
    -1, -1, -1/2, -1/4, 3/4, 1/4, -3, -3, -3/4, -1, -3/4, -5/4, -3/4, 3/4, 
    -1/2, -3/2, -1, -1, -1, -1, -1, -1, -1, -1, -1/2, -3/2, -1, 1/2, -1/2, 
    -3/16, 1/16, -3/16, 1/16, -1/8, 1/4, -1/2, 3/2, 3/2, 3/2, 3/16, 3/16, 
    9/16, -3/16, -1/2, 9/16, 9/16, 1/2, -1/2, -3/16, -3/16, -3/16, -3/16, 
    1/8, 1/4, -1/2, 3/2, -3/2, -3/2, -9/16, 3/16, -3/16, -3/16, -1/2, -3/16, 
    -3/16, 1/2, 1, -3/2, -9/16, -1/16, -9/16, -1/16, -1/8, 3/4, -3/2, 9/2, 
    3/2, 3/2, -3/16, 9/16, 15/16, -9/16, -3/2, 15/16, 15/16, -3/2, 8, -1, 
    -3/4, 1/4, -3/4, 1, 1, -2, -1/4, 1/4, 1/2, -1, 6, -2, 2, -2, -3/2, -1/2, 
    -1/2, 1/2, 1, -1/2, 3/2, 1/2, 3/2, 3/2, -3/2, -2, 2, 2, -2, 2, 2, -2, -2, 
    2, -2, -3, -4, -4, 3/2, 3/2, -4, 3/2, 3/2, -1/2, 2, -10, 2, 9/4, -3/2, 
    -9/4, 3/2, -4, 3/4, 9/4, -1, -1, -2, 1, -1, -1, -1, -2, -1/2, -1/2, -1, 
    -1, -1, -1, -1, -1, -1, -1, -1, -1/2, 1/2, -3/2, -1, -1/2, -1/2, -1, -1, 
    -2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 2, 4, 4, 42, 46, 80, 82, 84, 86, 125, 129, 164, 166, 168, 170, 
    170, 170, 170, 170, 170, 170, 171, 178, 179, 188, 188, 188, 188, 188, 
    188, 188, 188, 188, 188, 188, 188, 188, 188, 188, 188, 188, 188, 198, 
    199, 209, 210, 210, 212, 212, 232, 232, 232, 232, 234, 234, 254, 254, 
    254, 254, 254, 254, 254, 254, 254, 254, 254, 254, 255, 256, 256, 256, 
    256, 256, 256, 256, 256, 256, 256, 256, 256, 256, 256, 256, 256, 256, 
    256, 256, 256, 256, 256, 256, 256, 256, 256, 256, 256, 256, 256, 259, 
    262, 262, 262, 262, 262, 262, 262, 262, 262, 262, 262, 262, 262, 262, 
    262, 262, 262, 262, 262, 262, 262, 262, 262, 262, 262, 262, 262, 262, 
    262, 262, 262, 262, 262, 262, 262, 262}, {{14}, {48}, {8}, {54}, {4}, 
    {6}, {23}, {25}, {27}, {34}, {43}, {55}, {56}, {57}, {68}, {69}, {70}, 
    {77}, {78}, {80}, {81}, {82}, {83}, {84}, {88}, {89}, {90}, {100}, {102}, 
    {104}, {109}, {111}, {112}, {114}, {117}, {126}, {128}, {129}, {131}, 
    {132}, {133}, {134}, {79}, {81}, {83}, {85}, {4}, {6}, {23}, {25}, {27}, 
    {34}, {43}, {67}, {68}, {70}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, 
    {83}, {84}, {85}, {102}, {104}, {111}, {112}, {116}, {117}, {119}, {128}, 
    {129}, {131}, {132}, {133}, {134}, {135}, {54}, {58}, {8}, {58}, {8}, 
    {54}, {10}, {12}, {23}, {25}, {31}, {36}, {45}, {49}, {50}, {51}, {68}, 
    {69}, {72}, {75}, {78}, {79}, {80}, {82}, {84}, {85}, {93}, {94}, {95}, 
    {99}, {101}, {103}, {110}, {111}, {112}, {115}, {116}, {119}, {127}, 
    {129}, {130}, {131}, {132}, {133}, {134}, {79}, {81}, {83}, {85}, {10}, 
    {12}, {23}, {25}, {31}, {36}, {45}, {66}, {68}, {69}, {72}, {74}, {75}, 
    {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {101}, {103}, {111}, 
    {112}, {116}, {117}, {119}, {129}, {130}, {131}, {132}, {133}, {134}, 
    {135}, {48}, {52}, {14}, {52}, {14}, {48}, {22}, {23}, {68}, {69}, {78}, 
    {80}, {82}, {84}, {24}, {25}, {111}, {112}, {117}, {119}, {129}, {131}, 
    {133}, {134}, {43}, {67}, {69}, {70}, {102}, {104}, {128}, {132}, {133}, 
    {135}, {44}, {45}, {66}, {68}, {72}, {101}, {103}, {129}, {132}, {134}, 
    {135}, {46}, {48}, {52}, {49}, {50}, {51}, {74}, {75}, {84}, {85}, {93}, 
    {94}, {95}, {110}, {112}, {115}, {116}, {117}, {127}, {129}, {130}, 
    {132}, {133}, {54}, {58}, {55}, {56}, {57}, {76}, {77}, {82}, {83}, {88}, 
    {89}, {90}, {109}, {111}, {114}, {116}, {119}, {126}, {128}, {131}, 
    {132}, {134}, {68}, {69}, {99}, {110}, {130}, {100}, {109}, {131}}}, 
   {-1, -1, -1, -1, 2, -2, 1/2, -1, -2, -1/2, -1, -1, 1, 2, -3/4, -3/4, -1/2, 
    1/2, -1/2, 1/4, -1/4, -1/4, -1/4, -1/2, -1, -2, -2, 4, 2, -2, 5/4, -5/4, 
    -1/4, 3/4, 2, -2, 1/2, 2, 1, 3/4, -1, -5/4, -1/2, 1/2, 1/2, -1/2, 1/2, 
    -1/2, 1/4, -1/2, -1/2, -1/8, -1, -1/8, -3/2, -1/2, -3/16, 1/16, -3/16, 
    -3/16, 1/8, 1/8, 7/16, 3/16, -7/16, -3/16, 2, -2, -1, -5/16, -3/16, 1, 1, 
    -3/8, 1, 7/8, 3/8, -1/8, -1, -3/8, 1/2, 1, 1/2, -1, -1, -1, 2, -2, -3/2, 
    -1, -2, -1/2, -1, -1, 1, 2, -9/4, 3/4, -1/2, 1/2, -3/4, -1/4, 1/2, -3/2, 
    3/4, -1/4, -1, 2, -6, 4, 2, -2, -1/4, -5/4, 5/4, 9/4, -3/2, 2, -2, 5/2, 
    -1, 2, 3/4, -1/4, -2, 1/2, -1/2, -1/2, 1/2, 1/2, -1/2, -3/4, -1/2, -1/2, 
    -1/8, -1, -1/8, -3/4, -3/4, -1/2, -3/16, 1/16, -3/8, 1/8, 5/16, -3/16, 
    -15/16, -3/16, 15/16, 3/16, 2, -2, -13/16, -1/2, -3/16, 1, 1, 5/8, -1/8, 
    1, 3/8, -1/2, -5/8, -3/8, 1/2, 1, 1/2, -1, -1, -1, 4, 1, -3/2, 3/2, 1, 
    -1, 1, -1, -1, 1, 2, 1, -2, -2, -2, -2, 1, 2, 3/2, 1/4, -3/4, 3/4, -3, 3, 
    3/4, -3/4, -3/4, 3/4, 1/2, 3/2, 1/4, -3/4, 3/4, -3, 3, 3/4, -3/4, -3/4, 
    3/4, 1/2, -1/2, -1, -1/2, 1/2, 1, 3/8, 1/8, -3/8, -1/8, -1/2, 1, -3, 
    -9/8, 9/8, 9/8, -3/8, -1, -1, 1/4, -5/4, 3/8, 3/8, -1/2, -1, -1/2, 1/2, 
    1, 3/8, 1/8, -3/8, -1/8, -1/2, -1, -1, -3/8, 3/8, 3/8, 3/8, -1, -1, 1/4, 
    -5/4, 3/8, 3/8, 2, 2, 1, 1/2, 1/2, 1, 1/2, 1/2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 9, 9, 60, 80, 121, 121, 126, 126, 126, 147, 171, 205, 208, 210, 
    214, 239, 240, 240, 240, 240, 240, 241, 259, 260, 262, 263, 276, 278, 
    289, 289, 289, 289, 289, 289, 289, 290, 305, 305, 310, 311, 311, 311, 
    321, 322, 332, 333, 334, 335, 354, 373, 392, 393, 393, 393, 393, 393, 
    403, 403, 417, 417, 433, 433, 433, 433, 433, 438, 438, 438, 441, 444, 
    445, 445, 445, 448, 449, 449, 449, 452, 453, 453, 453, 453, 453, 453, 
    456, 457, 464, 473, 483, 493, 493, 493, 493, 493, 493, 493, 493, 493, 
    496, 496, 496, 496, 496, 496, 499, 499, 502, 502, 502, 502, 502, 502, 
    502, 502, 502, 502, 504, 505, 505, 505, 507, 508, 508, 508, 508, 508, 
    508, 508, 508, 509, 509, 509, 509, 509, 509}, {{1}, {2}, {9}, {13}, {14}, 
    {15}, {20}, {21}, {46}, {3}, {4}, {6}, {10}, {17}, {19}, {23}, {25}, 
    {26}, {27}, {29}, {34}, {35}, {55}, {56}, {57}, {64}, {68}, {69}, {70}, 
    {71}, {76}, {78}, {79}, {80}, {81}, {82}, {84}, {85}, {87}, {88}, {89}, 
    {90}, {100}, {102}, {104}, {109}, {111}, {112}, {114}, {116}, {121}, 
    {126}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {23}, 
    {25}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, 
    {112}, {128}, {129}, {130}, {131}, {133}, {134}, {4}, {5}, {6}, {23}, 
    {25}, {26}, {34}, {35}, {55}, {56}, {57}, {64}, {68}, {69}, {76}, {78}, 
    {79}, {80}, {81}, {82}, {83}, {84}, {85}, {89}, {90}, {100}, {102}, 
    {104}, {109}, {111}, {112}, {114}, {117}, {126}, {128}, {129}, {131}, 
    {132}, {133}, {134}, {135}, {7}, {8}, {9}, {54}, {58}, {10}, {23}, {25}, 
    {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, {112}, 
    {128}, {129}, {130}, {131}, {133}, {134}, {10}, {11}, {23}, {25}, {30}, 
    {36}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, 
    {112}, {128}, {129}, {130}, {131}, {133}, {134}, {10}, {12}, {23}, {25}, 
    {31}, {36}, {45}, {66}, {68}, {69}, {72}, {74}, {75}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {101}, {103}, {111}, {112}, {116}, {128}, 
    {129}, {130}, {131}, {132}, {133}, {134}, {135}, {13}, {14}, {15}, {14}, 
    {46}, {13}, {14}, {15}, {46}, {16}, {17}, {26}, {27}, {29}, {36}, {38}, 
    {70}, {71}, {78}, {79}, {87}, {88}, {89}, {109}, {111}, {114}, {116}, 
    {117}, {121}, {129}, {130}, {132}, {134}, {135}, {17}, {22}, {23}, {25}, 
    {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {112}, {128}, 
    {129}, {131}, {133}, {134}, {24}, {117}, {129}, {26}, {26}, {29}, {87}, 
    {88}, {89}, {90}, {109}, {111}, {114}, {116}, {129}, {132}, {134}, {28}, 
    {97}, {26}, {27}, {87}, {89}, {90}, {109}, {111}, {114}, {132}, {134}, 
    {135}, {36}, {36}, {37}, {66}, {74}, {75}, {78}, {79}, {111}, {116}, 
    {117}, {129}, {130}, {132}, {134}, {135}, {39}, {99}, {104}, {106}, 
    {107}, {40}, {43}, {67}, {69}, {70}, {102}, {104}, {128}, {132}, {133}, 
    {135}, {44}, {45}, {66}, {68}, {72}, {101}, {103}, {129}, {132}, {134}, 
    {135}, {46}, {47}, {48}, {49}, {51}, {74}, {75}, {84}, {85}, {92}, {93}, 
    {94}, {95}, {99}, {101}, {110}, {112}, {115}, {116}, {127}, {132}, {133}, 
    {50}, {51}, {74}, {75}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, 
    {110}, {112}, {115}, {116}, {127}, {132}, {133}, {50}, {51}, {74}, {75}, 
    {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, {112}, {115}, 
    {116}, {127}, {132}, {133}, {52}, {87}, {88}, {89}, {90}, {109}, {111}, 
    {114}, {116}, {132}, {134}, {59}, {74}, {75}, {98}, {107}, {113}, {116}, 
    {117}, {121}, {125}, {126}, {129}, {130}, {132}, {61}, {87}, {88}, {89}, 
    {90}, {98}, {109}, {111}, {113}, {114}, {116}, {125}, {126}, {132}, 
    {134}, {135}, {66}, {129}, {132}, {134}, {135}, {69}, {128}, {133}, {70}, 
    {114}, {121}, {71}, {74}, {116}, {117}, {75}, {78}, {111}, {117}, {79}, 
    {117}, {129}, {130}, {86}, {87}, {88}, {89}, {109}, {116}, {132}, {134}, 
    {87}, {88}, {89}, {90}, {109}, {111}, {114}, {132}, {134}, {87}, {88}, 
    {89}, {90}, {109}, {111}, {114}, {116}, {132}, {134}, {87}, {88}, {89}, 
    {90}, {109}, {111}, {114}, {116}, {132}, {134}, {99}, {110}, {133}, 
    {105}, {109}, {113}, {107}, {113}, {121}, {117}, {129}, {118}, {121}, 
    {135}, {122}, {130}}}, {-3/2, 1/2, -1/2, -1, -1, -1/2, 1, -1, 1, -1/2, 
    -1/4, 1, -1/4, 1/8, -1/8, 1/4, 1/2, 3/4, -1, 1, 1/8, 1/2, 1/2, 1/2, -1, 
    1/2, 9/8, 3/8, -3/8, 1/8, -1/4, -1/8, -1/8, -3/4, -1/4, 1/4, 1/8, 1/8, 
    1/2, -1/2, 3, 1, 1, -1, 1, 5/8, -1/8, 3/8, -3/4, 1/4, 1/2, 1, -1/4, -1, 
    -3/8, -5/4, -9/8, 1/2, 5/8, 1/8, 3/4, 1/2, 9/8, 3/8, 3/8, 3/8, -3/8, 1/8, 
    3/8, -1/8, -3/8, 1/8, 1/4, -1/4, -1/4, -5/4, -1/4, -5/4, 1/2, 1, -1/2, 
    -1/2, 2, -1/4, 1/2, 1/2, 1/4, 1, 1, 1, -2, 1, 9/8, 3/8, -1/2, 1/8, 1/8, 
    -9/8, -5/8, 1/8, 1/8, 5/8, 1/8, 2, 2, 2, -2, 2, 3/4, 1/4, 1, -3/4, -1, 2, 
    -1/4, -3/2, -5/4, -3/4, 1/2, 7/4, -1/2, -3/2, -2, -1, 1/2, 1, -2, 3/4, 
    1/2, 9/8, 3/8, 3/8, 3/8, -3/8, 1/8, 3/8, -1/8, -3/8, 1/8, 1/4, -1/4, 
    -1/4, -5/4, -1/4, -5/4, 1/2, 1, -1/2, -1/2, 3/4, 1/2, 1/2, 1/4, 9/8, 3/8, 
    3/8, -5/8, -3/8, 1/8, 3/8, -1/8, -3/8, 1/8, 1/4, -1/4, -1/4, -5/4, -1/4, 
    -5/4, 1/2, 1, -1/2, -1/2, 3/4, 1/2, 1/2, 1/8, -1, 1/8, 3/4, 3/4, 1/2, 
    3/16, -1/16, 3/8, -1/8, -5/16, 3/16, 3/16, -1/16, -3/16, 1/16, 2, -2, 
    1/16, -1/4, 3/16, -3/4, -7/8, -5/8, -5/4, -3/8, 1, 5/8, 3/8, 1/2, 2, 1, 
    -3/2, -1/2, -1, -1, -2, 1, 1, -1, -6, 8, -8, 1, 4, 3, -1, 3, -1, -4, 4, 
    -16, -2, 3, 3, -2, -4, -4, -3, 2, 6, 6, -3, -2, 1, -3/2, -1, -9/4, -3/4, 
    -1/4, -1/4, 3/4, -1/4, -3/4, 1/4, 3/4, -1/4, 1/2, 1/2, 2, 5/2, -1, -2, 
    -3/2, -1, 1, 2, 1, 1, 1/2, -1, 2, -2, 3/4, -1/2, -1/4, 1, 1/2, -3/4, 
    -3/4, -2, 1, -1, 1, -1/2, -2, -2, -1/4, -1/2, -1/4, 3/4, 3/4, -1/2, -2, 
    1/2, 1, -1/2, -3/4, 1/4, -9/4, -5/4, -9/4, -7/4, 4, -5/2, 1/2, 3/2, 3/2, 
    -1/2, -1/2, -3/4, 3/4, -3/8, 3/8, -3/2, -1/2, -1/4, 3/4, -3/4, 3, -3, 
    -3/4, 3/4, 3/4, -3/4, -3/2, 3/2, -1/4, 3/4, -3/4, -3, 3, -3/4, 3/4, 3/4, 
    -3/4, 1/2, -1/2, -3/2, -1/2, 1/2, -3/16, -3/16, -3/16, -3/16, 1/8, 1/4, 
    -3/2, 1/2, -3/2, -3/2, -3/16, -3/16, -9/16, 3/16, -1/2, -3/16, -3/16, 
    -3/2, 1/2, -3/16, 1/16, -3/16, 1/16, -1/8, 1/4, -3/2, 1/2, 3/2, 3/2, 
    9/16, -3/16, 3/16, 3/16, -1/2, 9/16, 9/16, -1/2, -1/2, 3/16, -1/16, 3/16, 
    -1/16, 1/8, -1/4, 3/2, -1/2, -3/2, -3/2, -9/16, 3/16, -3/16, -3/16, 1/2, 
    -9/16, -9/16, -3/2, -1/4, 1, -1, 3, -9/8, 3/4, 3/8, -3/4, 3/8, 3/8, 1, 
    3/2, 3/2, 2, 6, 2, -1/2, 2, -2, 4, -4, -1/2, -3/2, -1, 1, -1, 2, -12, 4, 
    -2, -3/2, 3, -2, 3/2, -4, 4, -4, 5/2, 3/2, -1, 2, 6, -6, -6, 6, -2, 2, 
    -2, -2, -2, 2, -2, -2, -2, 2, -2, -2, -2, 2, -2, -2, 2, 2, -2, 2, -2, 8, 
    3, 3, -3, -3, 1/2, 1, 2, 6, -3/4, 3/2, 3/4, -3/4, -3/4, -1/8, 1/2, -1/2, 
    3/2, -9/16, 3/8, 3/16, -3/8, 3/16, 3/16, -1/8, 1/2, -1/2, 3/2, -9/16, 
    3/8, 3/16, -3/8, 3/16, 3/16, -2, -1/2, -1/2, 1, -1, 1, -2, -1, 1, -1/2, 
    1/2, -3/2, -1/2, 1/2, -3/2, -2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 2, 3, 9, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 17, 
    23, 23, 23, 23, 23, 23, 25, 25, 25, 25, 25, 25, 25, 25, 25, 30, 33, 33, 
    33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 34, 34, 35, 35, 35, 35, 
    35, 35, 36, 36, 36, 36, 36, 37, 37, 38, 38, 38, 40, 40, 40, 40, 40, 40, 
    40, 40, 40, 41, 41, 41, 41, 41, 43, 43, 43, 43, 45, 45, 45, 45, 45, 45, 
    45, 48, 51, 52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 54, 54, 56, 56, 56, 
    56, 56, 56, 58, 58, 58, 58, 58, 58, 58, 58, 58, 58, 58, 58, 58, 58, 58, 
    58, 58, 58, 58, 58, 58, 58, 58, 58}, {{62}, {64}, {64}, {35}, {64}, {76}, 
    {80}, {112}, {135}, {35}, {64}, {76}, {80}, {112}, {133}, {135}, {62}, 
    {35}, {62}, {76}, {80}, {112}, {135}, {112}, {133}, {35}, {76}, {80}, 
    {112}, {135}, {76}, {112}, {133}, {94}, {94}, {76}, {62}, {64}, {133}, 
    {135}, {76}, {112}, {133}, {112}, {133}, {94}, {112}, {133}, {94}, {112}, 
    {133}, {94}, {133}, {135}, {133}, {135}, {112}, {133}}}, 
   {-1/2, 1, 2, 2, 2, -1, -2, 1, -1, 1, 2, -2, -1, 1/2, 1/2, -1, 2, 4, 2, -2, 
    -4, 2, -2, 1, -1, -4, 2, 4, -2, 2, 2, -1, 1, -4, -4, -3/2, -2, -2, 6, -6, 
    4, -3, 3, -3, 3, -8, -3, 3, -8, -3/2, 3/2, -2, -1/2, 1/2, -1, 1, -1, 
    1}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 9, 18, 27, 27, 27, 27, 36, 45, 54, 54, 54, 54, 54, 54, 
    54, 54, 54, 54, 55, 64, 64, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 
    73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 74, 74, 74, 
    74, 74, 74, 75, 75, 75, 75, 75, 75, 75, 75, 75, 75, 75, 75, 75, 75, 75, 
    75, 75, 75, 75, 75, 75, 75, 75, 75, 75, 76, 76, 77, 77, 77, 77, 77, 77, 
    77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 
    77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 77, 
    77, 77, 77, 77, 77, 77, 77, 77, 77, 77}, {{23}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {23}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {23}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {23}, {78}, 
    {79}, {80}, {81}, {82}, {83}, {84}, {85}, {23}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {23}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {22}, {23}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {23}, 
    {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {84}, {82}, {82}, {84}}}, 
   {-1, -1/4, -1/4, 1/4, 1/4, -1/4, 1/4, 1/4, -1/4, -1, -1/4, -1/4, 1/4, 1/4, 
    -1/4, 1/4, 1/4, -1/4, -1, -1/4, -1/4, 1/4, 1/4, 5/4, 1/4, -5/4, -1/4, 1, 
    1/4, 1/4, -1/4, -1/4, 1/4, -1/4, -1/4, 1/4, 1, 1/4, 1/4, -1/4, -1/4, 1/4, 
    -1/4, -1/4, 1/4, 1, 1/4, 1/4, -1/4, -1/4, -5/4, -1/4, 5/4, 1/4, 2, -2, 
    -1/2, -1/2, 1/2, 1/2, -3/2, 1/2, 3/2, -1/2, 1, 1/4, 1/4, -1/4, -1/4, 
    -5/4, -1/4, 5/4, 1/4, 3/2, 3/2, 4, 4}}], SparseArray[Automatic, {135, 
  135}, 0, {1, {{0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 3, 9, 16, 16, 16, 16, 22, 23, 
    23, 23, 23, 23, 23, 23, 23, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 
    30, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 34, 34, 34, 
    34, 35, 35, 36, 36, 36, 36, 37, 37, 38, 38, 38, 40, 40, 40, 40, 40, 40, 
    40, 40, 41, 41, 41, 41, 41, 43, 43, 43, 43, 45, 45, 45, 45, 48, 48, 48, 
    49, 49, 49, 49, 49, 49, 49, 49, 49, 49, 49, 49, 49, 51, 51, 53, 53, 53, 
    53, 53, 53, 55, 55, 55, 55, 55, 55, 55, 55, 55, 55, 55, 55, 55, 55, 55, 
    55, 55, 55, 55, 55, 55, 55, 55, 55, 55}, {{61}, {63}, {63}, {37}, {63}, 
    {74}, {78}, {111}, {135}, {37}, {63}, {74}, {78}, {111}, {134}, {135}, 
    {37}, {61}, {74}, {78}, {111}, {135}, {61}, {111}, {134}, {37}, {74}, 
    {78}, {111}, {135}, {74}, {111}, {134}, {74}, {90}, {90}, {61}, {63}, 
    {134}, {135}, {74}, {111}, {134}, {111}, {134}, {90}, {111}, {134}, {90}, 
    {134}, {135}, {134}, {135}, {111}, {134}}}, {-1/2, 1, 2, 2, 2, -1, -2, 1, 
    -1, 1, 2, -2, -1, 1/2, 1/2, -1, 4, 2, -2, -4, 2, -2, 2, 2, -2, -4, 2, 4, 
    -2, 2, 2, -1, 1, -3/2, -4, -4, -2, -2, 6, -6, 4, -3, 3, -3, 3, -8, -3, 3, 
    -2, -1/2, 1/2, -1, 1, -1, 1}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 9, 18, 18, 50, 59, 59, 59, 65, 71, 104, 113, 113, 113, 119, 125, 
    141, 153, 165, 181, 181, 181, 182, 191, 191, 200, 211, 215, 215, 220, 
    231, 235, 235, 240, 247, 248, 255, 256, 257, 257, 257, 257, 257, 264, 
    264, 271, 271, 271, 271, 271, 272, 273, 273, 273, 273, 273, 274, 275, 
    275, 275, 275, 275, 275, 275, 275, 275, 277, 279, 279, 279, 286, 293, 
    300, 307, 307, 309, 309, 311, 312, 312, 313, 313, 313, 313, 313, 313, 
    313, 316, 319, 320, 320, 320, 323, 323, 323, 324, 324, 324, 325, 325, 
    325, 325, 325, 325, 325, 325, 325, 325, 325, 325, 325, 325, 325, 327, 
    327, 327, 329, 329, 329, 329, 329, 329, 329, 329, 329, 329, 329, 329, 
    329, 329, 329, 329, 329, 329, 329, 329}, {{1}, {2}, {9}, {13}, {14}, 
    {15}, {24}, {46}, {48}, {1}, {2}, {7}, {8}, {9}, {15}, {24}, {44}, {54}, 
    {5}, {6}, {23}, {26}, {27}, {56}, {57}, {64}, {70}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {87}, {88}, {89}, {90}, {100}, {102}, 
    {104}, {109}, {111}, {112}, {114}, {126}, {129}, {132}, {134}, {23}, 
    {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {7}, {8}, {9}, {24}, 
    {44}, {54}, {7}, {8}, {9}, {24}, {44}, {54}, {11}, {12}, {23}, {30}, 
    {31}, {50}, {51}, {63}, {72}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {92}, {93}, {94}, {95}, {99}, {101}, {103}, {110}, {111}, {112}, 
    {115}, {116}, {127}, {128}, {132}, {133}, {23}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {13}, {14}, {15}, {24}, {46}, {48}, {13}, {14}, 
    {15}, {24}, {46}, {48}, {16}, {17}, {26}, {29}, {36}, {38}, {70}, {71}, 
    {78}, {89}, {114}, {116}, {121}, {130}, {132}, {135}, {16}, {17}, {26}, 
    {36}, {37}, {38}, {74}, {75}, {78}, {79}, {111}, {135}, {18}, {19}, {30}, 
    {34}, {35}, {38}, {76}, {77}, {80}, {81}, {112}, {135}, {18}, {19}, {30}, 
    {33}, {34}, {38}, {72}, {73}, {80}, {95}, {115}, {116}, {123}, {131}, 
    {132}, {135}, {22}, {23}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, 
    {23}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {29}, {70}, {71}, 
    {78}, {89}, {114}, {116}, {121}, {130}, {132}, {135}, {29}, {70}, {116}, 
    {132}, {78}, {89}, {116}, {132}, {135}, {33}, {72}, {73}, {80}, {95}, 
    {115}, {116}, {123}, {131}, {132}, {135}, {33}, {72}, {116}, {132}, {80}, 
    {95}, {116}, {132}, {135}, {35}, {76}, {77}, {80}, {81}, {112}, {135}, 
    {80}, {37}, {74}, {75}, {78}, {79}, {111}, {135}, {78}, {38}, {70}, {71}, 
    {114}, {121}, {130}, {132}, {135}, {72}, {73}, {115}, {123}, {131}, 
    {132}, {135}, {95}, {95}, {89}, {89}, {132}, {135}, {132}, {135}, {70}, 
    {71}, {114}, {121}, {130}, {132}, {135}, {70}, {71}, {114}, {121}, {130}, 
    {132}, {135}, {72}, {73}, {115}, {123}, {131}, {132}, {135}, {72}, {73}, 
    {115}, {123}, {131}, {132}, {135}, {116}, {132}, {116}, {132}, {78}, 
    {80}, {89}, {116}, {132}, {89}, {116}, {132}, {89}, {95}, {116}, {132}, 
    {95}, {98}, {113}, {135}, {116}, {132}}}, {-1, -1, 1, 2, 2, 3, -2, -2, 
    -2, -1, -1, 2, 2, 3, 1, -2, -2, -2, -2, 4, -1, 2, -4, 4, -4, 2, -1, -3/4, 
    -1/4, 1/4, -1/4, -1/4, -1/4, 7/4, -1/4, 1, -2, 4, 4, 16, -16, 4, 11/2, 
    -3/2, 3/2, -9/2, 4, 1, -9/2, 3/2, 1, 1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 
    -1/4, -1/4, -2, -2, -2, 2, 2, 2, 2, 2, 2, -2, -2, -2, -2, 4, 1, 2, -4, 4, 
    -4, 2, -1, 1/4, -1/4, -3/4, -1/4, 7/4, -1/4, -1/4, -1/4, 1, -2, 12, -4, 
    16, -16, 4, 5/2, 3/2, 3/2, -3/2, -3, 4, 1, -9/2, 3/2, -1, -1/4, 1/4, 1/4, 
    -1/4, -1/4, -1/4, 1/4, 1/4, -2, -2, -2, 2, 2, 2, 2, 2, 2, -2, -2, -2, -1, 
    1, -2, 8, -1, -4, -1, 1, -2, 16, -3, 2, 4, -1, -6, 3, 1, -1, 2, 1, -4, 
    -4, 2, -2, 4, 2, -2, 2, -1, 1, 2, 1, -4, -4, 2, -2, 4, 2, -2, 2, 1, -1, 
    -2, 8, -1, -4, -1, 1, -2, 16, -3, 2, 4, -1, -6, 3, 2, -2, -3/2, 1/2, 3/2, 
    -1/2, -1/2, -1/2, 1/2, 1/2, 1, -5/4, -1/4, 5/4, 1/4, 1/4, 1/4, -1/4, 
    -1/4, -4, 1/2, -1/2, 1, -8, 3/2, -1, -2, 1/2, 3, -3/2, -2, 1, -1/2, 1/2, 
    1, 8, 1, -2, 1, -4, 1/2, -1/2, 1, -8, 3/2, -1, -2, 1/2, 3, -3/2, -2, 1, 
    -1/2, 1/2, 1, 8, 1, -2, 1, -4, 2, -2, 4, 2, -2, 2, 4, -4, 2, -2, 4, 2, 
    -2, 2, 4, -2, 3/4, 1/4, -3/4, 1, -1/4, -3/2, 5/4, 3/4, 1/4, -3/4, 1, 
    -1/4, -3/2, 5/4, -4, -4, -4, -4, 6, -6, 6, -6, -3/2, -1/2, 3/2, -2, 1/2, 
    1, -1/2, 3/2, 1/2, -3/2, 2, -1/2, 3, -7/2, -3/2, -1/2, 3/2, -2, 1/2, 1, 
    -1/2, 3/2, 1/2, -3/2, 2, -1/2, 3, -7/2, -3, 3, -3, 3, 4, 4, -8, -3, 3, 
    -8, -3/2, 3/2, -2, -8, -3, 3, -2, 2, -1, 1, -1, 1}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 29, 29, 29, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 
    65, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 101, 
    101, 101, 101, 102, 102, 103, 103, 103, 103, 103, 103, 103, 103, 104, 
    104, 106, 106, 106, 106, 113, 113, 120, 120, 120, 129, 129, 135, 135, 
    135, 137, 137, 139, 139, 139, 139, 139, 139, 141, 141, 141, 148, 155, 
    155, 155, 155, 155, 155, 155, 155, 155, 155, 155, 155, 155, 155, 155, 
    158, 159, 162, 162, 162, 162, 162, 162, 162, 162, 164, 164, 164, 164, 
    165, 165, 166, 166, 166, 166, 166, 166, 166, 168, 168, 168, 168, 168, 
    168, 168, 168, 168, 168, 168, 168, 168, 168, 168, 168, 168, 168, 168, 
    168, 168}, {{18}, {19}, {30}, {31}, {33}, {34}, {35}, {38}, {60}, {62}, 
    {72}, {73}, {76}, {80}, {81}, {92}, {93}, {94}, {110}, {112}, {115}, 
    {116}, {119}, {123}, {128}, {131}, {132}, {133}, {135}, {76}, {77}, 
    {116}, {119}, {128}, {131}, {132}, {18}, {19}, {30}, {31}, {33}, {34}, 
    {35}, {38}, {60}, {62}, {72}, {73}, {76}, {80}, {81}, {92}, {93}, {94}, 
    {110}, {112}, {115}, {116}, {119}, {123}, {128}, {131}, {132}, {133}, 
    {135}, {18}, {19}, {30}, {31}, {33}, {34}, {35}, {38}, {60}, {62}, {72}, 
    {73}, {76}, {80}, {81}, {92}, {93}, {94}, {110}, {112}, {115}, {116}, 
    {119}, {123}, {128}, {131}, {132}, {133}, {135}, {76}, {77}, {116}, 
    {119}, {128}, {131}, {132}, {106}, {108}, {93}, {115}, {132}, {76}, {77}, 
    {116}, {119}, {128}, {131}, {132}, {76}, {77}, {116}, {119}, {128}, 
    {131}, {132}, {76}, {77}, {108}, {116}, {119}, {125}, {127}, {128}, 
    {131}, {93}, {106}, {115}, {125}, {127}, {132}, {125}, {127}, {128}, 
    {132}, {115}, {132}, {76}, {77}, {116}, {119}, {128}, {131}, {132}, {76}, 
    {77}, {116}, {119}, {128}, {131}, {132}, {93}, {115}, {132}, {93}, {93}, 
    {115}, {132}, {128}, {132}, {106}, {108}, {115}, {132}}}, 
   {-1/4, -1/4, -3/2, 2, -2, 1/4, 1, 1, 1/2, 1/2, 3/4, -1/4, -1/2, -1/4, 
    -1/4, -1, 1, -4, 1, -1/4, -3/4, 1, -1, -1, -3/4, 1/2, 3/2, 3/2, -5/4, 
    3/4, 1/4, -3/4, 1, -3/4, -1/4, 1/2, 1, 1, 6, -8, 8, -1, -4, -4, -2, -2, 
    -3, 1, 2, 1, 1, 4, -4, 16, -4, 1, 3, -4, 4, 4, 3, -2, -6, -6, 5, 1, 1, 6, 
    -8, 8, -1, -4, -4, -2, -2, -3, 1, 2, 1, 1, 4, -4, 16, -4, 1, 3, -4, 4, 4, 
    3, -2, -6, -6, 5, -3/2, -1/2, 3/2, -2, 3/2, 1/2, -1, -3/4, -3/4, 1, 3/4, 
    -3/4, 3/4, 1/4, -3/4, 1, 5/4, -1/4, -3/2, 3/4, 1/4, -3/4, 1, 5/4, -1/4, 
    -3/2, -3, -1, -6, 3, -4, -8, 8, 1, 1, -4, -6, 3, -8, 8, -3, 1, -1, -6, 6, 
    -3, 3, -3/2, -1/2, 3/2, -2, -1/2, 1/2, 1, 3/2, 1/2, -3/2, 2, -7/2, -1/2, 
    3, 2, -3, 3, -2, -1/2, 3/8, -3/8, -1/2, 1/2, 1, 1, -1, 1}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 7, 7, 7, 7, 7, 7, 14, 14, 14, 14, 14, 14, 14, 14, 
    14, 14, 14, 16, 16, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 32, 32, 32, 32, 32, 32, 
    32, 32, 32, 32, 32, 32, 32, 32, 39, 46, 46, 46, 46, 46, 46, 46, 46, 46, 
    46, 46, 46, 46, 46, 46, 46, 46, 48, 48, 48, 50, 50, 50, 50, 50, 50, 50, 
    50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 
    50, 50, 50, 50, 50, 50, 50, 50}, {{82}, {83}, {111}, {119}, {128}, {131}, 
    {134}, {82}, {83}, {111}, {119}, {128}, {131}, {134}, {131}, {134}, {82}, 
    {83}, {111}, {119}, {128}, {131}, {134}, {82}, {83}, {111}, {119}, {128}, 
    {131}, {134}, {131}, {134}, {82}, {83}, {111}, {119}, {128}, {131}, 
    {134}, {82}, {83}, {111}, {119}, {128}, {131}, {134}, {131}, {134}, 
    {131}, {134}}}, {-3/4, -1/4, 3/4, -1, 1/4, 3/4, -1/2, 3/4, 1/4, -3/4, 1, 
    -1/4, -3/4, 1/2, 1, -1, 3/2, 1/2, -3/2, 2, -1/2, 5/2, -3, 3/4, 1/4, -3/4, 
    1, -1/4, 5/4, -3/2, -2, 2, -3/2, -1/2, 3/2, -2, 1/2, -1/2, 1, 3/2, 1/2, 
    -3/2, 2, -1/2, -7/2, 3, -1/2, 1/2, 1/2, -1/2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 7, 7, 7, 7, 7, 7, 14, 14, 14, 14, 14, 14, 14, 14, 
    14, 14, 14, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 
    16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 25, 25, 25, 25, 25, 
    25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 32, 39, 39, 39, 39, 39, 39, 39, 
    39, 39, 39, 39, 39, 39, 39, 41, 41, 41, 41, 41, 43, 43, 43, 43, 43, 43, 
    43, 43, 43, 43, 43, 43, 43, 43, 43, 43, 43, 43, 43, 43, 43, 43, 43, 43, 
    43, 43, 43, 43, 43, 43, 43, 43}, {{84}, {85}, {112}, {117}, {129}, {130}, 
    {133}, {84}, {85}, {112}, {117}, {129}, {130}, {133}, {130}, {133}, {84}, 
    {85}, {112}, {117}, {129}, {130}, {133}, {130}, {133}, {84}, {85}, {112}, 
    {117}, {129}, {130}, {133}, {84}, {85}, {112}, {117}, {129}, {130}, 
    {133}, {130}, {133}, {130}, {133}}}, {3/4, 1/4, -3/4, 1, -1/4, -3/4, 1/2, 
    -3/4, -1/4, 3/4, -1, 1/4, 3/4, -1/2, -1, 1, 3/4, 1/4, -3/4, 1, -1/4, 5/4, 
    -3/2, -2, 2, -3/2, -1/2, 3/2, -2, 1/2, -1/2, 1, 3/2, 1/2, -3/2, 2, -1/2, 
    -7/2, 3, -1/2, 1/2, 1/2, -1/2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 29, 29, 29, 29, 29, 29, 29, 29, 29, 36, 36, 36, 36, 65, 94, 
    94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 94, 
    94, 101, 101, 102, 102, 103, 103, 103, 103, 103, 103, 103, 103, 110, 110, 
    117, 117, 117, 117, 124, 124, 126, 126, 135, 135, 146, 146, 146, 146, 
    148, 150, 150, 150, 150, 150, 152, 152, 152, 159, 166, 166, 166, 166, 
    166, 166, 166, 166, 166, 166, 166, 166, 173, 173, 173, 181, 181, 181, 
    181, 181, 181, 181, 181, 181, 181, 181, 183, 183, 183, 183, 184, 184, 
    185, 185, 185, 185, 185, 185, 185, 187, 187, 187, 187, 187, 187, 187, 
    187, 187, 187, 187, 187, 187, 187, 187, 187, 187, 187, 187, 187, 187, 
    187}, {{16}, {17}, {26}, {27}, {29}, {36}, {37}, {38}, {59}, {61}, {70}, 
    {71}, {74}, {78}, {79}, {87}, {88}, {89}, {109}, {111}, {114}, {116}, 
    {117}, {121}, {129}, {130}, {132}, {134}, {135}, {74}, {75}, {116}, 
    {117}, {129}, {130}, {132}, {16}, {17}, {26}, {27}, {29}, {36}, {37}, 
    {38}, {59}, {61}, {70}, {71}, {74}, {78}, {79}, {87}, {88}, {89}, {109}, 
    {111}, {114}, {116}, {117}, {121}, {129}, {130}, {132}, {134}, {135}, 
    {16}, {17}, {26}, {27}, {29}, {36}, {37}, {38}, {59}, {61}, {70}, {71}, 
    {74}, {78}, {79}, {87}, {88}, {89}, {109}, {111}, {114}, {116}, {117}, 
    {121}, {129}, {130}, {132}, {134}, {135}, {74}, {75}, {116}, {117}, 
    {129}, {130}, {132}, {107}, {105}, {74}, {75}, {116}, {117}, {129}, 
    {130}, {132}, {74}, {75}, {116}, {117}, {129}, {130}, {132}, {88}, {89}, 
    {90}, {109}, {111}, {114}, {116}, {114}, {132}, {74}, {75}, {107}, {116}, 
    {117}, {125}, {126}, {129}, {130}, {88}, {89}, {90}, {105}, {109}, {111}, 
    {114}, {116}, {125}, {126}, {132}, {125}, {126}, {129}, {132}, {114}, 
    {132}, {74}, {75}, {116}, {117}, {129}, {130}, {132}, {74}, {75}, {116}, 
    {117}, {129}, {130}, {132}, {88}, {89}, {90}, {109}, {111}, {116}, {132}, 
    {88}, {89}, {90}, {109}, {111}, {114}, {116}, {132}, {129}, {132}, {105}, 
    {107}, {114}, {132}}}, {-1/4, -1/4, -3/2, 2, -2, 1/4, 1, 1, 1/2, 1/2, 
    3/4, -1/4, -1/2, -1/4, -1/4, -1, 1, -4, -1/2, 5/4, 3/4, -1/2, -1, -1, 
    -3/4, 1/2, 3/2, 3/2, -5/4, 3/4, 1/4, -3/4, 1, -3/4, -1/4, 1/2, 1, 1, 6, 
    -8, 8, -1, -4, -4, -2, -2, -3, 1, 2, 1, 1, 4, -4, 16, 2, -5, -3, 2, 4, 4, 
    3, -2, -6, -6, 5, 1, 1, 6, -8, 8, -1, -4, -4, -2, -2, -3, 1, 2, 1, 1, 4, 
    -4, 16, 2, -5, -3, 2, 4, 4, 3, -2, -6, -6, 5, -3/2, -1/2, 3/2, -2, 3/2, 
    1/2, -1, -3/4, -3/4, 3/4, 1/4, -3/4, 1, 5/4, -1/4, -3/2, 3/4, 1/4, -3/4, 
    1, 5/4, -1/4, -3/2, 1, -4, 4, -3/2, 3/2, 3/2, -3/2, 3/4, -3/4, -3, -1, 
    -6, 3, -4, -8, 8, 1, 1, -4, 16, -16, -6, 6, -6, -3, 6, -8, 8, -3, 1, -1, 
    -6, 6, -3, 3, -3/2, -1/2, 3/2, -2, -1/2, 1/2, 1, 3/2, 1/2, -3/2, 2, -7/2, 
    -1/2, 3, 2, -8, 8, -3, 3, -3, 3, -1/2, 2, -2, 3/4, -3/4, -3/8, 3/4, -3/8, 
    -1/2, 1/2, 1, 1, -1, 1}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 12, 12, 12, 12, 12, 12, 13, 14, 15, 15, 15, 15, 26, 26, 
    26, 26, 26, 26, 26, 28, 28, 35, 46, 51, 51, 55, 55, 55, 55, 55, 55, 55, 
    55, 62, 62, 62, 62, 62, 62, 62, 62, 63, 63, 63, 63, 63, 63, 63, 63, 63, 
    63, 63, 64, 64, 64, 64, 64, 64, 64, 64, 64, 64, 66, 66, 68, 68, 69, 69, 
    69, 69, 69, 69, 69, 69, 76, 83, 83, 83, 83, 83, 83, 83, 83, 86, 87, 90, 
    90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 
    90, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 92, 
    92, 92, 92, 92, 92, 92, 92, 92, 92, 92}, {{45}, {27}, {70}, {78}, {79}, 
    {88}, {109}, {111}, {117}, {129}, {130}, {134}, {45}, {45}, {45}, {27}, 
    {70}, {78}, {79}, {88}, {109}, {111}, {117}, {129}, {130}, {134}, {129}, 
    {134}, {78}, {79}, {111}, {117}, {129}, {130}, {134}, {27}, {70}, {78}, 
    {79}, {88}, {109}, {111}, {117}, {129}, {130}, {134}, {70}, {88}, {109}, 
    {129}, {134}, {27}, {78}, {109}, {134}, {78}, {79}, {111}, {117}, {129}, 
    {130}, {134}, {45}, {88}, {129}, {134}, {129}, {134}, {70}, {78}, {79}, 
    {111}, {117}, {129}, {130}, {134}, {78}, {79}, {111}, {117}, {129}, 
    {130}, {134}, {88}, {109}, {134}, {88}, {88}, {109}, {134}, {109}, 
    {134}}}, {1, 4, 1, 1/2, -1/2, 2, -1, 3/2, -2, -3/2, 1/2, 3, 2, 2, 2, -8, 
    -2, -1, 1, -4, 2, -3, 4, 3, -1, -6, 1, -1, 3/2, 1/2, -3/2, 2, 5/2, -1/2, 
    -3, 4, 1, 1/2, -1/2, 2, -1, 3/2, -2, -3/2, 1/2, 3, -1, 2, -1, -1, 2, -2, 
    -1, 1/2, -1/2, -3/2, -1/2, 3/2, -2, -1/2, 1/2, 1, -2, 1, -6, 6, -2, 2, 4, 
    -3/2, -1/2, 3/2, -2, -1/2, 1/2, 1, 3/2, 1/2, -3/2, 2, -7/2, -1/2, 3, 2, 
    -3, 3, -2, -1/2, 3/8, -3/8, -1, 1}}], SparseArray[Automatic, {135, 135}, 
  0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 2, 3, 4, 4, 4, 4, 19, 19, 19, 19, 19, 19, 19, 19, 19, 34, 
    34, 34, 34, 36, 36, 36, 36, 36, 36, 36, 51, 61, 61, 65, 65, 72, 72, 72, 
    72, 72, 72, 72, 72, 73, 73, 73, 73, 73, 73, 73, 80, 80, 80, 80, 80, 80, 
    80, 80, 80, 80, 80, 80, 80, 80, 80, 80, 80, 82, 82, 84, 84, 84, 85, 85, 
    85, 85, 85, 85, 85, 85, 92, 99, 99, 99, 99, 99, 99, 99, 99, 99, 99, 99, 
    106, 106, 106, 114, 114, 114, 114, 114, 114, 114, 114, 114, 114, 114, 
    114, 114, 114, 114, 116, 116, 116, 116, 116, 116, 116, 116, 116, 116, 
    116, 116, 116, 116, 116, 116, 116, 116, 116, 116, 116, 116, 116, 116, 
    116, 116}, {{43}, {43}, {43}, {43}, {31}, {72}, {80}, {81}, {93}, {94}, 
    {95}, {110}, {112}, {115}, {116}, {119}, {128}, {131}, {133}, {31}, {72}, 
    {80}, {81}, {93}, {94}, {95}, {110}, {112}, {115}, {116}, {119}, {128}, 
    {131}, {133}, {128}, {133}, {31}, {72}, {80}, {81}, {93}, {94}, {95}, 
    {110}, {112}, {115}, {116}, {119}, {128}, {131}, {133}, {72}, {93}, {94}, 
    {95}, {110}, {112}, {115}, {116}, {128}, {133}, {31}, {80}, {110}, {133}, 
    {80}, {81}, {112}, {119}, {128}, {131}, {133}, {43}, {93}, {94}, {95}, 
    {110}, {112}, {115}, {116}, {128}, {133}, {128}, {133}, {72}, {80}, {81}, 
    {112}, {119}, {128}, {131}, {133}, {80}, {81}, {112}, {119}, {128}, 
    {131}, {133}, {93}, {94}, {95}, {112}, {115}, {116}, {133}, {93}, {94}, 
    {95}, {110}, {112}, {115}, {116}, {133}, {110}, {133}}}, 
   {1, 2, 2, 2, 4, 1, 1/2, -1/2, 2, -8, 8, 2, -3/2, -3, 3, -2, -3/2, 1/2, 3, 
    -8, -2, -1, 1, -4, 16, -16, -4, 3, 6, -6, 4, 3, -1, -6, -1, 1, 4, 1, 1/2, 
    -1/2, 2, -8, 8, 2, -3/2, -3, 3, -2, -3/2, 1/2, 3, -1, 2, -8, 8, 2, -3, 
    -3, 3, -1, 2, -2, -1, 1/2, -1/2, -3/2, -1/2, 3/2, -2, -1/2, 1/2, 1, -2, 
    1, -4, 4, 3/2, -3/2, -3/2, 3/2, -6, 6, -2, 2, 4, -3/2, -1/2, 3/2, -2, 
    -1/2, 1/2, 1, 3/2, 1/2, -3/2, 2, -7/2, -1/2, 3, 2, -8, 8, -3, -3, 3, 3, 
    -1/2, 2, -2, -3/8, 3/4, 3/4, -3/4, -3/8, -1, 1}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 10, 10, 63, 94, 143, 190, 195, 197, 197, 208, 208, 208, 208, 208, 
    208, 208, 208, 235, 237, 237, 237, 237, 243, 243, 243, 243, 243, 243, 
    243, 263, 275, 276, 287, 294, 308, 308, 308, 308, 316, 317, 317, 317, 
    330, 331, 331, 331, 331, 333, 344, 355, 355, 357, 358, 358, 377, 396, 
    415, 417, 417, 430, 430, 446, 446, 446, 446, 446, 447, 447, 447, 447, 
    447, 453, 459, 459, 459, 465, 471, 471, 471, 477, 483, 483, 483, 483, 
    483, 483, 483, 483, 483, 483, 484, 485, 494, 503, 512, 512, 512, 512, 
    512, 512, 512, 512, 512, 512, 512, 517, 517, 520, 520, 520, 520, 520, 
    520, 520, 520, 520, 520, 520, 520, 520, 520, 520, 520, 520, 520, 520, 
    520, 520, 520, 520, 520, 520, 520, 520, 520}, {{1}, {2}, {9}, {13}, {15}, 
    {20}, {21}, {24}, {46}, {48}, {3}, {4}, {5}, {6}, {10}, {17}, {19}, {23}, 
    {25}, {26}, {27}, {29}, {34}, {35}, {43}, {55}, {56}, {57}, {64}, {68}, 
    {69}, {70}, {71}, {76}, {78}, {79}, {80}, {81}, {82}, {84}, {85}, {87}, 
    {88}, {89}, {90}, {100}, {102}, {104}, {109}, {111}, {112}, {114}, {116}, 
    {121}, {126}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, 
    {4}, {5}, {6}, {26}, {27}, {43}, {56}, {57}, {64}, {68}, {70}, {78}, 
    {79}, {84}, {85}, {87}, {88}, {89}, {90}, {100}, {102}, {104}, {109}, 
    {111}, {112}, {114}, {126}, {129}, {131}, {132}, {134}, {4}, {5}, {6}, 
    {23}, {25}, {26}, {27}, {29}, {34}, {35}, {43}, {55}, {56}, {57}, {64}, 
    {68}, {69}, {70}, {71}, {76}, {78}, {79}, {80}, {81}, {82}, {84}, {85}, 
    {87}, {88}, {89}, {90}, {100}, {102}, {104}, {109}, {111}, {112}, {114}, 
    {116}, {121}, {126}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, 
    {135}, {4}, {5}, {6}, {23}, {25}, {26}, {27}, {29}, {34}, {35}, {43}, 
    {55}, {56}, {57}, {64}, {67}, {68}, {70}, {76}, {77}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {87}, {88}, {89}, {90}, {102}, {109}, 
    {111}, {112}, {114}, {116}, {126}, {128}, {129}, {130}, {131}, {132}, 
    {133}, {134}, {135}, {7}, {9}, {24}, {44}, {54}, {8}, {9}, {49}, {50}, 
    {75}, {85}, {92}, {99}, {101}, {110}, {115}, {132}, {133}, {18}, {19}, 
    {30}, {31}, {33}, {34}, {35}, {38}, {72}, {73}, {76}, {80}, {81}, {92}, 
    {93}, {94}, {110}, {112}, {115}, {116}, {119}, {123}, {128}, {131}, 
    {132}, {133}, {135}, {19}, {92}, {80}, {81}, {112}, {128}, {131}, {133}, 
    {30}, {31}, {33}, {72}, {73}, {80}, {81}, {93}, {94}, {110}, {112}, 
    {115}, {116}, {119}, {123}, {128}, {131}, {132}, {133}, {135}, {30}, 
    {33}, {92}, {94}, {95}, {110}, {112}, {115}, {116}, {128}, {132}, {133}, 
    {91}, {30}, {31}, {92}, {94}, {95}, {110}, {112}, {115}, {132}, {133}, 
    {135}, {34}, {35}, {76}, {80}, {81}, {112}, {135}, {34}, {35}, {67}, 
    {76}, {77}, {80}, {81}, {112}, {116}, {128}, {131}, {132}, {133}, {135}, 
    {39}, {99}, {104}, {106}, {107}, {121}, {130}, {135}, {40}, {43}, {67}, 
    {69}, {71}, {102}, {104}, {114}, {121}, {128}, {130}, {132}, {133}, 
    {135}, {44}, {48}, {52}, {49}, {50}, {75}, {85}, {92}, {99}, {101}, 
    {110}, {115}, {132}, {133}, {49}, {50}, {75}, {85}, {92}, {99}, {101}, 
    {110}, {115}, {132}, {133}, {48}, {52}, {53}, {56}, {57}, {76}, {77}, 
    {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, 
    {116}, {126}, {132}, {134}, {56}, {57}, {76}, {77}, {82}, {83}, {87}, 
    {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {126}, {132}, 
    {134}, {56}, {57}, {76}, {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, 
    {102}, {109}, {111}, {114}, {116}, {126}, {132}, {134}, {54}, {58}, {60}, 
    {76}, {77}, {98}, {113}, {116}, {119}, {123}, {125}, {127}, {128}, {131}, 
    {132}, {62}, {92}, {93}, {94}, {95}, {98}, {106}, {110}, {113}, {115}, 
    {116}, {125}, {127}, {132}, {133}, {135}, {67}, {72}, {73}, {115}, {131}, 
    {132}, {135}, {72}, {73}, {115}, {131}, {132}, {135}, {76}, {77}, {116}, 
    {128}, {131}, {132}, {76}, {77}, {116}, {128}, {131}, {132}, {80}, {81}, 
    {112}, {128}, {131}, {133}, {80}, {81}, {112}, {128}, {131}, {133}, {91}, 
    {92}, {92}, {94}, {95}, {110}, {112}, {115}, {116}, {132}, {133}, {92}, 
    {94}, {95}, {110}, {112}, {115}, {116}, {132}, {133}, {92}, {94}, {95}, 
    {110}, {112}, {115}, {116}, {132}, {133}, {106}, {110}, {113}, {133}, 
    {135}, {108}, {113}, {123}}}, {-3/2, 1/2, -1/2, -1, -1/2, 1, -1, 1, 1, 1, 
    -1/2, 1/4, 1, -1, 1/4, -1/8, 1/8, -1/4, -1/2, -3/4, 1, -1, -1/8, -1/2, 
    -1, 1/2, -1/2, 1, -1/2, -9/8, -3/8, 3/8, -1/8, 1/4, 1/8, 1/8, 3/4, 1/4, 
    -1/4, -1/8, 3/8, -1/2, 1/2, -3, -1, -1, 7, -1, -5/8, 1/8, -3/8, 9/4, 
    -1/4, -1/2, -1, 1/4, 1, 3/8, 5/4, 21/8, -1/2, -5/8, -1/8, 1, 1, -2, -1, 
    2, -1, -2, 2, -2, -3/2, 1/2, 1/4, 1/4, -3/4, 1/4, -1/2, 1, -2, -2, -2, 8, 
    -2, -5/4, 3/4, -3/4, 9/4, -2, 1, 3/2, 9/4, -3/4, 1/2, 3/2, -2, -1/2, -1, 
    -3/2, 2, -2, -1/4, -1, -2, 1, -1, 2, -1, -9/4, -3/4, 3/4, -1/4, 1/2, 1/4, 
    1/4, 3/2, 1/2, -1/2, -1/4, 3/4, -1, 1, -6, -2, -2, 14, -2, -5/4, 1/4, 
    -3/4, 9/2, -1/2, -1, -2, 1/2, 2, 3/4, 5/2, 21/4, -1, -5/4, -1/4, 1/2, 1, 
    -3/2, -1/4, -1/2, -1, 3/2, -1, -1/8, -1/2, -1, 1/2, -1/2, 1, -1, -1/8, 
    -3/2, 1/2, 7/16, -1/16, 3/16, 3/16, 3/4, 1/4, -1/16, -1/16, -5/16, 7/16, 
    -1/2, 1/2, -1, -1, 6, -3/8, 1/8, -9/16, 15/8, -1/16, -1, -1/8, 5/4, 1/4, 
    13/8, 9/4, -1/8, -5/8, 1/8, -1/2, 1, -1/2, -1/2, -1/2, -1/2, -1, 1, -1, 
    -1/2, 1/2, -1/2, -6, 6, -3/2, 3/2, 3/2, -3/2, 1, -1, -4, 4, -4, 1, 4, 4, 
    3/2, -1/2, -2, -5/2, -5/2, -2, 2, -8, 2, 1/2, -3/2, 2, -2, -2, -3/2, 1, 
    3, 3, -7/2, -2, 2, -1/2, 1/2, 1/2, 1/2, -1/2, -1, 3, -2, 2, -3/4, 1/4, 
    -3/4, 1/4, -1, 4, -1, 3/4, 3/4, -1, 1, 1, 3/4, -1/2, -3/2, -3/2, 3/4, 1, 
    1, -1/2, 2, -2, -3/4, 1/2, 1/4, -1/2, 1/2, 1/4, -1/4, 1, -1, 1, 1/2, 2, 
    -2, -1/4, 1/2, 1/4, 1/4, -1/4, -1/2, 2, 4, -2, -4, -2, 2, -2, -1/2, -1, 
    1/2, 1/4, 1/4, -1/4, 7/4, 3/4, 1/4, 3/2, -3/2, -1/2, -5/2, 1/2, -1/2, 
    3/4, 3/4, 3/8, -3/8, 1/2, 1/4, 1/4, -3/2, -1/2, 1/4, -3/4, -1/4, 3, -3, 
    3/4, -1, 3/4, 1/4, 3/4, -3/4, -1/2, -3/2, -1, 1, -1/2, 1/2, 1/4, -1/4, 
    -1/4, 3, -3, 3/4, -3/4, -3/4, 3/4, 1/2, -1/2, -1/4, 1/4, -1/4, -3, 3, 
    -3/4, 3/4, 3/4, -3/4, 1, -1, 1/2, -1/2, 1/2, -3/16, 1/16, -3/16, 1/16, 
    -1/8, 1/4, -5/2, -1/2, -3/2, 3/2, -9/16, 3/16, 9/16, -3/16, -1/2, 9/16, 
    -3/16, 1/2, -1/2, 3/16, -1/16, 3/16, -1/16, 1/8, -1/4, 5/2, 1/2, 3/2, 
    -3/2, 9/16, -3/16, -9/16, 3/16, 1/2, -9/16, 3/16, 1/2, -1/2, 3/16, -1/16, 
    3/16, -1/16, 1/8, -1/4, 5/2, 1/2, 3/2, -3/2, 9/16, -3/16, -9/16, 3/16, 
    1/2, -9/16, 3/16, -1, -1/2, 1, 3/2, -1/2, -2, -2, -5/2, 2, 2, 4, -4, 
    -1/2, 1/2, 1, 1, 1, 2, -4, 4, 2, 6, -3/2, 2, -3/2, 1, 4, -4, 1/2, -3/2, 
    1, -2, -1/2, 1/2, 1/2, -1/2, -1, 1/2, -3/2, 3/2, 3/2, -3/2, -3, 3/2, 
    -1/2, 1/2, 1/2, 1/2, -1/2, -1, -3/2, 3/2, 3/2, 3/2, -3/2, -3, -1/2, 1/2, 
    1/2, 1/2, -1/2, -1, -3/2, 3/2, 3/2, 3/2, -3/2, -3, -2, -3, -1/2, 6, -6, 
    -3/4, 3/2, 3/4, -3/2, 3/4, -3/4, 1/8, 3/2, -3/2, -3/16, 3/8, 3/16, -3/8, 
    3/16, -3/16, 1/8, -3/2, 3/2, 3/16, -3/8, -3/16, 3/8, -3/16, 3/16, -2, 1, 
    -1, 1, -1, 1, 1, -1}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 5, 5, 5, 5, 36, 67, 67, 74, 79, 79, 79, 79, 79, 79, 79, 79, 79, 
    79, 79, 79, 81, 81, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 
    87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 88, 88, 107, 126, 145, 147, 
    147, 149, 149, 149, 162, 164, 164, 164, 164, 164, 164, 174, 174, 174, 
    174, 174, 174, 174, 174, 174, 174, 174, 174, 174, 174, 174, 174, 174, 
    174, 174, 174, 180, 186, 186, 186, 186, 186, 186, 186, 186, 186, 186, 
    186, 186, 186, 186, 186, 186, 186, 186, 186, 189, 189, 189, 189, 189, 
    189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 
    189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189}, {{7}, 
    {8}, {9}, {24}, {44}, {5}, {6}, {23}, {35}, {55}, {56}, {57}, {64}, {76}, 
    {78}, {79}, {80}, {81}, {82}, {83}, {84}, {89}, {90}, {100}, {102}, 
    {104}, {109}, {112}, {114}, {117}, {126}, {129}, {130}, {132}, {134}, 
    {135}, {5}, {6}, {23}, {35}, {55}, {56}, {57}, {64}, {76}, {78}, {79}, 
    {80}, {81}, {82}, {83}, {84}, {85}, {89}, {90}, {100}, {102}, {104}, 
    {109}, {112}, {114}, {117}, {126}, {132}, {133}, {134}, {135}, {7}, {8}, 
    {9}, {24}, {44}, {54}, {58}, {7}, {8}, {9}, {24}, {44}, {54}, {58}, {84}, 
    {85}, {112}, {129}, {130}, {133}, {47}, {50}, {51}, {74}, {75}, {84}, 
    {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, {112}, {115}, {116}, 
    {127}, {132}, {133}, {50}, {51}, {74}, {75}, {84}, {85}, {92}, {93}, 
    {94}, {95}, {99}, {101}, {110}, {112}, {115}, {116}, {127}, {132}, {133}, 
    {50}, {51}, {74}, {75}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, 
    {110}, {112}, {115}, {116}, {127}, {132}, {133}, {48}, {52}, {54}, {58}, 
    {55}, {56}, {57}, {76}, {82}, {89}, {90}, {100}, {102}, {109}, {114}, 
    {132}, {134}, {54}, {58}, {64}, {84}, {85}, {112}, {117}, {121}, {126}, 
    {129}, {130}, {135}, {84}, {85}, {112}, {129}, {130}, {133}, {84}, {85}, 
    {112}, {129}, {130}, {133}, {104}, {121}, {133}}}, 
   {1, 1, 1, -1, -1, 2, -2, 1, -1, -1, -1, 2, -1, 1/2, 1/4, 1/4, 3/4, -1/4, 
    1/4, -1/4, -1, -2, -2, -2, 2, -2, -3/4, -5/4, 3/4, 1, -2, 1/4, -1/4, 3/4, 
    -3/4, 1/2, 1, -1, 1/2, -1/2, -2, -2, 4, -1, 1, 1/8, 1/8, 3/8, -1/8, -5/8, 
    -1/8, -7/8, 1/8, -4, -4, -4, 4, -2, -3/2, -1, 3/2, 1, -2, 3/2, -1/2, 
    -3/2, 1/2, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1/2, 1/2, 
    1/2, -1/2, 1/2, -1, 1/2, -1/2, 1/2, 3/16, -1/16, 3/16, -1/16, 1/8, -1/4, 
    3/2, -1/2, -3/2, 3/2, -9/16, 3/16, 9/16, -3/16, 1/2, 3/16, -9/16, 1/2, 
    -1/2, -3/16, 1/16, -3/16, 1/16, -1/8, 1/4, -3/2, 1/2, 3/2, -3/2, 9/16, 
    -3/16, -9/16, 3/16, -1/2, -3/16, 9/16, 1/2, -1/2, -3/16, 1/16, -3/16, 
    1/16, -1/8, 1/4, -3/2, 1/2, 3/2, -3/2, 9/16, -3/16, -9/16, 3/16, -1/2, 
    -3/16, 9/16, -1, -1/2, 1, 1, -3/2, -3/2, 3, 3/4, -3/4, -3, -3, -3, 3, 
    -9/8, 9/8, 9/8, -9/8, 1, 1, 1, 3/4, -1/4, 3/4, -1, -1, 2, 1/4, -1/4, 
    -1/2, -1/2, 1/2, 1/2, -1/2, 1/2, -1, -3/2, 3/2, 3/2, -3/2, 3/2, -3, 1, 
    1/2, 1/2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 1, 2, 2, 2, 2, 51, 51, 58, 59, 59, 59, 110, 110, 117, 118, 118, 
    118, 118, 118, 118, 118, 118, 121, 122, 125, 125, 125, 125, 125, 125, 
    125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 
    125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 
    125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 
    125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 
    125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 
    125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 
    125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 125, 
    125, 125, 125, 125, 125, 125, 125}, {{24}, {24}, {4}, {5}, {6}, {23}, 
    {25}, {26}, {27}, {29}, {34}, {35}, {43}, {55}, {56}, {57}, {64}, {67}, 
    {68}, {70}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, 
    {87}, {88}, {89}, {90}, {100}, {102}, {104}, {109}, {111}, {112}, {114}, 
    {116}, {117}, {126}, {128}, {129}, {131}, {132}, {133}, {134}, {135}, 
    {7}, {8}, {9}, {24}, {44}, {54}, {58}, {24}, {10}, {11}, {12}, {23}, 
    {25}, {30}, {31}, {33}, {36}, {37}, {45}, {49}, {50}, {51}, {63}, {66}, 
    {68}, {69}, {72}, {74}, {75}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {92}, {93}, {94}, {95}, {99}, {101}, {103}, {110}, {111}, {112}, 
    {115}, {116}, {119}, {127}, {128}, {129}, {130}, {131}, {132}, {133}, 
    {134}, {135}, {13}, {14}, {15}, {24}, {46}, {48}, {52}, {24}, {23}, {68}, 
    {69}, {24}, {23}, {68}, {69}}}, {1, 1, -1/2, -1, 5/2, 1/4, 1/2, 1, -3/2, 
    1, 1/8, 1/2, 1, 1/2, 3/2, -3, 1, 1/8, 3/2, -1/2, -7/16, 1/16, -3/16, 
    -3/16, -3/4, -1/4, 1/16, 1/16, 17/16, -3/16, 1/2, -1/2, 3, 3, 4, -10, 4, 
    9/8, -1/8, 21/16, -21/8, 1/16, -1, 3, 1/8, -1/2, -13/8, -3, 1/8, 11/8, 
    -1/8, 1, 3/2, 1, -1, -1/2, -1, -1, 1, -1/2, -1, 5/2, 1/4, 1/2, 1, -3/2, 
    1, 1/8, 1/2, 1, 1/2, 3/2, -3, 1, 1/8, 3/4, 3/4, -1/2, -7/16, 1/16, -1/4, 
    -1/4, -11/16, -3/16, 25/16, -3/16, -7/16, 1/16, 1/2, -1/2, 5, 1, 4, -10, 
    4, 3/8, 29/16, 1/8, -15/8, -11/16, -1, 3, 1/2, -7/8, -5/8, -1, -3, 7/8, 
    5/8, -1/8, 1, 3/2, 1, -1, -1/2, -1, -1, 1, 3, 3/2, -3/2, 2, -3/2, -3/4, 
    3/4}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 5, 5, 5, 5, 5, 5, 5, 5, 5, 36, 67, 67, 74, 79, 79, 79, 79, 79, 
    81, 81, 81, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 
    87, 87, 87, 87, 87, 87, 87, 87, 87, 87, 89, 89, 89, 102, 104, 105, 105, 
    124, 143, 162, 164, 164, 164, 164, 164, 174, 174, 174, 174, 174, 174, 
    174, 174, 174, 174, 174, 174, 174, 174, 174, 174, 174, 174, 174, 180, 
    186, 186, 186, 186, 186, 186, 186, 186, 186, 186, 186, 186, 186, 186, 
    186, 186, 186, 186, 186, 186, 189, 189, 189, 189, 189, 189, 189, 189, 
    189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 
    189, 189, 189, 189, 189, 189, 189, 189, 189, 189, 189}, {{13}, {14}, 
    {15}, {24}, {46}, {11}, {12}, {23}, {37}, {49}, {50}, {51}, {63}, {74}, 
    {78}, {79}, {80}, {81}, {82}, {84}, {85}, {94}, {95}, {99}, {101}, {103}, 
    {110}, {111}, {115}, {119}, {127}, {128}, {131}, {132}, {133}, {135}, 
    {11}, {12}, {23}, {37}, {49}, {50}, {51}, {63}, {74}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {94}, {95}, {99}, {101}, {103}, {110}, 
    {111}, {115}, {119}, {127}, {132}, {133}, {134}, {135}, {13}, {14}, {15}, 
    {24}, {46}, {48}, {52}, {13}, {14}, {15}, {24}, {46}, {48}, {52}, {82}, 
    {83}, {111}, {128}, {131}, {134}, {48}, {52}, {49}, {50}, {51}, {74}, 
    {84}, {94}, {95}, {99}, {101}, {110}, {115}, {132}, {133}, {48}, {52}, 
    {53}, {56}, {57}, {76}, {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, 
    {102}, {109}, {111}, {114}, {116}, {126}, {132}, {134}, {56}, {57}, {76}, 
    {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, 
    {114}, {116}, {126}, {132}, {134}, {56}, {57}, {76}, {77}, {82}, {83}, 
    {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {126}, 
    {132}, {134}, {54}, {58}, {63}, {82}, {83}, {111}, {119}, {123}, {127}, 
    {128}, {131}, {135}, {82}, {83}, {111}, {128}, {131}, {134}, {82}, {83}, 
    {111}, {128}, {131}, {134}, {103}, {123}, {134}}}, 
   {1, 1, 1, -1, -1, 2, -2, -1, -1, -1, -1, 2, -1, 1/2, 3/4, -1/4, 1/4, 1/4, 
    -1, 1/4, -1/4, -2, -2, -2, 2, -2, -3/4, -5/4, 3/4, 1, -2, 1/4, -1/4, 3/4, 
    -3/4, 1/2, 1, -1, -1/2, -1/2, -2, -2, 4, -1, 1, 3/8, -1/8, 1/8, 1/8, 
    -7/8, 1/8, -5/8, -1/8, -4, -4, -4, 4, -2, -3/2, -1, 3/2, 1, -2, 3/2, 
    -3/2, -1/2, 1/2, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1/2, 
    -1/2, -1/2, 1/2, -1/2, 1, 1, 1, -3/2, -3/2, 3, 3/4, -3/4, -3, -3, -3, 3, 
    -9/8, 9/8, 9/8, -9/8, 1, 1, 1/2, -1/2, 1/2, 3/16, -1/16, 3/16, -1/16, 
    1/8, -1/4, 1/2, 1/2, -3/2, 3/2, -3/16, -3/16, 3/16, 3/16, 1/2, 3/16, 
    -9/16, 1/2, -1/2, -3/16, 1/16, -3/16, 1/16, -1/8, 1/4, -1/2, -1/2, 3/2, 
    -3/2, 3/16, 3/16, -3/16, -3/16, -1/2, -3/16, 9/16, 1/2, -1/2, -3/16, 
    1/16, -3/16, 1/16, -1/8, 1/4, -1/2, -1/2, 3/2, -3/2, 3/16, 3/16, -3/16, 
    -3/16, -1/2, -3/16, 9/16, -1, -1/2, 1, 3/4, -1/4, 3/4, -1, -1, 2, 1/4, 
    -1/4, -1/2, -1/2, 1/2, 1/2, -1/2, 1/2, -1, -3/2, 3/2, 3/2, -3/2, 3/2, -3, 
    1, 1/2, 1/2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 10, 62, 73, 73, 73, 73, 73, 73, 105, 153, 201, 206, 208, 208, 
    210, 237, 237, 237, 237, 237, 237, 243, 243, 243, 263, 275, 276, 287, 
    287, 287, 287, 287, 287, 287, 294, 308, 308, 308, 308, 316, 317, 317, 
    317, 330, 331, 332, 332, 351, 370, 389, 391, 391, 393, 404, 415, 415, 
    417, 430, 430, 447, 447, 447, 447, 447, 448, 448, 448, 448, 454, 460, 
    460, 460, 466, 472, 472, 472, 478, 484, 484, 484, 484, 484, 484, 484, 
    485, 486, 495, 504, 513, 513, 513, 513, 513, 513, 513, 513, 513, 513, 
    513, 513, 513, 513, 513, 518, 518, 521, 521, 521, 521, 521, 521, 521, 
    521, 521, 521, 521, 521, 521, 521, 521, 521, 521, 521, 521, 521, 521, 
    521, 521, 521, 521, 521, 521, 521, 521}, {{1}, {2}, {7}, {9}, {15}, {20}, 
    {21}, {24}, {44}, {54}, {3}, {4}, {10}, {11}, {12}, {16}, {18}, {23}, 
    {25}, {30}, {31}, {33}, {36}, {37}, {45}, {49}, {50}, {51}, {63}, {68}, 
    {69}, {72}, {73}, {74}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {92}, 
    {93}, {94}, {95}, {99}, {101}, {103}, {110}, {111}, {112}, {115}, {116}, 
    {123}, {127}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {55}, 
    {56}, {77}, {83}, {87}, {100}, {102}, {109}, {114}, {132}, {134}, {10}, 
    {11}, {12}, {30}, {31}, {45}, {50}, {51}, {63}, {69}, {72}, {80}, {81}, 
    {82}, {83}, {92}, {93}, {94}, {95}, {99}, {101}, {103}, {110}, {111}, 
    {112}, {115}, {116}, {127}, {128}, {130}, {132}, {133}, {10}, {11}, {12}, 
    {23}, {25}, {30}, {31}, {33}, {36}, {37}, {45}, {49}, {50}, {51}, {63}, 
    {68}, {69}, {72}, {73}, {74}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {92}, {93}, {94}, {95}, {99}, {101}, {103}, {110}, {111}, {112}, {115}, 
    {116}, {123}, {127}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, 
    {10}, {11}, {12}, {23}, {25}, {30}, {31}, {33}, {36}, {37}, {45}, {49}, 
    {50}, {51}, {63}, {66}, {68}, {69}, {72}, {74}, {75}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {92}, {93}, {94}, {95}, {101}, {110}, 
    {111}, {112}, {115}, {116}, {127}, {128}, {129}, {130}, {131}, {132}, 
    {133}, {134}, {135}, {13}, {15}, {24}, {46}, {48}, {14}, {15}, {16}, 
    {87}, {16}, {17}, {26}, {27}, {29}, {36}, {37}, {38}, {70}, {71}, {74}, 
    {78}, {79}, {87}, {88}, {89}, {109}, {111}, {114}, {116}, {117}, {121}, 
    {129}, {130}, {132}, {134}, {135}, {78}, {79}, {111}, {129}, {130}, 
    {134}, {26}, {27}, {29}, {70}, {71}, {78}, {79}, {88}, {89}, {109}, 
    {111}, {114}, {116}, {117}, {121}, {129}, {130}, {132}, {134}, {135}, 
    {26}, {29}, {87}, {89}, {90}, {109}, {111}, {114}, {116}, {129}, {132}, 
    {134}, {86}, {26}, {27}, {87}, {89}, {90}, {109}, {111}, {114}, {132}, 
    {134}, {135}, {36}, {37}, {74}, {78}, {79}, {111}, {135}, {36}, {37}, 
    {66}, {74}, {75}, {78}, {79}, {111}, {116}, {129}, {130}, {132}, {134}, 
    {135}, {41}, {100}, {103}, {105}, {108}, {123}, {131}, {135}, {42}, {45}, 
    {66}, {68}, {73}, {101}, {103}, {115}, {123}, {129}, {131}, {132}, {134}, 
    {135}, {46}, {47}, {50}, {51}, {74}, {75}, {84}, {85}, {92}, {93}, {94}, 
    {95}, {99}, {101}, {110}, {112}, {115}, {116}, {127}, {132}, {133}, {50}, 
    {51}, {74}, {75}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, 
    {112}, {115}, {116}, {127}, {132}, {133}, {50}, {51}, {74}, {75}, {84}, 
    {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, {112}, {115}, {116}, 
    {127}, {132}, {133}, {48}, {52}, {54}, {58}, {55}, {56}, {77}, {83}, 
    {87}, {100}, {102}, {109}, {114}, {132}, {134}, {55}, {56}, {77}, {83}, 
    {87}, {100}, {102}, {109}, {114}, {132}, {134}, {54}, {58}, {59}, {74}, 
    {75}, {98}, {113}, {116}, {117}, {121}, {125}, {126}, {129}, {130}, 
    {132}, {61}, {87}, {88}, {89}, {90}, {98}, {105}, {109}, {111}, {113}, 
    {114}, {116}, {125}, {126}, {132}, {134}, {135}, {66}, {70}, {71}, {114}, 
    {130}, {132}, {135}, {70}, {71}, {114}, {130}, {132}, {135}, {74}, {75}, 
    {116}, {129}, {130}, {132}, {74}, {75}, {116}, {129}, {130}, {132}, {78}, 
    {79}, {111}, {129}, {130}, {134}, {78}, {79}, {111}, {129}, {130}, {134}, 
    {86}, {87}, {87}, {89}, {90}, {109}, {111}, {114}, {116}, {132}, {134}, 
    {87}, {89}, {90}, {109}, {111}, {114}, {116}, {132}, {134}, {87}, {89}, 
    {90}, {109}, {111}, {114}, {116}, {132}, {134}, {105}, {109}, {113}, 
    {134}, {135}, {107}, {113}, {121}}}, {1/2, -3/2, -1, -1/2, -1/2, -1, 1, 
    1, 1, 1, -1/2, 1/4, 1/4, 1, -1, 1/8, -1/8, -1/4, -1/2, -3/4, 1, -1, -1/8, 
    -1/2, -1, 1/2, -1/2, 1, -1/2, -9/8, -3/8, 3/8, -1/8, 1/4, 1/4, 1/4, 5/8, 
    1/8, -5/8, 3/8, 1/4, -1/2, 1/2, -3, -1, -1, 7, -1, 1/8, -7/8, -1/8, 3/2, 
    1/2, -1/2, -1, 5/4, 1/4, 11/8, 21/8, -1/8, -1, -1/8, 1, -1, -1/2, 1/2, 
    -1/2, -6, 6, -3/2, 3/2, 3/2, -3/2, 1, 1, -2, -1, 2, -1, -2, 2, -2, -3/2, 
    1/2, 1/4, 1/4, -3/4, 1/4, -1/2, 1, -6, 2, -2, 8, -2, 1/4, -3/4, -3/4, 
    3/4, 3/2, -2, 1, 3/2, 9/4, -3/4, 1/2, 3/2, -2, -1/2, -1, -3/2, 2, -2, 
    -1/4, -1, -2, 1, -1, 2, -1, -9/4, -3/4, 3/4, -1/4, 1/2, 1/2, 1/2, 5/4, 
    1/4, -5/4, 3/4, 1/2, -1, 1, -6, -2, -2, 14, -2, 1/4, -7/4, -1/4, 3, 1, 
    -1, -2, 5/2, 1/2, 11/4, 21/4, -1/4, -2, -1/4, 1/2, 1, -3/2, -1/4, -1/2, 
    -1, 3/2, -1, -1/8, -1/2, -1, 1/2, -1/2, 1, -1, -1/8, -3/4, -3/4, 1/2, 
    7/16, -1/16, 1/4, 1/4, 11/16, 3/16, -13/16, 7/16, 7/16, -1/16, -1/2, 1/2, 
    -3, 1, 6, 3/8, -17/16, -1/8, 9/8, 11/16, -1, 1/4, 7/8, 5/8, 5/4, 9/4, 
    -1/8, -5/8, 1/8, -1/2, 1, -1/2, -1/2, -1/2, -1/2, -1, -2, 2, -1, 1, -4, 
    4, -4, 1, 4, 4, 3/2, -1/2, -2, -5/2, -5/2, -2, 2, -8, -1, 7/2, 3/2, -1, 
    -2, -2, -3/2, 1, 3, 3, -7/2, 1/2, -1/2, -1/2, -1/2, 1/2, 1, 3, -2, 2, 
    -3/4, 1/4, -3/4, 1/4, -1, 4, 1/2, -3/4, -3/4, 1/2, 1, 1, 3/4, -1/2, -3/2, 
    -3/2, 3/4, 1, 1, -1/2, -2, 2, -3/4, 1/2, 1/4, -1/2, 1/2, 1/4, -1/4, 1, 
    -1, 1, 1/2, -2, 2, -1/4, 1/2, 1/4, 1/4, -1/4, -1/2, 2, 4, -2, -4, -2, 2, 
    -2, -1/2, -1, 1/2, 1/4, 1/4, -1/4, 7/4, 3/4, 1/4, 3/2, -3/2, -1/2, -5/2, 
    1/2, -1/2, 3/4, 3/4, 3/8, -3/8, 1/2, 1/4, 1/4, -3/2, -1/2, 1/4, -3/4, 
    -1/4, 3, -3, 3/4, -1, 3/4, 1/4, 3/4, -3/4, -1/2, -3/2, 1/2, -1/2, 1/2, 
    -3/16, 1/16, -3/16, 1/16, -1/8, 1/4, -3/2, -3/2, -3/2, 3/2, -3/16, -3/16, 
    3/16, 3/16, -1/2, 9/16, -3/16, 1/2, -1/2, 3/16, -1/16, 3/16, -1/16, 1/8, 
    -1/4, 3/2, 3/2, 3/2, -3/2, 3/16, 3/16, -3/16, -3/16, 1/2, -9/16, 3/16, 
    1/2, -1/2, 3/16, -1/16, 3/16, -1/16, 1/8, -1/4, 3/2, 3/2, 3/2, -3/2, 
    3/16, 3/16, -3/16, -3/16, 1/2, -9/16, 3/16, -1, -1/2, -1, 1, -1/2, 1/2, 
    1/4, -1/4, -1/4, 3, -3, 3/4, -3/4, -3/4, 3/4, 1/2, -1/2, -1/4, 1/4, -1/4, 
    -3, 3, -3/4, 3/4, 3/4, -3/4, 1, -1, 1, 3/2, -1/2, -2, -2, -5/2, 2, 2, 4, 
    -4, -1/2, 1/2, 1, 1, 1, 2, -4, 4, 2, 6, -9/2, 3, 2, 3/2, -2, 4, -4, 1/2, 
    -3/2, 1, -2, -1/2, 1/2, 1/2, -1/2, -1, 1/2, -3/2, 3/2, 3/2, -3/2, -3, 
    3/2, -1/2, 1/2, 1/2, 1/2, -1/2, -1, -3/2, 3/2, 3/2, 3/2, -3/2, -3, -1/2, 
    1/2, 1/2, 1/2, -1/2, -1, -3/2, 3/2, 3/2, 3/2, -3/2, -3, -2, -3, -1/2, 6, 
    -6, 3/4, -3/2, -3/4, 3/2, -3/4, 3/4, 1/8, 3/2, -3/2, 3/16, -3/8, -3/16, 
    3/8, -3/16, 3/16, 1/8, -3/2, 3/2, -3/16, 3/8, 3/16, -3/8, 3/16, -3/16, 
    -2, 1, -1, 1, -1, 1, 1, -1}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{59}, {59}, {59}, 
    {59}}}, {-1/2, 2, 2, -2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{60}, {60}, {60}, 
    {60}}}, {-1/2, 2, 2, -2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 3, 4, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5}, {{30}, {30}, {30}, 
    {30}, {30}}}, {-2, 4, -6, -2, 2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 3, 4, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5}, {{26}, {26}, {26}, 
    {26}, {26}}}, {-2, 4, -6, -2, 2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12}, {{39}, {49}, {59}, {62}, {64}, {65}, {101}, 
    {115}, {132}, {20}, {40}, {52}}}, {-2, 1, 1/4, 1/4, -1/2, 2, 3, 3/4, 3/4, 
    -1, -1, -1}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12}, {{41}, {55}, {60}, {61}, {63}, {65}, {102}, 
    {114}, {132}, {21}, {42}, {58}}}, {-2, 1, 1/4, 1/4, -1/2, 2, 3, 3/4, 3/4, 
    -1, -1, -1}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 8, 8, 13, 18, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23}, {{10}, {11}, {30}, {36}, {10}, {11}, 
    {30}, {36}, {13}, {15}, {24}, {46}, {48}, {13}, {15}, {24}, {46}, {48}, 
    {13}, {15}, {24}, {46}, {48}}}, {-1, 1, 1, 1/2, 1/2, -1/2, -1/2, -1/4, 
    -1/2, -1, 1/2, 1/2, 1/2, 1, 2, -1, -1, -1, -1, -2, 1, 1, 1}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 4, 8, 8, 13, 18, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
    23, 23, 23, 23, 23, 23, 23, 23, 23}, {{4}, {5}, {26}, {34}, {4}, {5}, 
    {26}, {34}, {7}, {9}, {24}, {44}, {54}, {7}, {9}, {24}, {44}, {54}, {7}, 
    {9}, {24}, {44}, {54}}}, {-1, 1, 1, 1/2, 1/2, -1/2, -1/2, -1/4, -1/2, -1, 
    1/2, 1/2, 1/2, 1, 2, -1, -1, -1, -1, -2, 1, 1, 1}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    4, 4, 5, 8, 11, 25, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 
    27, 27, 27, 27, 27, 46, 46, 47, 48, 49, 49, 49, 49, 49, 49, 50, 50, 53, 
    53, 53, 53, 53, 53, 53, 53, 53, 53, 53, 54, 54, 54, 54, 55, 55, 55, 55, 
    56, 56, 56, 56, 56, 56, 56, 57, 63, 63, 64, 65, 66, 66, 66, 66, 66, 66, 
    66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 67, 67, 67, 67, 67, 67, 67, 
    67, 67, 67, 68, 70, 70, 70, 71, 73, 73, 73, 73, 73, 73, 73, 73, 73, 73, 
    73, 73, 73, 73}, {{28}, {86}, {97}, {118}, {118}, {28}, {86}, {97}, {28}, 
    {86}, {97}, {27}, {29}, {87}, {88}, {89}, {90}, {109}, {111}, {114}, 
    {116}, {129}, {132}, {134}, {135}, {28}, {86}, {50}, {51}, {74}, {75}, 
    {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, {112}, {115}, 
    {116}, {127}, {132}, {133}, {47}, {47}, {47}, {86}, {97}, {118}, {122}, 
    {122}, {118}, {118}, {118}, {88}, {90}, {109}, {111}, {114}, {116}, {86}, 
    {86}, {86}, {122}, {118}, {117}, {129}, {122}, {121}, {135}}}, 
   {-1, -1/2, 1/2, 1, -3/2, -2, -1, 1, -1/2, -1, 1/2, 2, -2, -1, 2, -4, 4, 
    -3/2, 1, 1/2, -1, -1, 3/2, 3/2, -1, 1/2, -1/2, -1, -1, 3/8, -1/8, 3/8, 
    -1/8, 1/4, -1/2, 3, -1, -3, -3, -9/8, 3/8, -3/8, -3/8, 1, -9/8, -9/8, 
    -1/4, -3/4, -1/4, 3/4, -1, 2, -1, 1, -1, -1, -3, -2, -8, 2, -2, -1, 1, 
    3/2, 3/8, 3/8, 1/2, -3/4, -1, 1, 3/4, 1, -1}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 2, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 7, 7, 7, 7, 7, 
    8, 8, 9, 9, 9, 9, 9, 12, 16, 34, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 
    35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 55, 55, 56, 57, 58, 58, 58, 61, 
    61, 61, 64, 64, 64, 64, 64, 64, 64, 64, 64, 65, 66, 66, 66, 66, 67, 67, 
    67, 67, 68, 69, 69, 69, 69, 69, 69, 69, 69, 69, 80, 80, 81, 81, 81, 84, 
    84, 84, 84, 84, 84, 84, 84, 84, 84, 84, 84, 85, 85, 85, 85, 85, 85, 85, 
    85, 85, 85, 85, 86, 88, 88, 88, 88, 90, 90, 90, 90, 90, 90, 90, 90, 90, 
    90, 90, 90}, {{53}, {53}, {53}, {53}, {32}, {91}, {96}, {120}, {120}, 
    {32}, {91}, {96}, {32}, {91}, {96}, {120}, {33}, {72}, {73}, {80}, {81}, 
    {92}, {93}, {94}, {95}, {110}, {112}, {115}, {116}, {123}, {128}, {132}, 
    {133}, {135}, {124}, {55}, {56}, {57}, {76}, {77}, {82}, {83}, {87}, 
    {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {126}, {132}, 
    {134}, {53}, {53}, {53}, {96}, {120}, {124}, {96}, {120}, {124}, {124}, 
    {124}, {120}, {120}, {120}, {92}, {93}, {94}, {95}, {110}, {112}, {115}, 
    {116}, {127}, {132}, {133}, {91}, {119}, {123}, {127}, {124}, {120}, 
    {119}, {131}, {131}, {135}}}, {-1/2, -1, -1, -1, -2, -1, 1, 1, -3/2, -1, 
    -1/2, 1/2, -1/2, -1, 1/2, -1/2, -2, -1/2, -1/2, 1/2, 1/2, -1, 2, -4, -4, 
    1/2, -3/2, -1, 1, -2, 1/2, 7/2, 1/2, -3/2, 1/2, -2, -1, 1, 3/8, -1/8, 
    3/8, -1/8, 1/4, -1/2, 1, -3, -3, -3, -3/8, -3/8, -9/8, 3/8, 1, -9/8, 
    -9/8, -3/4, -1/4, -3/4, -2, 4, -2, 1/2, -1, 1/2, 1, -3, -3, -3, -1, 1, 
    -4, 12, -4, -5/2, 3, 7/2, -3, 4, -5/2, -5/2, 3/2, -2, -2, 4, 1/2, -3/4, 
    -1, 1, 1, -1}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    4, 4, 5, 5, 5, 5, 5, 8, 11, 25, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 
    27, 27, 27, 27, 27, 27, 27, 27, 28, 28, 47, 47, 48, 49, 50, 50, 50, 53, 
    53, 53, 53, 53, 53, 53, 53, 53, 53, 53, 53, 54, 54, 54, 54, 55, 55, 55, 
    55, 56, 56, 56, 57, 57, 57, 57, 57, 57, 57, 57, 63, 63, 64, 65, 66, 66, 
    66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 66, 67, 67, 67, 67, 67, 67, 67, 
    67, 67, 67, 67, 68, 70, 70, 70, 71, 73, 73, 73, 73, 73, 73, 73, 73, 73, 
    73, 73, 73}, {{32}, {91}, {96}, {120}, {120}, {32}, {91}, {96}, {32}, 
    {91}, {96}, {31}, {33}, {92}, {93}, {94}, {95}, {110}, {112}, {115}, 
    {116}, {128}, {132}, {133}, {135}, {32}, {91}, {91}, {56}, {57}, {76}, 
    {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, 
    {114}, {116}, {126}, {132}, {134}, {53}, {53}, {53}, {96}, {120}, {124}, 
    {124}, {120}, {120}, {120}, {93}, {95}, {110}, {112}, {115}, {116}, {91}, 
    {91}, {91}, {124}, {120}, {119}, {128}, {124}, {123}, {135}}}, 
   {-1, -1/2, 1/2, -1, -3/2, -2, -1, 1, -1/2, -1, 1/2, 2, -2, -1, 2, -4, 4, 
    3/2, -2, -5/2, 2, -1, 3/2, 3/2, -1, 1/2, -1/2, 3/4, -1, -1, 3/8, -1/8, 
    3/8, -1/8, 1/4, -1/2, 1, 1, -3, -3, -3/8, -3/8, -9/8, 3/8, 1, -9/8, -9/8, 
    -1/4, -3/4, -1/4, -1, 2, -1, 1, -1, -1, -3, -2, -8, -1, 1, 2, -2, 3/2, 
    3/8, 3/8, 1/2, -3/4, -1, 1, 3/4, 1, -1}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 2, 3, 4, 4, 4, 4, 4, 7, 7, 7, 7, 7, 7, 
    8, 8, 9, 12, 16, 34, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 
    35, 35, 35, 35, 35, 55, 55, 56, 57, 58, 58, 58, 58, 58, 58, 58, 58, 61, 
    61, 61, 61, 61, 64, 64, 64, 64, 64, 64, 65, 66, 66, 66, 66, 67, 67, 67, 
    67, 68, 68, 68, 68, 68, 69, 69, 80, 80, 81, 81, 81, 81, 81, 81, 81, 81, 
    81, 84, 84, 84, 84, 84, 84, 84, 84, 84, 84, 85, 85, 85, 85, 85, 85, 85, 
    85, 85, 85, 86, 88, 88, 88, 88, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 
    90, 90, 90, 90}, {{47}, {47}, {47}, {47}, {28}, {86}, {97}, {118}, {118}, 
    {28}, {86}, {97}, {28}, {86}, {97}, {118}, {29}, {70}, {71}, {78}, {79}, 
    {87}, {88}, {89}, {90}, {109}, {111}, {114}, {116}, {121}, {129}, {132}, 
    {134}, {135}, {122}, {49}, {50}, {51}, {74}, {75}, {84}, {85}, {92}, 
    {93}, {94}, {95}, {99}, {101}, {110}, {112}, {115}, {116}, {127}, {132}, 
    {133}, {47}, {47}, {47}, {97}, {118}, {122}, {97}, {118}, {122}, {122}, 
    {122}, {118}, {118}, {118}, {87}, {88}, {89}, {90}, {109}, {111}, {114}, 
    {116}, {126}, {132}, {134}, {86}, {117}, {121}, {126}, {122}, {118}, 
    {117}, {130}, {130}, {135}}}, {-1/2, -1, -1, -1, -2, -1, 1, -1, -3/2, -1, 
    -1/2, 1/2, -1/2, -1, 1/2, -1/2, -2, -1/2, -1/2, 1/2, 1/2, -1, 2, -12, 4, 
    -5/2, 3/2, 2, -2, -2, 1/2, 7/2, 1/2, -3/2, 1/2, -2, -1, 1, 3/8, -1/8, 
    3/8, -1/8, 1/4, -1/2, -1, -1, -3, -3, -9/8, 3/8, -3/8, -3/8, 1, -9/8, 
    -9/8, -3/4, -1/4, -3/4, -2, 4, -2, 1/2, -1, 1/2, 1, -3, -3, -3, -1, 1, 
    -4, 12, -4, 7/2, -3, -5/2, 3, 4, -5/2, -5/2, 3/2, -2, -2, 4, 1/2, -3/4, 
    -1, 1, 1, -1}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 3, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
    8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
    27, 27, 28, 29, 30, 30, 30, 30, 30, 30, 31, 31, 31, 31, 31, 31, 31, 34, 
    34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 
    34, 35, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 
    36, 36, 36, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 
    37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37}, 
    {{28}, {86}, {97}, {28}, {86}, {97}, {118}, {118}, {50}, {51}, {74}, 
    {75}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, {112}, 
    {115}, {116}, {127}, {132}, {133}, {47}, {47}, {47}, {86}, {97}, {118}, 
    {122}, {118}, {118}, {122}}}, {-1, -1/2, 1/2, -1/2, -1, 1/2, -1/2, -1, 
    -1, 1, 3/8, -1/8, 3/8, -1/8, 1/4, -1/2, 3, -1, -3, 3, -9/8, 3/8, 9/8, 
    -3/8, 1, 3/8, -9/8, 1/4, -1/4, -1/4, -3/4, -1/2, 1, -1/2, -1, -3, 1/4}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 2, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 7, 7, 7, 7, 7, 
    8, 8, 8, 8, 8, 8, 8, 11, 14, 35, 37, 37, 38, 38, 38, 38, 38, 38, 38, 38, 
    38, 38, 38, 38, 38, 38, 38, 38, 38, 38, 57, 57, 58, 59, 60, 60, 60, 63, 
    63, 63, 63, 63, 63, 63, 63, 63, 63, 63, 63, 64, 65, 65, 65, 66, 67, 67, 
    67, 68, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 77, 77, 78, 79, 80, 80, 
    80, 80, 80, 80, 80, 80, 80, 80, 80, 80, 80, 81, 81, 81, 81, 81, 81, 81, 
    81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 
    81, 81, 81}, {{53}, {53}, {53}, {53}, {32}, {91}, {96}, {120}, {32}, 
    {91}, {96}, {32}, {91}, {96}, {30}, {31}, {33}, {72}, {73}, {80}, {81}, 
    {92}, {93}, {94}, {95}, {110}, {112}, {115}, {119}, {123}, {128}, {131}, 
    {132}, {133}, {135}, {32}, {91}, {120}, {56}, {57}, {76}, {77}, {82}, 
    {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, 
    {126}, {132}, {134}, {53}, {53}, {53}, {96}, {120}, {124}, {124}, {124}, 
    {120}, {120}, {120}, {120}, {94}, {95}, {110}, {112}, {115}, {116}, 
    {132}, {133}, {91}, {91}, {91}, {124}}}, {-1/2, -1, -1, -1, 2, 1, -1, -1, 
    -1, -1/2, 1/2, -1/2, -1, 1/2, 2, -2, 2, -3/2, 1/2, -3/2, 1/2, 1, -2, 4, 
    4, -1/2, 1/2, 1, 2, 2, 1/2, -1, -7/2, -5/2, 1/2, 1/2, -1/2, -2, -1, 1, 
    -3/8, 1/8, -3/8, 1/8, -1/4, 1/2, -5, -1, -3, 3, -9/8, 3/8, 9/8, -3/8, -1, 
    9/8, -3/8, 1/4, -1/4, -1/4, 1, -2, 1, 1, 3, 1, 3, -1, -3, 8, -8, -1, 2, 
    1, -2, 1, -1, -3/2, -3/8, 3/8, -1/2}}], SparseArray[Automatic, {135, 
  135}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 7, 7, 7, 7, 7, 7, 7, 7, 
    7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
    8, 8, 8, 8, 8, 8, 8, 9, 9, 28, 28, 29, 30, 31, 31, 31, 31, 31, 31, 34, 
    34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 34, 
    35, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 
    36, 36, 36, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 
    37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37}, 
    {{32}, {91}, {96}, {32}, {91}, {96}, {120}, {120}, {91}, {56}, {57}, 
    {76}, {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, 
    {111}, {114}, {116}, {126}, {132}, {134}, {53}, {53}, {53}, {96}, {120}, 
    {124}, {120}, {120}, {124}}}, {1, 1/2, -1/2, 1/2, 1, -1/2, 1/2, -1, 3/4, 
    1, -1, -3/8, 1/8, -3/8, 1/8, -1/4, 1/2, -1, -1, 3, -3, 3/8, 3/8, -3/8, 
    -3/8, -1, -3/8, 9/8, -1/4, 1/4, 1/4, 1/2, -1, 1/2, 1, 3, -1/4}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 2, 3, 4, 4, 4, 4, 4, 7, 7, 7, 7, 7, 7, 
    8, 8, 8, 11, 14, 36, 38, 38, 38, 38, 38, 38, 38, 38, 39, 39, 39, 39, 39, 
    39, 39, 39, 39, 39, 58, 58, 59, 60, 61, 61, 61, 61, 61, 61, 61, 61, 64, 
    64, 64, 64, 64, 64, 64, 64, 64, 64, 64, 65, 66, 66, 66, 67, 68, 68, 68, 
    69, 70, 70, 70, 70, 70, 70, 70, 78, 78, 79, 80, 81, 81, 81, 81, 81, 81, 
    81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 81, 82, 82, 82, 82, 82, 82, 82, 
    82, 82, 82, 82, 82, 82, 82, 82, 82, 82, 82, 82, 82, 82, 82, 82, 82, 82, 
    82, 82, 82, 82}, {{47}, {47}, {47}, {47}, {28}, {86}, {97}, {118}, {28}, 
    {86}, {97}, {28}, {86}, {97}, {26}, {27}, {29}, {70}, {71}, {78}, {79}, 
    {87}, {88}, {89}, {90}, {109}, {111}, {114}, {116}, {117}, {121}, {129}, 
    {130}, {132}, {134}, {135}, {28}, {86}, {118}, {50}, {51}, {74}, {75}, 
    {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, {112}, {115}, 
    {116}, {127}, {132}, {133}, {47}, {47}, {47}, {97}, {118}, {122}, {122}, 
    {122}, {118}, {118}, {118}, {118}, {89}, {90}, {109}, {111}, {114}, 
    {116}, {132}, {134}, {86}, {86}, {86}, {122}}}, 
   {1/2, 1, 1, 1, -2, -1, 1, -1, 1, 1/2, -1/2, 1/2, 1, -1/2, -2, 2, -2, 3/2, 
    -1/2, 3/2, -1/2, -1, 2, -12, 4, -5/2, 5/2, 2, -3, -2, -2, -1/2, 1, 7/2, 
    5/2, -1/2, -1/2, 1/2, 2, 1, -1, 3/8, -1/8, 3/8, -1/8, 1/4, -1/2, 3, 3, 3, 
    -3, 3/8, 3/8, -3/8, -3/8, 1, -9/8, 3/8, -1/4, 1/4, 1/4, -1, 2, -1, -1, 
    -3, -1, -3, 1, 3, 8, -8, 1, -2, -1, 2, -1, 1, -3/2, -3/8, 3/8, 1/2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 68, 142, 157, 164, 169, 176, 229, 280, 307, 310, 317, 324, 378, 
    429, 447, 447, 447, 447, 447, 476, 502, 502, 503, 523, 524, 524, 524, 
    524, 524, 524, 524, 524, 524, 524, 524, 524, 524, 524, 524, 531, 532, 
    541, 542, 555, 556, 570, 570, 593, 595, 596, 598, 620, 620, 643, 645, 
    647, 649, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 
    671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 
    671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 
    671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 
    671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 671, 
    671, 671, 671, 671, 671, 671, 671, 671, 671, 671}, {{10}, {12}, {16}, 
    {17}, {18}, {19}, {23}, {26}, {27}, {29}, {30}, {31}, {33}, {34}, {36}, 
    {37}, {38}, {59}, {60}, {61}, {62}, {68}, {69}, {70}, {71}, {72}, {73}, 
    {74}, {75}, {76}, {77}, {80}, {81}, {82}, {83}, {84}, {85}, {87}, {88}, 
    {89}, {90}, {92}, {93}, {94}, {105}, {106}, {107}, {108}, {109}, {110}, 
    {111}, {112}, {114}, {115}, {116}, {121}, {123}, {125}, {126}, {127}, 
    {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {3}, {6}, {11}, 
    {12}, {16}, {17}, {18}, {19}, {23}, {26}, {27}, {29}, {30}, {31}, {33}, 
    {34}, {35}, {36}, {37}, {38}, {59}, {60}, {61}, {62}, {67}, {68}, {69}, 
    {70}, {71}, {72}, {73}, {74}, {75}, {76}, {77}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {87}, {88}, {89}, {90}, {92}, {93}, {94}, {105}, 
    {106}, {107}, {108}, {109}, {110}, {111}, {112}, {114}, {115}, {116}, 
    {121}, {123}, {125}, {126}, {127}, {128}, {129}, {130}, {131}, {132}, 
    {133}, {134}, {135}, {1}, {2}, {7}, {9}, {13}, {14}, {15}, {20}, {21}, 
    {24}, {44}, {46}, {48}, {52}, {54}, {7}, {8}, {9}, {24}, {44}, {54}, 
    {58}, {7}, {9}, {24}, {44}, {54}, {7}, {8}, {9}, {24}, {44}, {54}, {58}, 
    {4}, {5}, {6}, {23}, {25}, {26}, {27}, {29}, {34}, {35}, {43}, {55}, 
    {56}, {57}, {67}, {68}, {69}, {70}, {71}, {76}, {77}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {87}, {88}, {89}, {90}, {100}, {102}, 
    {104}, {109}, {111}, {112}, {114}, {116}, {117}, {119}, {121}, {126}, 
    {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {4}, {5}, {6}, 
    {23}, {25}, {26}, {27}, {29}, {34}, {35}, {43}, {55}, {56}, {57}, {64}, 
    {67}, {68}, {69}, {70}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {87}, {88}, {89}, {90}, {100}, {102}, {104}, {109}, {111}, 
    {112}, {114}, {116}, {117}, {126}, {128}, {129}, {130}, {131}, {132}, 
    {133}, {134}, {135}, {5}, {6}, {23}, {26}, {27}, {34}, {35}, {67}, {68}, 
    {69}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {112}, 
    {116}, {128}, {131}, {132}, {133}, {135}, {24}, {48}, {52}, {13}, {14}, 
    {15}, {24}, {46}, {48}, {52}, {13}, {14}, {15}, {24}, {46}, {48}, {52}, 
    {10}, {11}, {12}, {23}, {25}, {30}, {31}, {33}, {36}, {37}, {45}, {49}, 
    {50}, {51}, {63}, {66}, {68}, {69}, {72}, {73}, {74}, {75}, {78}, {79}, 
    {80}, {81}, {82}, {83}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, 
    {103}, {110}, {111}, {112}, {115}, {116}, {117}, {119}, {123}, {127}, 
    {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {10}, {11}, {12}, 
    {23}, {25}, {30}, {31}, {33}, {36}, {37}, {45}, {49}, {50}, {51}, {63}, 
    {66}, {68}, {69}, {72}, {74}, {75}, {78}, {79}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {103}, {110}, {111}, 
    {112}, {115}, {116}, {119}, {127}, {128}, {129}, {130}, {131}, {132}, 
    {133}, {134}, {135}, {11}, {12}, {23}, {30}, {31}, {37}, {68}, {69}, 
    {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {116}, {135}, {49}, {50}, 
    {51}, {59}, {62}, {74}, {75}, {84}, {93}, {94}, {95}, {98}, {99}, {101}, 
    {106}, {107}, {110}, {112}, {115}, {116}, {117}, {125}, {126}, {127}, 
    {129}, {130}, {132}, {133}, {135}, {60}, {61}, {63}, {76}, {77}, {82}, 
    {83}, {88}, {89}, {90}, {98}, {103}, {105}, {108}, {109}, {111}, {114}, 
    {116}, {119}, {125}, {126}, {127}, {128}, {131}, {132}, {135}, {24}, 
    {23}, {25}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, 
    {111}, {112}, {128}, {129}, {130}, {131}, {133}, {134}, {24}, {99}, 
    {106}, {107}, {110}, {113}, {121}, {130}, {42}, {41}, {100}, {103}, 
    {105}, {108}, {109}, {113}, {123}, {134}, {44}, {43}, {67}, {69}, {70}, 
    {71}, {102}, {104}, {114}, {128}, {130}, {132}, {133}, {135}, {46}, {45}, 
    {66}, {68}, {72}, {73}, {101}, {103}, {115}, {123}, {129}, {131}, {132}, 
    {134}, {135}, {49}, {50}, {51}, {74}, {75}, {84}, {85}, {92}, {93}, {94}, 
    {95}, {99}, {101}, {110}, {112}, {115}, {116}, {117}, {127}, {129}, 
    {130}, {132}, {133}, {48}, {52}, {52}, {48}, {52}, {49}, {50}, {51}, 
    {74}, {75}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, 
    {112}, {115}, {116}, {127}, {129}, {130}, {132}, {133}, {55}, {56}, {57}, 
    {76}, {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, 
    {111}, {114}, {116}, {119}, {126}, {128}, {131}, {132}, {134}, {54}, 
    {58}, {54}, {58}, {54}, {58}, {55}, {56}, {57}, {76}, {77}, {82}, {83}, 
    {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {126}, 
    {128}, {131}, {132}, {134}}}, {1/4, -1/4, 1/32, -3/32, -1/32, 3/32, 0, 
    3/16, -1/4, 1/4, -3/16, 1/4, -1/4, 1/32, -1/32, -1/8, 0, -1/16, 1/16, 
    -1/16, 1/16, 1/16, -1/16, -3/32, 1/32, 3/32, -1/32, -1/32, -1/32, 1/32, 
    1/32, 1/8, 0, -3/32, 1/32, 3/32, -1/32, 1/8, -1/4, 1, -1/2, -1/8, 1/4, 
    -1/2, -1/8, 1/8, -1/8, 1/8, 1/4, 1/8, -11/32, -1/32, -7/32, -5/32, 3/8, 
    1/8, -1/8, 0, 1/2, -1/2, -1/16, 1/16, -1/32, 1/32, 0, 3/16, -3/16, 0, 0, 
    0, 0, 0, 3/32, -1/32, -3/32, 1/32, 0, -3/16, 1/2, -1/4, 3/16, -1/4, 1/4, 
    1/32, -1/8, 1/32, 0, 0, 1/16, -1/16, 1/16, -1/16, -1/48, 0, 0, 3/32, 
    -1/32, -3/32, 1/32, 1/32, 1/32, 1/16, -1/16, 3/32, -1/32, 1/16, 1/16, 0, 
    0, 0, 0, -1/8, 1/4, -1, 1/2, 1/8, -1/4, 1/2, 1/8, -1/8, 1/8, -1/8, -1/4, 
    -1/8, 11/32, -1/16, 7/32, 5/32, -9/32, -1/8, 1/8, 0, -1/2, 1/2, 0, -1/16, 
    1/32, 1/32, 1/16, -1/8, 3/16, -1/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 4, 8, 8, -2, -2, -4, -4, 0, 0, 6, 0, 0, 4, 6, 4, 4, -2, -4, -4, 
    0, -1/4, 1/2, 1/16, 3/8, 1/4, -1/2, 1/2, 0, 1/4, 1/4, 0, 0, -1/2, 1/8, 
    15/32, -3/32, -3/16, -1/16, -1/8, 0, -1/32, -1/32, -13/32, -5/32, 5/32, 
    1/32, 1/32, -3/32, 1/4, -1/4, 2, 0, 1/2, -2, 1/2, 1/2, 0, 1/8, -15/16, 
    1/8, -1/4, 0, 1/4, 1/2, 3/16, -9/16, 0, -9/16, -9/8, 0, 3/8, 7/16, -1/8, 
    0, 1/8, -1/16, -1/8, 1/4, -1/8, 0, 3/32, 1/8, 0, 1/8, 3/8, -1/4, 1/4, 
    1/96, 0, 0, 0, -5/64, 3/64, -1/64, -1/64, -1/8, 0, -1/64, -1/64, 7/64, 
    3/64, 0, -1/8, 1/4, 1/4, 1/2, -1/2, 1/2, 3/32, -5/32, 15/64, -3/32, 3/64, 
    0, 1/4, 3/32, 3/16, 1/16, -3/32, -1/8, -5/32, 1/32, -3/32, 0, 0, 0, -1/4, 
    1/4, -1/16, -1/8, -1/48, 0, 0, 3/32, -1/32, 0, 0, 5/32, 1/32, 0, 0, 0, 0, 
    -3/32, 3/32, -1/16, 1/16, 1/16, 1/16, -1/16, -6, -4, 4, 2, 0, 4, -8, -2, 
    -2, 0, 0, -2, 0, -8, -2, -2, 0, -1/8, -1/8, 1/2, 3/16, 1/8, 3/8, -1/2, 
    1/2, 1/16, 1/4, 1/4, -1/8, 1/8, -1/4, 0, 1/8, 9/32, 3/32, -3/16, -1/16, 
    -1/32, 1/32, -5/32, -5/32, -9/32, -1/32, 9/32, -3/32, -3/16, 0, 1/4, 
    -3/8, 5/4, 1/4, 1/2, -2, 1/2, -5/32, 0, 1/32, -9/32, -11/32, 1/4, 1/4, 
    1/4, 1/4, 3/16, 0, -1/8, -1/4, -33/32, -5/32, -1/8, 7/16, 1/8, 0, -3/8, 
    -3/16, -1/8, -1/4, 3/8, -1/4, -1/32, 0, -1/4, 1/8, -1/8, 1/4, 0, -1/32, 
    -5/16, -1/16, 1/8, -1/64, -1/64, -1/32, 3/32, 9/64, 1/64, -15/64, 5/64, 
    9/64, 1/64, -1/8, 1/8, -3/4, 1/4, -1/2, 2, -1/2, 3/32, -9/64, -1/32, 
    9/32, 11/64, 0, -1/4, -3/16, 7/32, 5/32, 5/16, 9/16, -1/32, -5/32, -3/32, 
    1/4, -1/4, 0, 0, 0, -1/8, 1/16, -1/16, 3/32, -1/32, 1/32, 1/32, -3/32, 
    1/32, 3/32, -1/32, 0, 0, 0, 0, 0, -1/8, 1/8, -1/16, -1/16, 0, 1/4, 0, 0, 
    0, 0, 0, 1/4, -1/4, 0, 1/8, -1/8, 3/16, -1/4, 0, 1/2, -1/2, -1/16, 1/16, 
    1/4, 0, -1/8, -1/8, 1/8, 0, -1/16, -1/16, 0, 0, 1/4, -1, 1, 0, 0, 1/4, 
    -1/4, -3/8, 1/2, 1/4, -3/16, -1/4, 0, -1/2, 1/2, -1/16, 1/16, 1/4, -1/8, 
    12, 3/16, 1/8, 9/32, -1/32, 1/32, 1/32, -1/32, -1/32, 3/32, -1/32, -3/32, 
    1/32, 0, -1/8, 0, -1/4, 0, -1/4, 1/8, 1/4, 0, -1/2, -1/4, 1/4, 0, 0, 
    -1/4, -1/4, 0, 0, 0, 0, -1/4, 1/4, 1/4, 0, -1/4, 0, 0, 0, 1/12, -1/4, 
    -1/8, -1/8, 0, 0, -1/8, 1/4, 1/8, 0, -1/4, 1/8, 3, 1/4, 1/8, 1/8, 0, 
    -1/8, -1/2, 1/2, -1/8, 0, 3/8, 1/8, -1/8, -3/8, 1/4, 1/8, -1/8, -1/4, 
    -1/32, -3/32, 3/32, 1/32, 1/8, -1/8, 1/4, 1/4, -1, 0, -9/32, -1/32, 1/32, 
    -3/32, 1/4, 1/4, -1/8, -1/8, -5/32, -9/32, 2, 1, 3, -2, -1, 0, 1/4, -1/4, 
    -1/32, 3/32, 3/32, -1/32, -1/16, -1/8, 1/4, 1/4, 5/4, -3/4, 9/32, -1/32, 
    -5/32, -3/32, 1/4, 1/8, 1/8, -11/32, 9/32, 0, 0, 0, 1/16, -1/16, 0, 0, 
    1/8, -1/4, 1/2, -1/2, 0, 0, 5/16, -1/8, -1/16, 3/16, 0, 0, -1/16, 1/16, 
    -1/16, -3/16, 2, 1, -2, -1, -2, -1, 0, 1/4, -1/4, -1/32, 3/32, 3/32, 
    -1/32, -1/16, -1/8, 3/4, -1/4, 3/4, -3/4, 7/32, -7/32, -11/32, 3/32, 1/4, 
    1/8, -1/8, -11/32, 9/32}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 71, 141, 156, 159, 166, 173, 226, 277, 295, 302, 309, 316, 368, 
    419, 438, 438, 438, 438, 438, 461, 490, 490, 491, 510, 511, 511, 511, 
    511, 511, 511, 511, 511, 511, 511, 511, 511, 511, 511, 511, 518, 519, 
    529, 530, 544, 545, 559, 559, 575, 577, 579, 581, 602, 602, 625, 627, 
    629, 631, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 
    653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 
    653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 
    653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 
    653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 653, 
    653, 653, 653, 653, 653, 653, 653, 653, 653, 653}, {{5}, {6}, {16}, {17}, 
    {18}, {19}, {23}, {26}, {27}, {29}, {30}, {31}, {33}, {34}, {35}, {36}, 
    {37}, {38}, {59}, {60}, {61}, {62}, {66}, {68}, {69}, {70}, {71}, {72}, 
    {73}, {74}, {75}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {87}, {88}, {89}, {90}, {92}, {93}, {94}, {105}, {106}, {107}, 
    {108}, {109}, {110}, {111}, {112}, {114}, {115}, {116}, {121}, {123}, 
    {125}, {126}, {127}, {128}, {130}, {131}, {132}, {133}, {134}, {135}, 
    {3}, {4}, {6}, {11}, {16}, {17}, {18}, {19}, {23}, {26}, {27}, {29}, 
    {30}, {31}, {33}, {34}, {35}, {36}, {38}, {59}, {60}, {61}, {62}, {68}, 
    {69}, {70}, {71}, {72}, {73}, {74}, {75}, {76}, {77}, {78}, {79}, {82}, 
    {83}, {84}, {85}, {87}, {88}, {89}, {90}, {92}, {93}, {94}, {105}, {106}, 
    {107}, {108}, {109}, {110}, {111}, {112}, {114}, {115}, {116}, {121}, 
    {123}, {125}, {126}, {127}, {128}, {129}, {130}, {131}, {132}, {133}, 
    {134}, {135}, {1}, {2}, {7}, {9}, {13}, {14}, {15}, {20}, {21}, {24}, 
    {44}, {46}, {48}, {52}, {54}, {24}, {54}, {58}, {7}, {8}, {9}, {24}, 
    {44}, {54}, {58}, {7}, {8}, {9}, {24}, {44}, {54}, {58}, {4}, {5}, {6}, 
    {23}, {25}, {26}, {27}, {29}, {34}, {35}, {43}, {55}, {56}, {57}, {64}, 
    {67}, {68}, {69}, {70}, {71}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, 
    {84}, {85}, {87}, {88}, {89}, {90}, {100}, {102}, {104}, {109}, {111}, 
    {112}, {114}, {116}, {117}, {119}, {121}, {126}, {128}, {129}, {130}, 
    {131}, {132}, {133}, {134}, {135}, {4}, {5}, {6}, {23}, {25}, {26}, {27}, 
    {29}, {34}, {35}, {43}, {55}, {56}, {57}, {64}, {67}, {68}, {69}, {70}, 
    {76}, {77}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {87}, {88}, 
    {89}, {90}, {100}, {102}, {104}, {109}, {111}, {112}, {114}, {116}, 
    {117}, {126}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, 
    {5}, {6}, {23}, {26}, {27}, {35}, {68}, {69}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {116}, {135}, {13}, {14}, {15}, {24}, {46}, {48}, 
    {52}, {13}, {14}, {15}, {24}, {46}, {48}, {52}, {13}, {14}, {15}, {24}, 
    {46}, {48}, {52}, {10}, {11}, {12}, {23}, {25}, {30}, {31}, {33}, {36}, 
    {37}, {45}, {49}, {50}, {51}, {63}, {66}, {68}, {69}, {72}, {73}, {74}, 
    {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {92}, {93}, {94}, {95}, 
    {99}, {101}, {103}, {110}, {111}, {112}, {115}, {116}, {119}, {123}, 
    {127}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {10}, 
    {11}, {12}, {23}, {25}, {30}, {31}, {33}, {36}, {37}, {45}, {49}, {50}, 
    {51}, {63}, {66}, {68}, {69}, {72}, {74}, {75}, {78}, {79}, {80}, {81}, 
    {82}, {83}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {103}, 
    {110}, {111}, {112}, {115}, {116}, {119}, {127}, {128}, {129}, {130}, 
    {131}, {132}, {133}, {134}, {135}, {23}, {30}, {31}, {36}, {37}, {66}, 
    {68}, {69}, {74}, {75}, {78}, {79}, {111}, {116}, {129}, {130}, {132}, 
    {134}, {135}, {59}, {62}, {64}, {74}, {75}, {84}, {85}, {93}, {98}, 
    {104}, {106}, {107}, {112}, {115}, {116}, {117}, {125}, {126}, {127}, 
    {129}, {130}, {132}, {135}, {55}, {56}, {57}, {60}, {61}, {76}, {77}, 
    {82}, {88}, {89}, {90}, {98}, {100}, {102}, {105}, {108}, {109}, {111}, 
    {114}, {116}, {119}, {125}, {126}, {127}, {128}, {131}, {132}, {134}, 
    {135}, {24}, {23}, {25}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {111}, {112}, {129}, {130}, {131}, {133}, {134}, {24}, {104}, 
    {106}, {107}, {110}, {113}, {121}, {133}, {42}, {41}, {100}, {103}, 
    {105}, {108}, {109}, {113}, {123}, {131}, {134}, {44}, {43}, {67}, {69}, 
    {70}, {71}, {102}, {104}, {114}, {121}, {128}, {130}, {132}, {133}, 
    {135}, {46}, {45}, {66}, {68}, {72}, {73}, {101}, {103}, {115}, {123}, 
    {129}, {131}, {132}, {134}, {135}, {74}, {75}, {84}, {85}, {92}, {93}, 
    {94}, {95}, {110}, {112}, {115}, {116}, {129}, {130}, {132}, {133}, {48}, 
    {52}, {48}, {52}, {48}, {52}, {50}, {51}, {74}, {75}, {84}, {85}, {92}, 
    {93}, {94}, {95}, {99}, {101}, {110}, {112}, {115}, {116}, {127}, {129}, 
    {130}, {132}, {133}, {55}, {56}, {57}, {76}, {77}, {82}, {83}, {87}, 
    {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {119}, {126}, 
    {128}, {131}, {132}, {134}, {54}, {58}, {54}, {58}, {54}, {58}, {55}, 
    {56}, {57}, {76}, {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, 
    {109}, {111}, {114}, {116}, {126}, {128}, {131}, {132}, {134}}}, 
   {-1/4, 1/4, 1/32, -3/32, -1/32, 3/32, 0, 3/16, -1/4, 1/4, -3/16, 1/2, 
    -1/4, 1/32, 1/8, 1/32, -1/8, 0, -1/16, 1/16, -1/16, 1/16, -1/48, 1/16, 
    -1/16, -3/32, 1/32, 3/32, -1/32, 1/16, -1/16, 1/32, 1/32, 1/32, 1/32, 0, 
    0, -3/32, 1/32, 3/32, -1/32, 1/8, -1/4, 1, -1/2, -1/8, 1/4, -1/2, -1/8, 
    1/8, -1/8, 1/8, 1/4, 1/8, -7/16, -1/32, -7/32, -5/32, 15/32, 1/8, -1/8, 
    0, 1/2, -1/2, -1/16, 1/32, 1/32, 1/16, 3/16, -1/8, -1/16, 0, 1/4, -1/4, 
    0, 3/32, -1/32, -3/32, 1/32, 1/8, -3/16, 1/4, -1/4, 3/16, -1/4, 1/4, 
    -1/32, -1/8, 1/32, 0, 1/16, -1/16, 1/16, -1/16, 0, 0, 3/32, -1/32, -3/32, 
    1/32, 1/32, 1/32, -1/32, -1/32, 1/8, 0, 3/32, -1/32, -3/32, 1/32, -1/8, 
    1/4, -1, 1/2, 1/8, -1/4, 1/2, 1/8, -1/8, 1/8, -1/8, -1/4, -1/8, 11/32, 
    1/32, 7/32, 5/32, -3/8, -1/8, 1/8, 0, -1/2, 1/2, 1/16, -1/16, 1/32, 
    -1/32, 0, -3/16, 3/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -6, -4, 4, -6, -8, -4, 0, 6, 2, 4, 0, 0, 0, 0, 0, 2, 4, -1/8, -1/8, 1/2, 
    -1/16, 1/8, 3/8, -1/2, 1/2, 1/16, 1/4, 1/4, -1/8, 1/8, -1/4, 1/4, 1/8, 
    9/32, 3/32, -3/16, -1/16, -1/32, 1/32, -5/32, -1/32, -9/32, -5/32, -1/16, 
    5/32, 1/32, 1/4, -3/8, 7/4, -1/4, 1/2, -2, 2, 13/32, -13/32, 1/4, -27/32, 
    7/32, 0, 1/4, 3/4, 3/4, 1/4, -3/16, 1/8, -3/8, -33/32, 1/8, -1/32, 5/16, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 8, 8, 
    -2, -2, -4, -4, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/2, 
    5/16, 3/8, 1/4, -1/2, 1/2, 0, 1/4, 1/4, 0, 0, -1/2, 0, 1/8, 15/32, -3/32, 
    -3/16, -1/16, -1/8, -1/32, -5/32, -13/32, -1/32, 13/32, -3/32, -7/32, 
    1/32, 1/4, -1/4, 1, 1, 1/2, -2, 1/2, 1/8, 1/2, 0, -9/16, -1/4, -1/4, 1/4, 
    1/2, 3/16, -9/16, 3/16, -3/4, -9/8, 0, 3/8, 7/16, 0, 1/4, -1/2, -3/8, 
    -1/4, 0, 1/4, -1/4, 1/16, 0, -1/4, 0, 0, 1/2, 0, -1/48, -1/2, 1/8, 1/8, 
    1/32, 1/32, -3/16, 1/16, 9/32, 1/32, -13/32, 3/32, 7/32, -1/32, -1/8, 0, 
    -1/2, -1/2, -1/2, 2, -1/2, -3/16, -11/32, 1/8, 9/16, 1/32, 1/4, -1/2, 
    -3/16, 9/16, -3/16, 9/16, 5/8, -1/16, -7/16, -1/16, 1/8, -1/4, 1/4, 
    -1/16, -1/8, -1/48, 1/16, -1/16, 3/32, -1/32, 5/32, 1/32, -3/32, 3/32, 
    -1/16, 1/16, 1/16, 1/16, -1/16, -1/8, 1/8, -1/4, -1/16, -1/16, -1/16, 
    -1/16, 1/4, 0, -1/2, 1/4, -1/4, -3/16, -1/8, 3/16, 0, 0, 0, -1/2, 0, 0, 
    1/4, 0, 1/4, 1/4, -1/2, -1/8, 1/8, -3/16, -1/16, 1/8, 1/4, -1/2, 3/2, 0, 
    1/2, -1/2, 1/4, -1/4, -3/16, 1/2, 1/16, -3/16, -1/4, 0, -1/2, 1/2, -1/16, 
    1/16, 1/16, 3/16, -1/8, 12, 3/16, 1/8, 9/32, -1/32, 3/32, -1/32, -3/32, 
    1/32, 1/32, 1/32, -3/32, 1/32, 0, -1/16, -5/16, 1/16, -1/4, 0, 1/4, 0, 
    1/2, -1/4, 1/4, 1/4, 0, 0, 1/4, 0, 0, -1/2, 0, -1/4, 1/4, 0, 0, -1/4, 
    -1/4, 0, 3, 1/4, 1/8, 1/8, 0, -1/8, -1/2, 3/2, -1/8, 1/2, 3/8, 1/8, -1/8, 
    1/8, 1/4, 0, 0, 1/12, -1/4, -1/8, -1/8, 0, 0, -1/8, 0, 1/4, 1/8, 0, -1/4, 
    1/8, 1/16, -1/16, 1/16, -1/16, 1/8, -1/4, 1/2, -1/2, -1/16, 3/16, 5/16, 
    -3/16, 0, 0, -1/16, -1/16, 0, 0, 0, 0, 0, 0, 0, 0, 1/16, 1/16, 1/16, 
    1/16, 0, -1/4, 1, 0, 0, 0, -1/4, 3/16, 1/8, -3/16, 1/2, 0, 0, -1/4, -1/4, 
    -1/8, -3/8, 1/4, 3/32, -3/32, -1/32, 1/32, 1/8, -1/8, 1/4, -3/4, -3/2, 
    1/2, -9/32, -7/32, 1/32, 3/32, 1/4, 1/4, -1/8, -1/8, 1/32, -15/32, 2, 1, 
    0, 3, 4, 5, -1/4, 0, 1/4, 3/32, 3/32, -1/32, -1/32, -1/16, -1/8, 1/4, 
    -3/4, 3/4, -1/4, 9/32, -7/32, -5/32, 3/32, 1/4, 1/8, 1/8, -5/32, 3/32}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 69, 142, 159, 160, 167, 174, 226, 277, 295, 296, 303, 310, 362, 
    413, 431, 431, 431, 431, 431, 460, 486, 486, 487, 507, 508, 508, 508, 
    508, 508, 508, 508, 508, 508, 508, 508, 508, 508, 508, 509, 518, 519, 
    528, 529, 541, 542, 554, 554, 577, 578, 580, 582, 604, 604, 627, 629, 
    631, 633, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 
    655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 
    655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 
    655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 
    655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 655, 
    655, 655, 655, 655, 655, 655, 655, 655, 655, 655}, {{3}, {5}, {12}, {16}, 
    {17}, {18}, {19}, {23}, {26}, {27}, {29}, {30}, {31}, {33}, {34}, {36}, 
    {37}, {38}, {59}, {60}, {61}, {62}, {68}, {69}, {70}, {71}, {72}, {73}, 
    {74}, {75}, {76}, {77}, {80}, {81}, {82}, {83}, {84}, {85}, {87}, {88}, 
    {89}, {90}, {92}, {93}, {94}, {105}, {106}, {107}, {108}, {109}, {110}, 
    {111}, {112}, {114}, {115}, {116}, {121}, {123}, {125}, {126}, {127}, 
    {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {3}, {6}, {11}, 
    {12}, {16}, {17}, {18}, {19}, {23}, {26}, {27}, {29}, {30}, {31}, {33}, 
    {34}, {35}, {36}, {37}, {38}, {59}, {60}, {61}, {62}, {68}, {69}, {70}, 
    {71}, {72}, {73}, {74}, {75}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, 
    {83}, {84}, {85}, {87}, {88}, {89}, {90}, {92}, {93}, {94}, {105}, {106}, 
    {107}, {108}, {109}, {110}, {111}, {112}, {114}, {115}, {116}, {121}, 
    {123}, {125}, {126}, {127}, {128}, {129}, {130}, {131}, {132}, {133}, 
    {134}, {135}, {1}, {2}, {7}, {8}, {9}, {13}, {14}, {15}, {20}, {21}, 
    {24}, {44}, {46}, {48}, {52}, {54}, {58}, {24}, {7}, {8}, {9}, {24}, 
    {44}, {54}, {58}, {7}, {8}, {9}, {24}, {44}, {54}, {58}, {4}, {5}, {6}, 
    {23}, {25}, {26}, {27}, {34}, {35}, {43}, {55}, {56}, {57}, {64}, {67}, 
    {68}, {69}, {70}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {87}, {88}, {89}, {90}, {100}, {102}, {104}, {109}, {111}, {112}, 
    {114}, {116}, {117}, {119}, {121}, {126}, {128}, {129}, {130}, {131}, 
    {132}, {133}, {134}, {135}, {4}, {5}, {6}, {23}, {25}, {26}, {27}, {29}, 
    {34}, {35}, {43}, {55}, {56}, {57}, {64}, {67}, {68}, {69}, {70}, {76}, 
    {77}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {87}, {88}, {89}, 
    {90}, {100}, {102}, {104}, {109}, {111}, {112}, {114}, {116}, {117}, 
    {126}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {5}, {6}, 
    {23}, {26}, {27}, {35}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {116}, {135}, {24}, {13}, {14}, {15}, {24}, {46}, {48}, {52}, 
    {13}, {14}, {15}, {24}, {46}, {48}, {52}, {10}, {11}, {12}, {23}, {25}, 
    {30}, {31}, {36}, {37}, {45}, {49}, {50}, {51}, {63}, {66}, {68}, {69}, 
    {72}, {74}, {75}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {92}, 
    {93}, {94}, {95}, {99}, {101}, {103}, {110}, {111}, {112}, {115}, {116}, 
    {117}, {119}, {123}, {127}, {128}, {129}, {130}, {131}, {132}, {133}, 
    {134}, {135}, {10}, {11}, {12}, {23}, {25}, {30}, {31}, {33}, {36}, {37}, 
    {45}, {49}, {50}, {51}, {63}, {66}, {68}, {69}, {72}, {74}, {75}, {78}, 
    {79}, {80}, {81}, {82}, {83}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, 
    {101}, {103}, {110}, {111}, {112}, {115}, {116}, {119}, {127}, {128}, 
    {129}, {130}, {131}, {132}, {133}, {134}, {135}, {11}, {12}, {23}, {30}, 
    {31}, {37}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, 
    {116}, {135}, {49}, {50}, {51}, {59}, {62}, {74}, {75}, {84}, {93}, {94}, 
    {95}, {98}, {99}, {101}, {106}, {107}, {110}, {112}, {115}, {116}, {117}, 
    {125}, {126}, {127}, {129}, {130}, {132}, {133}, {135}, {60}, {61}, {63}, 
    {76}, {77}, {82}, {83}, {88}, {89}, {90}, {98}, {103}, {105}, {108}, 
    {109}, {111}, {114}, {116}, {119}, {125}, {126}, {127}, {128}, {131}, 
    {132}, {135}, {24}, {23}, {25}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, 
    {83}, {84}, {85}, {111}, {112}, {128}, {129}, {130}, {131}, {133}, {134}, 
    {24}, {40}, {39}, {99}, {104}, {106}, {107}, {110}, {113}, {121}, {133}, 
    {42}, {41}, {100}, {103}, {105}, {108}, {109}, {113}, {123}, {134}, {44}, 
    {43}, {67}, {69}, {70}, {102}, {104}, {114}, {121}, {128}, {132}, {133}, 
    {135}, {46}, {45}, {66}, {68}, {72}, {101}, {103}, {115}, {123}, {129}, 
    {132}, {134}, {135}, {49}, {50}, {51}, {74}, {75}, {84}, {85}, {92}, 
    {93}, {94}, {95}, {99}, {101}, {110}, {112}, {115}, {116}, {117}, {127}, 
    {129}, {130}, {132}, {133}, {52}, {48}, {52}, {48}, {52}, {49}, {50}, 
    {51}, {74}, {75}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, 
    {112}, {115}, {116}, {127}, {129}, {130}, {132}, {133}, {55}, {56}, {57}, 
    {76}, {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, 
    {111}, {114}, {116}, {119}, {126}, {128}, {131}, {132}, {134}, {54}, 
    {58}, {54}, {58}, {54}, {58}, {55}, {56}, {57}, {76}, {77}, {82}, {83}, 
    {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {126}, 
    {128}, {131}, {132}, {134}}}, {1/2, -1/4, -1/4, 1/32, 1/32, 0, 1/8, 0, 
    3/16, -1/4, 1/4, 0, 1/4, 0, 0, -1/32, -1/8, 1/8, -1/16, 0, -1/16, 0, 
    1/16, -1/16, -3/32, 1/32, 0, 0, -1/32, -1/32, 0, 0, 1/32, 1/32, -3/32, 
    1/32, 3/32, -1/32, 1/8, -1/4, 1, -1/2, 0, 0, 0, -1/8, 0, -1/8, 0, 1/4, 0, 
    -11/32, 0, -7/32, 0, 15/32, 1/8, 0, -1/2, 1/2, 0, 0, 1/16, -1/32, 0, 
    -3/16, 0, -3/16, 1/32, 0, 0, 0, 0, 3/32, -1/32, 0, 0, 0, -3/16, 1/2, 
    -1/4, 0, 0, 0, 0, 0, 1/32, 0, 3/8, 1/16, 0, 1/16, 0, 0, 0, 3/32, -1/32, 
    0, 0, 1/32, 1/32, 0, 0, 3/32, -1/32, 0, 0, 0, 0, 0, 0, -1/8, 1/4, -1, 
    1/2, 0, 0, 0, 1/8, 0, 1/8, 0, -1/4, 0, 11/32, 0, 7/32, 0, -7/32, -1/8, 0, 
    1/2, -1/2, 0, 0, -1/16, 1/32, 0, 3/16, 0, 3/16, -9/32, 3/2, -1/2, -3, -4, 
    -3/2, 1, 0, 1/2, -1, 1, -4, 3, -1, -1, 0, 1, 2, -6, -6, -8, -4, 0, 6, 2, 
    4, 0, 0, 0, 0, 0, 0, 0, -1/8, -1/8, 1/2, -1/16, 1/8, 1/8, -1/2, 1/16, 
    1/4, 1/4, 1/4, 1/4, -1/2, 1/4, 1/8, 9/32, 3/32, -1/8, -1/8, 0, -1/32, 
    -1/32, -9/32, -5/32, 1/32, 1/32, 5/32, 1/32, 1/8, -1/4, 1, 0, 1/2, -2, 2, 
    1/2, -1/8, 1/4, -3/4, 0, -1/4, 0, 1/2, 1/2, -1/16, -5/16, 1/16, -5/16, 
    -3/4, 1/8, 1/4, 1/2, 0, 0, 0, 0, 0, 1/4, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8, 0, 0, 
    0, 0, 0, 0, 0, 1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/4, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 1/8, -1/8, -6, 2, 0, 4, -8, -2, -2, 0, 0, -2, 0, -8, 
    -2, -2, 0, -1/8, -1/8, 1/2, 3/16, 1/8, 1/8, -1/2, 1/16, 1/4, 1/4, -1/8, 
    1/8, -1/4, 0, 1/8, 9/32, 3/32, -1/8, -1/32, 1/32, -5/32, -5/32, -5/32, 
    -1/32, 9/32, -3/32, -3/16, 0, 1/8, -1/8, 3/4, -1/4, 1/2, -2, 1/2, 1/32, 
    0, 1/32, -9/32, -15/32, 1/4, 0, 0, 1/4, 1/16, 0, -1/8, -5/16, -27/32, 
    1/32, -1/8, 5/8, 1/8, 0, -3/8, -3/16, -1/8, 0, 3/8, 0, -1/32, 0, -1/4, 
    1/8, -1/8, 1/4, 0, -1/32, -5/16, -1/16, 1/8, -1/64, -1/64, -1/32, 3/32, 
    9/64, 1/64, -15/64, 5/64, 9/64, 1/64, -1/8, 1/8, -3/4, 1/4, -1/2, 2, 
    -1/2, -1/32, -9/64, -1/32, 9/32, 11/64, 0, -1/4, -1/16, 7/32, 5/32, 5/16, 
    9/16, -1/32, -5/32, -3/32, 1/4, -1/4, 0, -1/4, 1/4, -1/8, 1/16, -1/16, 
    3/32, -1/32, 1/32, 1/32, -3/32, 1/32, 3/32, -1/32, 1/8, -1/8, 0, 0, 0, 
    -1/8, 0, -1/16, -1/16, 0, 0, 0, 0, -1/4, 0, 0, 0, -1/4, 0, 0, 0, 3/16, 
    -1/4, -1/2, 1/2, 0, -1/16, 1/16, 1/8, 0, 0, 0, 1/8, 0, 0, 0, 0, 0, 1/4, 
    -1, 1, -1/4, 0, 1/4, 0, -3/8, 1/2, 1/4, -3/8, 0, 1/2, -1/2, 0, 0, 0, 1/8, 
    -1/8, 12, 3/16, 1/8, 9/32, -1/32, 1/32, 1/32, -3/32, 1/32, 3/32, -1/32, 
    -3/32, 1/32, 0, -1/16, 1/16, -1/4, 0, -5/16, 0, 1/4, 0, -3/2, -1/2, 1/4, 
    3/4, -3/8, -1/8, 1/4, -1/4, 1/4, 1/4, 0, 0, 0, 0, -1/4, 0, 1/4, -1/4, 0, 
    0, 3, 1/4, 1/8, 1/8, -1/8, -3/2, 3/2, -1/2, 1/2, -1/8, -3/8, 1/8, 3/8, 3, 
    1/4, 1/8, 1/8, -1/8, -1/2, 1/2, 0, 0, 3/8, -3/8, -3/8, 3/8, -1/8, 1/8, 
    -1/4, -1/32, 1/32, 3/32, -3/32, 1/8, -1/8, 3/4, -1/4, 1/2, -3/2, 1/32, 
    3/32, -9/32, -7/32, 1/4, 1/4, -1/8, -1/8, -15/32, 1/32, 3, 2, 1, -2, -1, 
    1/4, 0, -1/4, -1/32, -1/32, 3/32, 3/32, -1/16, -1/8, 3/4, -1/4, -1/4, 
    3/4, -5/32, 3/32, 9/32, -7/32, 1/4, 1/8, 1/8, 3/32, -5/32, 0, 0, 0, 0, 0, 
    0, 0, 1/8, -1/4, 1/2, -1/2, 0, 0, 5/16, -1/8, -1/16, 1/4, 0, 0, 0, 0, 
    -3/16, -3/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8, 0, -1/2, -1/2, 
    0, 0, -1/16, -1/8, -1/16, -1/8, 0, 0, 0, 3/16, 3/16}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 64, 134, 149, 152, 157, 164, 216, 267, 285, 292, 299, 306, 358, 
    409, 428, 428, 428, 428, 428, 447, 469, 469, 470, 489, 490, 490, 490, 
    490, 490, 490, 490, 490, 490, 490, 490, 490, 490, 490, 490, 495, 496, 
    506, 507, 520, 521, 535, 535, 549, 551, 553, 555, 576, 576, 599, 601, 
    603, 605, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 
    627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 
    627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 
    627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 
    627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 627, 
    627, 627, 627, 627, 627, 627, 627, 627, 627, 627}, {{16}, {17}, {18}, 
    {19}, {23}, {26}, {27}, {29}, {30}, {31}, {33}, {34}, {36}, {37}, {38}, 
    {59}, {60}, {61}, {62}, {66}, {68}, {69}, {70}, {71}, {72}, {73}, {74}, 
    {75}, {76}, {77}, {78}, {79}, {80}, {81}, {87}, {88}, {89}, {90}, {92}, 
    {93}, {94}, {105}, {106}, {107}, {108}, {109}, {110}, {111}, {112}, 
    {114}, {115}, {116}, {121}, {123}, {125}, {126}, {127}, {128}, {130}, 
    {131}, {132}, {133}, {134}, {135}, {3}, {4}, {6}, {11}, {16}, {17}, {18}, 
    {19}, {23}, {26}, {27}, {29}, {30}, {31}, {33}, {34}, {35}, {36}, {38}, 
    {59}, {60}, {61}, {62}, {68}, {69}, {70}, {71}, {72}, {73}, {74}, {75}, 
    {76}, {77}, {78}, {79}, {82}, {83}, {84}, {85}, {87}, {88}, {89}, {90}, 
    {92}, {93}, {94}, {105}, {106}, {107}, {108}, {109}, {110}, {111}, {112}, 
    {114}, {115}, {116}, {121}, {123}, {125}, {126}, {127}, {128}, {129}, 
    {130}, {131}, {132}, {133}, {134}, {135}, {1}, {2}, {7}, {9}, {13}, {14}, 
    {15}, {20}, {21}, {24}, {44}, {46}, {48}, {52}, {54}, {24}, {54}, {58}, 
    {7}, {9}, {24}, {44}, {54}, {7}, {8}, {9}, {24}, {44}, {54}, {58}, {4}, 
    {5}, {6}, {23}, {25}, {26}, {27}, {29}, {34}, {35}, {43}, {55}, {56}, 
    {57}, {67}, {68}, {69}, {70}, {71}, {76}, {77}, {78}, {79}, {80}, {81}, 
    {82}, {84}, {85}, {87}, {88}, {89}, {90}, {100}, {102}, {104}, {109}, 
    {111}, {112}, {114}, {116}, {117}, {119}, {121}, {126}, {128}, {129}, 
    {130}, {131}, {132}, {133}, {134}, {135}, {4}, {5}, {6}, {23}, {25}, 
    {26}, {27}, {29}, {34}, {35}, {43}, {55}, {56}, {57}, {64}, {67}, {68}, 
    {69}, {70}, {76}, {77}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, 
    {87}, {88}, {89}, {90}, {100}, {102}, {104}, {109}, {111}, {112}, {114}, 
    {116}, {117}, {126}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, 
    {135}, {5}, {6}, {23}, {26}, {27}, {35}, {68}, {69}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {116}, {135}, {13}, {14}, {15}, {24}, {46}, 
    {48}, {52}, {13}, {14}, {15}, {24}, {46}, {48}, {52}, {13}, {14}, {15}, 
    {24}, {46}, {48}, {52}, {10}, {11}, {12}, {23}, {25}, {30}, {31}, {33}, 
    {36}, {37}, {45}, {49}, {50}, {51}, {63}, {66}, {68}, {69}, {72}, {73}, 
    {74}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {92}, {93}, {94}, 
    {95}, {99}, {101}, {103}, {110}, {111}, {112}, {115}, {116}, {119}, 
    {123}, {127}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, 
    {10}, {11}, {12}, {23}, {25}, {30}, {31}, {33}, {36}, {37}, {45}, {49}, 
    {50}, {51}, {63}, {66}, {68}, {69}, {72}, {74}, {75}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {103}, 
    {110}, {111}, {112}, {115}, {116}, {119}, {127}, {128}, {129}, {130}, 
    {131}, {132}, {133}, {134}, {135}, {23}, {30}, {31}, {36}, {37}, {66}, 
    {68}, {69}, {74}, {75}, {78}, {79}, {111}, {116}, {129}, {130}, {132}, 
    {134}, {135}, {59}, {62}, {74}, {75}, {93}, {98}, {106}, {107}, {112}, 
    {115}, {116}, {117}, {125}, {126}, {127}, {129}, {130}, {132}, {135}, 
    {60}, {61}, {76}, {77}, {88}, {89}, {90}, {98}, {105}, {108}, {109}, 
    {111}, {114}, {116}, {119}, {125}, {126}, {127}, {128}, {131}, {132}, 
    {135}, {24}, {23}, {25}, {68}, {69}, {78}, {79}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {111}, {112}, {129}, {130}, {131}, {133}, {134}, {24}, {106}, 
    {107}, {110}, {113}, {121}, {42}, {41}, {100}, {103}, {105}, {108}, 
    {109}, {113}, {123}, {131}, {134}, {44}, {43}, {67}, {69}, {70}, {71}, 
    {102}, {104}, {114}, {128}, {130}, {132}, {133}, {135}, {46}, {45}, {66}, 
    {68}, {72}, {73}, {101}, {103}, {115}, {123}, {129}, {131}, {132}, {134}, 
    {135}, {74}, {75}, {92}, {93}, {94}, {95}, {110}, {112}, {115}, {116}, 
    {129}, {130}, {132}, {133}, {48}, {52}, {48}, {52}, {48}, {52}, {50}, 
    {51}, {74}, {75}, {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {110}, 
    {112}, {115}, {116}, {127}, {129}, {130}, {132}, {133}, {55}, {56}, {57}, 
    {76}, {77}, {82}, {83}, {87}, {88}, {89}, {90}, {100}, {102}, {109}, 
    {111}, {114}, {116}, {119}, {126}, {128}, {131}, {132}, {134}, {54}, 
    {58}, {54}, {58}, {54}, {58}, {55}, {56}, {57}, {76}, {77}, {82}, {83}, 
    {87}, {88}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {126}, 
    {128}, {131}, {132}, {134}}}, {1/32, -3/32, -1/32, 3/32, 1/8, 3/16, -1/4, 
    1/4, -3/16, 1/2, -1/4, 1/32, 1/32, -1/8, 0, -1/16, 1/16, -1/16, 1/16, 
    -1/48, 1/16, -1/16, -3/32, 1/32, 3/32, -1/32, 1/16, -1/16, 1/32, 1/32, 
    1/16, 1/16, 3/32, -1/32, 1/8, -1/4, 1, -1/2, -1/8, 1/4, -1/2, -1/8, 1/8, 
    -1/8, 1/8, 1/4, 1/8, -7/16, -1/32, -7/32, -5/32, 15/32, 1/8, -1/8, 0, 
    1/2, -1/2, -1/16, 1/32, 1/32, 1/16, 3/16, -1/8, -1/16, 0, 1/4, -1/4, 0, 
    3/32, -1/32, -3/32, 1/32, 1/8, -3/16, 1/4, -1/4, 3/16, -1/4, 1/4, -1/32, 
    -1/8, 1/32, 0, 1/16, -1/16, 1/16, -1/16, 0, 0, 3/32, -1/32, -3/32, 1/32, 
    1/32, 1/32, -1/32, -1/32, 1/8, 0, 3/32, -1/32, -3/32, 1/32, -1/8, 1/4, 
    -1, 1/2, 1/8, -1/4, 1/2, 1/8, -1/8, 1/8, -1/8, -1/4, -1/8, 11/32, 1/32, 
    7/32, 5/32, -3/8, -1/8, 1/8, 0, -1/2, 1/2, 1/16, -1/16, 1/32, -1/32, 0, 
    -3/16, 3/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -4, 4, 
    2, 4, -8, -2, -2, 4, 4, 4, -4, -4, -6, -4, -1/8, -1/8, 1/2, -1/16, 1/8, 
    3/8, -1/2, 1/2, 1/16, 1/4, 1/4, -1/8, 1/8, -1/4, 1/8, 9/32, 3/32, -3/16, 
    -1/16, -1/32, 1/32, -5/32, -1/32, -9/32, -5/32, -1/16, 5/32, -3/32, 1/4, 
    -3/8, 7/4, -1/4, 1/2, -2, 1/2, 13/32, -13/32, -1/8, -27/32, 7/32, 1/4, 
    1/4, 1/4, 1/4, 1/4, -1/16, 0, -3/8, -33/32, -1/4, -1/32, 7/16, 0, -1/4, 
    1/4, -1/8, 0, 0, 0, 0, 0, 1/8, 0, 1/4, 1/4, -1/2, 1/4, 0, 0, 0, 0, -1/8, 
    0, -1/32, -1/32, -3/32, 1/32, 1/32, 1/32, 5/32, 1/32, 0, 0, 1/2, 1/2, 
    1/2, -1/2, 1/2, 3/16, 0, 5/16, -3/16, 0, -1/4, 1/2, 0, -1/16, 1/16, 0, 
    -3/16, 0, 3/16, -1/8, 1/4, -1/4, 1/8, 0, 0, -1/8, 0, 0, 1/32, 1/32, 3/32, 
    -1/32, 3/32, -1/32, -3/32, 1/32, 0, 0, 4, 8, 8, -2, -2, -4, -4, 0, 0, 0, 
    6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/2, 5/16, 3/8, 1/4, -1/2, 1/2, 
    0, 1/4, 1/4, 0, 0, -1/2, 0, 1/8, 15/32, -3/32, -3/16, -1/16, -1/8, -1/32, 
    -5/32, -13/32, -1/32, 13/32, -3/32, -7/32, 1/32, 1/4, -1/4, 1, 1, 1/2, 
    -2, 1/2, 1/8, 1/2, 0, -9/16, -1/4, -1/4, 1/4, 1/2, 3/16, -9/16, 3/16, 
    -3/4, -9/8, 0, 3/8, 7/16, 0, 1/4, -1/2, -3/8, -1/4, 0, 1/4, -1/4, 1/16, 
    0, -1/4, 0, 0, 1/2, 0, -1/48, -1/2, 1/8, 1/8, 1/32, 1/32, -3/16, 1/16, 
    9/32, 1/32, -13/32, 3/32, 7/32, -1/32, -1/8, 0, -1/2, -1/2, -1/2, 2, 
    -1/2, -3/16, -11/32, 1/8, 9/16, 1/32, 1/4, -1/2, -3/16, 9/16, -3/16, 
    9/16, 5/8, -1/16, -7/16, -1/16, 1/8, -1/4, 1/4, -1/16, -1/8, -1/48, 1/16, 
    -1/16, 3/32, -1/32, 5/32, 1/32, -3/32, 3/32, -1/16, 1/16, 1/16, 1/16, 
    -1/16, -1/8, 1/8, -1/16, -1/16, 1/4, 0, 1/4, -1/4, 1/8, -1/8, 3/16, -1/4, 
    0, 1/2, -1/2, -1/16, 1/16, 1/4, -1/8, -1/8, 1/8, -1/16, -1/16, 1/4, -1, 
    1, 0, 1/4, -1/4, -3/8, 1/2, 1/4, -3/16, -1/4, 0, -1/2, 1/2, -1/16, 1/16, 
    1/4, -1/8, 12, 3/16, 1/8, 9/32, -1/32, 3/32, -1/32, -3/32, 1/32, 1/32, 
    1/32, -1/32, -1/32, 0, -1/8, -1/4, 0, -1/4, 1/8, 1/4, 0, -1/4, 1/4, 1/4, 
    0, -1/4, 0, 0, -1/2, 0, -1/4, 1/4, 0, 0, -1/4, -1/4, 0, 3, 1/4, 1/8, 1/8, 
    0, -1/8, -1/2, 1/2, -1/8, 3/8, 1/8, -1/8, -3/8, 1/4, 0, 0, 1/12, -1/4, 
    -1/8, -1/8, 0, 0, -1/8, 0, 1/4, 1/8, 0, -1/4, 1/8, 1/16, -1/16, 1/8, 
    -1/4, 1/2, -1/2, -1/16, 1/4, 5/16, -3/16, -1/16, 1/16, -1/16, -3/16, 2, 
    1, -2, -1, -2, -1, 1/4, -1/4, -1/32, 3/32, 3/32, -1/32, -1/16, -1/8, 1/4, 
    1/4, 3/4, -3/4, 1/32, -1/32, -5/32, -3/32, 1/4, 1/8, -1/8, -11/32, 9/32, 
    1/8, -1/8, -1/4, -1/32, -3/32, 3/32, 1/32, 1/8, -1/8, 3/4, -1/4, -1, 0, 
    -3/32, -7/32, -5/32, 3/32, 1/4, 1/4, -1/8, -1/8, -5/32, -9/32, 2, 1, 0, 
    3, -2, -1, 0, 1/4, -1/4, -1/32, 3/32, 3/32, -1/32, -1/16, -1/8, 3/4, 
    -1/4, 5/4, -3/4, 15/32, -7/32, -11/32, 3/32, 1/4, 1/8, 1/8, -11/32, 
    9/32}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 12, 12, 12, 12, 12, 12, 12, 12, 12, 19, 26, 37, 69, 81, 81, 81, 
    81, 81, 94, 104, 104, 104, 110, 110, 110, 110, 110, 110, 110, 110, 110, 
    110, 110, 110, 110, 110, 110, 110, 110, 110, 113, 113, 113, 113, 116, 
    116, 129, 129, 129, 131, 144, 144, 150, 152, 154, 156, 177, 177, 177, 
    177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 
    177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 
    177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 
    177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 
    177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 177, 
    177, 177, 177, 177, 177}, {{11}, {12}, {23}, {37}, {78}, {79}, {80}, 
    {81}, {82}, {83}, {84}, {85}, {13}, {14}, {15}, {24}, {46}, {48}, {52}, 
    {13}, {14}, {15}, {24}, {46}, {48}, {52}, {63}, {83}, {103}, {111}, 
    {119}, {123}, {127}, {128}, {131}, {134}, {135}, {11}, {12}, {23}, {37}, 
    {49}, {50}, {51}, {63}, {74}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, 
    {85}, {94}, {95}, {99}, {101}, {103}, {110}, {111}, {115}, {119}, {127}, 
    {128}, {131}, {132}, {133}, {135}, {11}, {12}, {23}, {37}, {78}, {79}, 
    {80}, {81}, {82}, {83}, {84}, {85}, {49}, {50}, {51}, {74}, {84}, {94}, 
    {95}, {99}, {101}, {110}, {115}, {132}, {133}, {63}, {82}, {83}, {103}, 
    {111}, {119}, {127}, {128}, {131}, {135}, {82}, {83}, {111}, {128}, 
    {131}, {134}, {103}, {123}, {134}, {103}, {123}, {134}, {49}, {50}, {51}, 
    {74}, {84}, {94}, {95}, {99}, {101}, {110}, {115}, {132}, {133}, {48}, 
    {52}, {49}, {50}, {51}, {74}, {84}, {94}, {95}, {99}, {101}, {110}, 
    {115}, {132}, {133}, {82}, {83}, {111}, {128}, {131}, {134}, {54}, {58}, 
    {54}, {58}, {54}, {58}, {56}, {57}, {76}, {77}, {82}, {83}, {87}, {88}, 
    {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {126}, {128}, 
    {131}, {132}, {134}}}, {-1/4, 1/4, 1/8, 1/8, -3/32, 1/32, -1/32, -1/32, 
    3/32, -1/32, -3/32, 1/32, -8, -8, -8, 8, 8, 4, 4, -4, -4, -4, 4, 4, 8, 8, 
    1/4, 1/8, 3/2, 3/8, -1/4, 1/2, 1/2, -1/8, 1/8, 3/8, -1/8, 1/4, -1/4, 
    -1/8, -1/8, -1/4, -1/4, 1/2, -1/4, 1/8, 3/32, -1/32, 1/32, 1/32, -5/32, 
    -1/32, -1/32, -1/32, -1/2, -1/2, -1/2, 1/2, -1/2, -3/16, -5/16, 3/16, 
    1/4, -1/2, 1/16, -1/16, 3/16, -3/16, 1/8, -1/4, 1/4, 1/8, 1/8, -3/32, 
    1/32, -1/32, -1/32, 3/32, -1/32, -3/32, 1/32, 1/4, 1/4, -1/2, -1/8, 1/8, 
    1/2, 1/2, 1/2, -1/2, 3/16, -3/16, -3/16, 3/16, -1/4, -1/16, -1/16, -1/2, 
    -5/16, 1/4, -1/2, 1/16, -1/16, 1/8, -1/16, 1/16, 1/16, -1/16, 1/16, -1/8, 
    1/2, 1/4, 1/4, 1, 1/2, 1/2, -1/4, -1/4, 1/2, 1/8, -1/8, -1/2, -1/2, -1/2, 
    1/2, -3/16, 3/16, 3/16, -3/16, 6, 6, -1/4, -1/4, 1/2, 1/8, -1/8, -1/2, 
    -1/2, -1/2, 1/2, -3/16, 3/16, 3/16, -3/16, 1/16, -1/16, -1/16, 1/16, 
    -1/16, 1/8, -2, -1, 2, 1, 2, 1, -1/4, 1/4, 3/32, -1/32, -1/32, 3/32, 
    1/16, -1/8, 1/4, 1/4, -3/4, 3/4, -3/32, 1/32, 3/32, 3/32, 1/4, -1/8, 1/8, 
    3/32, -17/32}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 3, 6, 6, 6, 6, 13, 13, 63, 66, 66, 66, 73, 73, 124, 127, 127, 127, 
    127, 127, 127, 127, 127, 128, 131, 132, 132, 132, 132, 132, 132, 132, 
    132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 
    132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 
    132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 
    132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 
    132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 
    132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 
    132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 132, 
    132, 132, 132, 132, 132, 132}, {{23}, {68}, {69}, {23}, {68}, {69}, {7}, 
    {8}, {9}, {24}, {44}, {54}, {58}, {4}, {5}, {6}, {23}, {25}, {26}, {27}, 
    {29}, {34}, {35}, {43}, {55}, {56}, {57}, {64}, {67}, {68}, {69}, {70}, 
    {76}, {77}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {87}, {88}, 
    {89}, {90}, {100}, {102}, {104}, {109}, {111}, {112}, {114}, {116}, 
    {117}, {126}, {128}, {129}, {131}, {132}, {133}, {134}, {135}, {23}, 
    {68}, {69}, {13}, {14}, {15}, {24}, {46}, {48}, {52}, {10}, {11}, {12}, 
    {23}, {25}, {30}, {31}, {33}, {36}, {37}, {45}, {49}, {50}, {51}, {63}, 
    {66}, {68}, {69}, {72}, {74}, {75}, {78}, {79}, {80}, {81}, {82}, {83}, 
    {84}, {85}, {92}, {93}, {94}, {95}, {99}, {101}, {103}, {110}, {111}, 
    {112}, {115}, {116}, {119}, {127}, {128}, {129}, {130}, {131}, {132}, 
    {133}, {134}, {135}, {23}, {68}, {69}, {24}, {23}, {68}, {69}, {24}}}, 
   {1/8, 1/16, -1/16, 1/8, 1/16, -1/16, 4, 6, 4, 4, -2, -4, -4, -1/8, -1/4, 
    5/8, -3/16, 1/8, 1/4, -3/8, 1/4, 1/32, 1/8, 1/4, 1/8, 3/8, -3/4, 1/4, 
    1/32, 1/4, 1/8, -1/8, -7/64, 1/64, -3/64, -3/64, -3/16, -1/16, 1/64, 
    1/64, 17/64, -3/64, 1/8, -1/8, 3/4, 3/4, 1, -5/2, 1, 9/32, -1/32, 21/64, 
    -21/32, 1/64, -1/4, 3/4, 1/32, -1/8, -13/32, -3/4, 1/32, 11/32, -1/32, 
    1/8, 1/16, -1/16, -4, -6, -4, -4, 2, 4, 4, 1/8, 1/4, -5/8, -5/16, -1/8, 
    -1/4, 3/8, -1/4, -1/32, -1/8, -1/4, -1/8, -3/8, 3/4, -1/4, -1/32, -5/16, 
    -1/16, 1/8, 7/64, -1/64, 1/16, 1/16, 11/64, 3/64, -25/64, 3/64, 7/64, 
    -1/64, -1/8, 1/8, -5/4, -1/4, -1, 5/2, -1, -3/32, -29/64, -1/32, 15/32, 
    11/64, 1/4, -3/4, -1/8, 7/32, 5/32, 1/4, 3/4, -7/32, -5/32, 1/32, 1/8, 
    1/16, -1/16, 24, 1/4, 1/8, -1/8, -12}}], SparseArray[Automatic, {135, 
  135}, 0, {1, {{0, 34, 70, 85, 87, 87, 87, 107, 111, 115, 122, 129, 136, 
    171, 215, 229, 229, 229, 229, 229, 241, 255, 255, 255, 261, 261, 261, 
    261, 261, 261, 261, 261, 261, 261, 261, 261, 261, 261, 261, 261, 264, 
    265, 275, 275, 281, 282, 295, 295, 301, 303, 305, 307, 328, 328, 342, 
    344, 346, 346, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 
    360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 
    360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 
    360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 
    360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 
    360, 360, 360, 360, 360, 360, 360, 360, 360, 360, 360}, {{16}, {17}, 
    {26}, {27}, {29}, {36}, {37}, {38}, {59}, {61}, {66}, {70}, {71}, {74}, 
    {75}, {78}, {79}, {87}, {88}, {89}, {90}, {105}, {107}, {109}, {111}, 
    {114}, {116}, {121}, {125}, {126}, {130}, {132}, {134}, {135}, {3}, {4}, 
    {11}, {16}, {17}, {18}, {26}, {29}, {36}, {38}, {59}, {61}, {70}, {71}, 
    {74}, {75}, {78}, {79}, {87}, {88}, {89}, {90}, {105}, {107}, {109}, 
    {111}, {114}, {116}, {121}, {125}, {126}, {129}, {130}, {132}, {134}, 
    {135}, {1}, {2}, {7}, {9}, {13}, {14}, {15}, {20}, {21}, {24}, {44}, 
    {46}, {48}, {52}, {54}, {54}, {58}, {26}, {29}, {70}, {71}, {78}, {87}, 
    {88}, {89}, {90}, {109}, {111}, {114}, {116}, {117}, {121}, {129}, {130}, 
    {132}, {134}, {135}, {26}, {29}, {109}, {129}, {26}, {27}, {116}, {135}, 
    {13}, {14}, {15}, {24}, {46}, {48}, {52}, {13}, {14}, {15}, {24}, {46}, 
    {48}, {52}, {13}, {14}, {15}, {24}, {46}, {48}, {52}, {10}, {11}, {23}, 
    {25}, {30}, {33}, {36}, {49}, {50}, {63}, {68}, {69}, {72}, {73}, {78}, 
    {80}, {82}, {83}, {84}, {92}, {95}, {103}, {111}, {112}, {115}, {116}, 
    {123}, {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {10}, 
    {12}, {23}, {25}, {31}, {33}, {36}, {37}, {49}, {50}, {51}, {63}, {66}, 
    {68}, {69}, {74}, {75}, {78}, {80}, {81}, {82}, {83}, {84}, {85}, {93}, 
    {94}, {95}, {99}, {101}, {103}, {110}, {111}, {112}, {115}, {116}, {127}, 
    {128}, {129}, {130}, {131}, {132}, {133}, {134}, {135}, {36}, {37}, {66}, 
    {74}, {75}, {78}, {79}, {111}, {116}, {129}, {130}, {132}, {134}, {135}, 
    {59}, {74}, {75}, {98}, {107}, {116}, {117}, {125}, {126}, {129}, {130}, 
    {132}, {61}, {88}, {89}, {90}, {98}, {105}, {109}, {111}, {114}, {116}, 
    {125}, {126}, {132}, {135}, {78}, {79}, {111}, {129}, {130}, {134}, 
    {107}, {113}, {121}, {42}, {41}, {100}, {103}, {105}, {108}, {109}, 
    {113}, {123}, {131}, {134}, {70}, {71}, {114}, {130}, {132}, {135}, {46}, 
    {45}, {66}, {68}, {73}, {101}, {103}, {115}, {123}, {129}, {131}, {132}, 
    {134}, {135}, {74}, {75}, {116}, {129}, {130}, {132}, {48}, {52}, {48}, 
    {52}, {48}, {52}, {50}, {51}, {74}, {75}, {84}, {85}, {92}, {93}, {94}, 
    {95}, {99}, {101}, {110}, {112}, {115}, {116}, {127}, {129}, {130}, 
    {132}, {133}, {55}, {56}, {77}, {83}, {89}, {90}, {100}, {102}, {109}, 
    {111}, {114}, {116}, {132}, {134}, {54}, {58}, {54}, {58}, {55}, {56}, 
    {77}, {83}, {89}, {90}, {100}, {102}, {109}, {111}, {114}, {116}, {132}, 
    {134}}}, {-1/32, 3/32, -3/16, 1/4, -1/4, -1/32, 1/8, 3/8, 1/16, 1/16, 
    1/48, 3/32, -1/32, -1/16, 1/16, -1/16, -1/16, -1/8, 1/4, -1, 1/2, 1/8, 
    1/8, -1/4, 7/16, 7/32, -5/16, -1/8, 1/2, -1/2, -1/32, 1/8, 1/8, -7/32, 
    1/2, -1/4, -1/4, 1/32, 1/32, 1/8, 3/16, 1/4, -1/32, 1/8, -1/16, -1/16, 
    -3/32, 1/32, -1/32, -1/32, -3/32, 1/32, 1/8, -1/4, 1, -1/2, -1/8, -1/8, 
    1/4, -11/32, -7/32, 15/32, 1/8, -1/2, 1/2, 1/16, -1/32, -3/16, -3/16, 
    1/32, -1/2, 3/2, 1, 1/2, -3, -4, -3/2, 1, -1, -4, -1, 3, 1, 2, -1, 4, -4, 
    -1/4, -1/2, 1/16, 1/16, 1/8, -1/8, 1/4, -3/2, 1/2, -3/16, 3/8, 3/8, -1/2, 
    -1/4, -1/4, -1/8, -1/16, 3/16, 3/16, 3/16, 1/4, 1/4, -1/8, 1/8, -1/4, 
    1/4, 1/8, -1/8, -4, -8, -8, -4, 2, 4, 4, -6, -8, -4, -6, 6, 2, 4, -4, -6, 
    -4, -4, 2, 4, 4, -1/8, 1/8, -1/8, -1/4, -1/8, -1/2, 1/16, 1/4, 1/4, 1/4, 
    -3/16, 3/16, 1/16, 1/16, -1/8, 1/4, -1/8, 1/8, 1/8, -1/8, -1, 3/2, -1/8, 
    1/8, 3/16, -1/8, 1/4, -1/4, 1/4, -1/4, 9/16, 3/8, 1/8, -1/8, 1/16, 1/8, 
    -1/8, 1/16, 1/8, 1/8, 1/4, -3/32, -1/8, -1/8, -3/8, 1/4, -1/4, -1/96, 
    3/16, -3/16, 5/64, -3/64, 1/4, -7/64, 1/64, 1/64, -3/64, -7/64, 1/64, 
    1/8, -3/4, 1/4, -1/2, 1/2, -1/2, -1/32, -7/64, -5/32, -3/32, 9/64, -1/4, 
    3/16, -11/32, 11/32, -5/16, 1/8, -5/32, 9/32, 3/32, 1/16, 1/8, 1/48, 
    -3/32, 1/32, -5/32, -1/32, 3/32, 1/32, 1/16, -1/16, -1/16, -1/16, -1/16, 
    1/8, 1/16, 1/16, -1/4, 1/4, -3/16, 1/4, 1/2, -1/2, 1/16, -1/16, -1/8, 
    -1/8, -1/4, 1, -1, -1/4, -1/4, 3/8, -1/2, -1/4, 3/8, -1/2, 1/2, -1/8, 
    1/8, -1/16, 1/16, 1/16, 1/16, -1/16, -1/8, -1/4, -1/4, 1/4, -3/2, -1/2, 
    3/4, 3/4, -1/8, -3/8, 1/4, -1/4, 1/2, 1/4, 1/4, -1/8, 1/8, 1/8, -1/8, 
    -1/4, 1/8, 3, 1/4, 1/24, 3/8, 1/8, -3/2, 3/2, -3/8, 1/2, -3/8, -1/8, 
    -3/8, 3/8, 1/4, -1/16, 1/16, 1/16, 1/16, -1/16, -1/8, -2, -1, 2, 1, 2, 1, 
    -1/4, 1/4, 1/32, -3/32, -3/32, 1/32, -1/16, 1/8, -3/4, -3/4, -3/4, 3/4, 
    -3/32, -3/32, 3/32, -1/32, -1/4, -1/8, 1/8, 17/32, -3/32, -1/4, 1/4, 1/8, 
    -1/8, -1/2, 1/2, 3/2, -3/2, 5/16, 1/8, -5/16, -1/8, -5/16, 5/16, -2, 2, 
    2, -2, 1/4, -1/4, -1/8, 1/8, -1/2, 1/2, -3/2, 3/2, -7/16, 1/8, 7/16, 
    -1/8, 7/16, -7/16}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 5, 10, 10, 14, 18, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22}, {{7}, {9}, {24}, {44}, {54}, 
    {7}, {9}, {24}, {44}, {54}, {4}, {5}, {26}, {34}, {4}, {5}, {26}, {34}, 
    {4}, {5}, {26}, {34}}}, {-4, -8, 4, 4, 4, 2, 4, -2, -2, -2, -1/8, 1/8, 
    1/8, 1/16, 1/4, -1/4, -1/4, -1/8, -1/4, 1/4, 1/4, 1/8}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 10, 10, 14, 18, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
    22, 22, 22, 22, 22, 22, 22, 22}, {{13}, {15}, {24}, {46}, {48}, {13}, 
    {15}, {24}, {46}, {48}, {10}, {11}, {30}, {36}, {10}, {11}, {30}, {36}, 
    {10}, {11}, {30}, {36}}}, {-4, -8, 4, 4, 4, 2, 4, -2, -2, -2, -1/8, 1/8, 
    1/8, 1/16, 1/4, -1/4, -1/4, -1/8, -1/4, 1/4, 1/4, 1/8}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12}, {{21}, {42}, {58}, {41}, {55}, {60}, {61}, {63}, 
    {65}, {102}, {114}, {132}}}, {-2, -2, -2, -1, 1/2, 1/8, 1/8, -1/4, 1, 
    3/2, 3/8, 3/8}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 
    12, 12, 12, 12, 12, 12}, {{20}, {40}, {52}, {39}, {49}, {59}, {62}, {64}, 
    {65}, {101}, {115}, {132}}}, {-2, -2, -2, -1, 1/2, 1/8, 1/8, -1/4, 1, 
    3/2, 3/8, 3/8}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 23, 
    24, 24, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 
    25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 
    25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 
    25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 
    25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 
    25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 
    25, 25, 25, 25, 25}, {{22}, {22}, {22}, {23}, {25}, {68}, {69}, {78}, 
    {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, {112}, {128}, {129}, 
    {130}, {131}, {133}, {134}, {22}, {22}}}, {1/4, -1/2, 1/4, -1, 2, 9/2, 
    3/2, 1/2, 1/2, -1/2, -1/2, 1/2, 1/2, -1/2, 3/2, 1, -1, -1, -5, -1, -5, 2, 
    4, 1/2, -1/2}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 2, 3, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 25, 
    26, 26, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 
    27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 
    27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 
    27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 
    27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 
    27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 27, 
    27, 27, 27, 27, 27}, {{22}, {22}, {22}, {22}, {22}, {23}, {25}, {68}, 
    {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, {112}, 
    {128}, {129}, {130}, {131}, {133}, {134}, {22}, {22}}}, 
   {1/4, 3/4, 1/2, 1/2, 1/4, -1, 2, 9/2, 3/2, 1/2, 1/2, -1/2, 3/2, 1/2, 1/2, 
    -1/2, -1/2, 1, -1, -1, -5, -1, -5, 2, 4, 1/2, -1/2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 3, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 25, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26}, {{22}, {22}, {22}, {22}, {22}, {23}, {25}, {68}, 
    {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, {112}, 
    {128}, {129}, {130}, {131}, {133}, {134}, {22}}}, 
   {0, 1/4, 1/4, -1/2, 0, 3, 2, 9/2, 3/2, 3/2, -1/2, -3/2, 1/2, 3/2, 3/2, 
    -3/2, 1/2, 1, -1, -1, -5, -1, -5, 2, 4, -1/2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 3, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 25, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
    26, 26, 26, 26, 26}, {{22}, {22}, {22}, {22}, {22}, {23}, {25}, {68}, 
    {69}, {78}, {79}, {80}, {81}, {82}, {83}, {84}, {85}, {111}, {112}, 
    {128}, {129}, {130}, {131}, {133}, {134}, {22}}}, 
   {1/4, 1/4, 3/4, 1/2, 1/2, 3, 2, 9/2, 3/2, 3/2, 3/2, -3/2, 1/2, 3/2, -1/2, 
    -3/2, 1/2, 1, -1, -1, -5, -1, -5, 2, 4, -1/2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 1, 1, 1, 1, 1, 1, 4, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 9, 10, 
    10, 10, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    12, 12, 12, 12, 13, 13, 13, 15, 16, 16, 16, 16, 18, 18, 19, 19, 19, 19, 
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 
    20, 20, 20, 20, 20, 20}, {{28}, {97}, {118}, {122}, {28}, {86}, {97}, 
    {28}, {97}, {86}, {118}, {122}, {122}, {48}, {52}, {118}, {47}, {118}, 
    {86}, {86}}}, {-1/8, 1/8, 1/8, -1/4, 1/8, 1/8, -1/8, -1/8, -1/8, -1/8, 
    1/8, -1/8, -1/4, 4, 2, -1/8, -1/8, 1/4, 1/8, 1/8}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 7, 8, 8, 8, 8, 8, 9, 10, 
    10, 10, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    11, 11, 12, 12, 12, 12, 13, 13, 14, 14, 14, 14, 15, 17, 18, 18, 18, 18, 
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 
    20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 
    20, 20, 20, 20, 20, 20}, {{32}, {96}, {120}, {124}, {32}, {91}, {96}, 
    {32}, {91}, {96}, {120}, {124}, {124}, {91}, {91}, {54}, {58}, {120}, 
    {53}, {120}}}, {-1/8, 1/8, 1/8, -1/4, 1/8, 1/8, -1/8, -1/8, -1/8, -1/8, 
    1/8, -1/8, -1/4, 1/8, 1/8, 4, 2, -1/8, -1/8, 1/4}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
    1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, {{24}, {22}}}, 
   {-24, 1/16}}], SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 
    6, 6, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7}, {{28}, {86}, {47}, 
    {86}, {97}, {118}, {122}}}, {2, -4, -2, 10, 2, 2, 2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
    2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
    3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 
    4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
    5, 6, 6, 6, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7}, {{32}, {91}, {53}, 
    {91}, {96}, {120}, {124}}}, {2, -4, -2, 10, 2, 2, 2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 1, 2, 2, 2, 2, 2, 3, 4, 5, 5, 5, 5, 6, 7, 8, 8, 8, 8, 8, 9, 10, 
    10, 10, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
    12, 12, 13, 13, 14, 14, 15, 15, 16, 16, 16, 16, 17, 17, 18, 18, 18, 18, 
    19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
    19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
    19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
    19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
    19, 19, 19, 19, 19, 19}, {{1}, {2}, {7}, {8}, {9}, {13}, {14}, {15}, 
    {20}, {21}, {24}, {40}, {42}, {44}, {46}, {48}, {52}, {54}, {58}}}, 
   {2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
    1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
    1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{22}}}, {-8}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], 
 SparseArray[Automatic, {135, 135}, 0, 
  {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}]}


==> anc/zzz/zzz_graphs.m <==
{{Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12}, 
   {Null, SparseArray[Automatic, {12, 12}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 23, 26}, {{6}, {7}, {8}, {9}, 
       {10}, {1}, {11}, {12}, {2}, {8}, {11}, {3}, {7}, {9}, {4}, {8}, {12}, 
       {5}, {11}, {12}, {6}, {7}, {10}, {6}, {9}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[10, 11] -> 
       Thickness[Large], UndirectedEdge[6, 12] -> Thickness[Large], 
      UndirectedEdge[10, 12] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 11] -> Thickness[Large], UndirectedEdge[9, 12] -> 
       Thickness[Large], UndirectedEdge[7, 11] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-4*ep^4*Mu11*sqrtDelta5*(p1s + s15 + prop[1] - prop[4] - prop[10]), 
   4*ep^4*Mu11*sqrtDelta5*(2*p1s + 2*prop[1] - prop[10]), 
   -4*ep^4*s23*s34*(2*p1s^2 + p1s*(2*s15 + 4*prop[1] - 2*prop[4] - 
       3*prop[10]) + s15*(2*prop[1] - prop[10]) + (prop[1] - prop[10])*
      (2*prop[1] - prop[4] - prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {8}, {11}, 
       {9}, {1}, {10}, {11}, {2}, {8}, {10}, {3}, {7}, {11}, {5}, {10}, {11}, 
       {6}, {7}, {9}, {4}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[8, 11] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 11] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^4*(4*p1s^2*s23 - 4*s15*s23*prop[1] + 3*s23*s34*prop[1] + 
     s15*s45*prop[1] - s34*s45*prop[1] + 2*s15*s23*prop[10] - 
     2*s23*s34*prop[10] - s12*(s15*prop[1] + 3*s23*prop[1] - 
       2*s23*prop[10]) + p1s*(-4*s15*s23 + 4*s23*s34 + 4*s23*prop[1] - 
       s45*prop[1] + s12*(-4*s23 + prop[1]) - 2*s23*prop[10])), 
   -8*ep^4*(((s12*(-s15 + s23) + s23*s34 + p1s*(s12 - s45) + s15*s45 - 
        s34*s45)*prop[1])/2 + s12*s23*(p1s + s15 + prop[1] - prop[4] - 
       prop[10])), -8*ep^4*s23*(2*p1s^2 + 
     p1s*(2*s15 + 4*prop[1] - 2*prop[4] - 3*prop[10]) + 
     s15*(2*prop[1] - prop[10]) + (prop[1] - prop[10])*
      (2*prop[1] - prop[4] - prop[10])), 
   (-2*ep^3*(Mu11 + Mu12)*p1s*sqrtDelta5)/prop[8], 4*ep^4*Mu12*sqrtDelta5, 
   4*ep^4*Mu11*sqrtDelta5}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {11}, {7}, {8}, 
       {9}, {1}, {10}, {11}, {3}, {8}, {11}, {4}, {7}, {10}, {5}, {10}, {11}, 
       {6}, {8}, {9}, {2}, {6}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[2, 11] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[9, 11] -> Thickness[Large], 
      UndirectedEdge[6, 11] -> Thickness[Large], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^4*(((s12*(s15 - s23) + s23*s34 - s15*s45 + s34*s45 + 
        p1s*(-s12 + s45))*prop[4])/2 + s34*s45*(p1s + s15 + prop[1] - 
       prop[4] - prop[10])), 4*ep^4*(4*p1s^2*s34 + 4*s23*s34*prop[1] - 
     4*s34*s45*prop[1] - s12*s23*prop[4] - s23*s34*prop[4] + 
     s34*s45*prop[4] - 2*s23*s34*prop[10] + 2*s34*s45*prop[10] + 
     p1s*(-4*s15*s34 + 4*s23*s34 - 4*s34*s45 + 4*s34*prop[1] - s12*prop[4] + 
       s45*prop[4] - 2*s34*prop[10]) + s15*(-4*s34*prop[1] + s12*prop[4] - 
       s45*prop[4] + 2*s34*prop[10])), 
   -8*ep^4*s34*(2*p1s^2 + p1s*(2*s15 + 4*prop[1] - 2*prop[4] - 3*prop[10]) + 
     s15*(2*prop[1] - prop[10]) + (prop[1] - prop[10])*
      (2*prop[1] - prop[4] - prop[10])), 
   (-2*ep^3*(Mu11 + Mu12)*p1s*sqrtDelta5)/prop[7], 4*ep^4*Mu12*sqrtDelta5, 
   4*ep^4*Mu11*sqrtDelta5}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {11}, {11}, {7}, 
       {8}, {1}, {9}, {10}, {4}, {10}, {11}, {5}, {9}, {10}, {6}, {8}, {11}, 
       {6}, {7}, {8}, {2}, {3}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[2, 11] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[3, 11] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(p1s*(s15 - s23) - s15*(s15 - s23 + s45))*
    (2*p1s + 2*prop[1] - prop[10]), -16*ep^4*s15*s45*
    (p1s + s15 + prop[1] - prop[4] - prop[10])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {11}, {11}, 
       {8}, {1}, {9}, {10}, {2}, {10}, {11}, {5}, {9}, {10}, {6}, {8}, {11}, 
       {6}, {7}, {8}, {3}, {4}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[3, 11] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[4, 11] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*s15*(p1s - s12 - s15 + s34)*(2*p1s + 2*prop[1] - prop[10]), 
   16*ep^4*(-(s12*s15) + p1s*s34)*(p1s + s15 + prop[1] - prop[4] - 
     prop[10])}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {8}, {9}, 
       {11}, {1}, {10}, {11}, {2}, {8}, {10}, {3}, {7}, {9}, {4}, {8}, {11}, 
       {6}, {7}, {11}, {5}, {6}, {9}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[5, 11] -> Thickness[Large], 
      UndirectedEdge[10, 11] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[9, 11] -> Thickness[Large], UndirectedEdge[6, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^4*Mu11*sqrtDelta5}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, 
   {Null, SparseArray[Automatic, {11, 11}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {8}, {9}, 
       {11}, {1}, {10}, {11}, {2}, {8}, {11}, {3}, {7}, {9}, {4}, {8}, {10}, 
       {6}, {9}, {11}, {5}, {6}, {7}, {10}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[5, 11] -> 
       Thickness[Large], UndirectedEdge[10, 11] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 11] -> Thickness[Large], UndirectedEdge[7, 11] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^4*Mu11*sqrtDelta5}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {7}, {10}, {8}, 
       {1}, {9}, {10}, {3}, {9}, {10}, {5}, {9}, {10}, {2}, {6}, {7}, {8}, 
       {4}, {6}, {7}, {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[4, 10] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {32*ep^4*Sqrt[s12*(p1s - s15)*s23*(s12 - s34 - s45) + 
      (-(s12*(s15 + s23)) + s23*s34 + p1s*(s12 - s45) + s15*s45 - s34*s45)^2/
       4], 8*ep^4*(-2*s15*s23 + s23*s34 - s34*s45 + 2*s23*prop[1] - 
     2*s45*prop[1] - s23*prop[4] + s45*prop[4] + s23*prop[5] - s45*prop[5] - 
     s23*prop[6] + s45*prop[6] - s15*prop[9] - s23*prop[10] + s45*prop[10] - 
     s12*(s23 - 2*prop[1] + prop[4] - prop[5] + prop[6] + prop[10]) + 
     p1s*(2*s12 + 4*s23 - 2*s45 + prop[9] - prop[11]) + s15*prop[11]), 
   (-2*ep^3*Mu12*sqrtDelta5*(prop[7] + prop[8]))/(prop[7]*prop[8]), 
   8*ep*((ep^2*(p1s - s23 + s45)*prop[2]*prop[5])/prop[3] + 
     (ep^2*(s12 + s15)*prop[3]*prop[6])/prop[2] + 
     ((1 - 5*ep + 6*ep^2)*p1s*prop[3]*prop[5]*(ep*(s12 - 3*prop[7]) + 
        2*prop[7]))/((p1s - s12)*s12) - 
     (ep^2*p1s*(2*s23*s34 + 4*s23*prop[1] - 2*s23*prop[4] + 2*s23*prop[5] - 
        2*s23*prop[6] + 2*s34*prop[7] + 2*s45*prop[7] - s45*prop[9] + 
        2*prop[1]*prop[9] - prop[4]*prop[9] + prop[5]*prop[9] - 
        prop[6]*prop[9] - 2*s23*prop[10] - prop[9]*prop[10] + 
        2*p1s*(2*s23 + prop[9] - prop[11]) - s34*prop[11] - 
        2*prop[1]*prop[11] + prop[4]*prop[11] - prop[5]*prop[11] + 
        prop[6]*prop[11] + prop[10]*prop[11] + 
        s12*(-2*s23 - 2*prop[7] + prop[11])))/prop[7])}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {9}, {10}, {7}, 
       {1}, {8}, {10}, {5}, {8}, {10}, {6}, {7}, {9}, {2}, {3}, {8}, {10}, 
       {4}, {6}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[7, 10] -> 
       Thickness[Large], UndirectedEdge[2, 9] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^4*(p1s^2 + s15*s23 - p1s*(s15 + s23 + s45)), 
   -8*ep^4*(2*p1s^2 + s15*(-2*prop[1] + prop[10]) - 
     p1s*(2*s15 + 2*s45 - 2*prop[1] + prop[10]) + s45*(-prop[1] + prop[10])), 
   -16*ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]*
    (p1s + s15 + 2*prop[1] - prop[4] - prop[10]), 
   8*ep^4*(s45*prop[7] + (-p1s + s15)*(2*s23 + 2*prop[7] - prop[11]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {10}, {10}, {7}, 
       {1}, {8}, {9}, {5}, {8}, {9}, {6}, {7}, {10}, {2}, {6}, {7}, {10}, 
       {3}, {4}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[3, 10] -> 
       Thickness[Large], UndirectedEdge[2, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^4*(p1s*(s12 - 2*s34) + s15*s34), 
   8*ep^4*(-(s15*s34) - s34*prop[1] + p1s*(s12 - s34 - prop[4]) + 
     s15*prop[4] + s12*(s15 + prop[1] - prop[10]) + s34*prop[10]), 
   16*ep^4*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34]*
    (2*p1s + 2*prop[1] - prop[4] - prop[10]), 
   8*ep^4*((p1s - s12 - s15 + s34)*prop[8] + (-p1s + s15)*
      (2*p1s - s12 + s34 + 2*prop[1] - prop[4] + prop[5] - prop[6] + 
       2*prop[7] - prop[9] - prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 22}, {{6}, {7}, {10}, {10}, {8}, 
       {1}, {9}, {10}, {2}, {9}, {10}, {5}, {9}, {10}, {6}, {7}, {8}, {3}, 
       {4}, {6}, {7}, {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[4, 10] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[3, 10] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*p1s*(p1s - s12 - s15 + s34), 
   16*ep^4*(p1s^2 - s15*prop[1] - p1s*(s12 - s15 - 3*prop[1] + prop[4] + 
       prop[10]) + s12*(-s15 - 2*prop[1] + prop[4] + prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 22}, {{6}, {10}, {10}, {7}, {8}, 
       {1}, {9}, {10}, {4}, {9}, {10}, {5}, {9}, {10}, {6}, {7}, {8}, {2}, 
       {3}, {6}, {7}, {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[3, 10] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 10] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*p1s*s45, 16*ep^4*(p1s*(-2*s15 + 2*s23 - 2*s45 + prop[4]) + 
     (s23 - s45)*(2*prop[1] - prop[4] - prop[10]) + 
     s15*(-2*prop[1] + prop[10]))}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 22}, {{6}, {10}, {10}, {10}, {7}, 
       {1}, {8}, {9}, {5}, {8}, {9}, {6}, {7}, {10}, {6}, {7}, {10}, {2}, 
       {3}, {4}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[3, 10] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[2, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {4*ep^4*(p1s - s15)^2}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{9}, {6}, {7}, {8}, {10}, 
       {7}, {9}, {8}, {10}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {2*ep^3*(-1 + 2*ep)*s23*s34, (-2*ep^3*Mu11*sqrtDelta5)/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 10, 10}, {{9}, {6}, {7}, {8}, {10}, 
       {7}, {10}, {8}, {9}, {10}}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {2*ep^3*(-1 + 2*ep)*s23*s34, (-2*ep^3*Mu11*sqrtDelta5)/prop[7]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {6}, {7}, {10}, {8}, 
       {2}, {7}, {9}, {3}, {6}, {10}, {5}, {9}, {10}, {1}, {6}, {8}, {10}, 
       {4}, {7}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[7, 10] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s23*(s12 - s34), (-2*ep^3*Mu11*sqrtDelta5)/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {10}, {6}, {7}, {8}, 
       {3}, {7}, {10}, {4}, {6}, {9}, {5}, {9}, {10}, {1}, {7}, {8}, {10}, 
       {2}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 10] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[8, 10] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s34*(p1s - s15 - s45), (-2*ep^3*Mu11*sqrtDelta5)/prop[7]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {7}, {8}, {10}, 
       {1}, {9}, {10}, {3}, {8}, {9}, {4}, {7}, {10}, {2}, {6}, {7}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s34*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)], 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[6], 
   4*ep^3*s34*(ep*(p1s + s23 - s45) - (p1s*s23)/prop[7]), 
   4*ep^3*s34*(ep*(p1s - s23 + s45) - (p1s*s45)/prop[8]), 
   (-4*ep^3*s34*((ep*(-s23 + s45)*prop[2] + s12*prop[3])*prop[7] + 
      p1s*prop[2]*(2*s23 + (2 + ep)*prop[7] - prop[11])))/(prop[2]*prop[7]), 
   (-2*ep^3*Mu12*sqrtDelta5)/prop[6]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {8}, {9}, {10}, 
       {1}, {9}, {10}, {2}, {8}, {10}, {3}, {7}, {9}, {4}, {6}, {8}, {10}, 
       {5}, {6}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*s23*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34], 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[5], 
   (4*ep^3*s23*(-(p1s*s34) + ep*(s12 + s15)*prop[8]))/prop[8], 
   (4*ep^3*s23*(-p1s^2 - ep*(s12 + s15)*prop[7] + 
      p1s*(s12 + s15 - s34 + 2*ep*prop[7])))/prop[7], 
   (-4*ep^3*s23*((p1s - s15)*prop[2]*prop[8] + s23*prop[2]*prop[8] - 
      s45*prop[2]*prop[8] + ep*(p1s - s12)*prop[3]*prop[8] + 
      ep*(p1s - s15)*prop[3]*prop[8] + p1s*prop[3]*(2*p1s - s12 + s34 + 
        2*prop[1] - prop[4] + prop[5] - prop[6] + 2*prop[7] - prop[9] - 
        prop[10])))/(prop[3]*prop[8]), (-2*ep^3*Mu12*sqrtDelta5)/prop[5]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {9}, {7}, {10}, 
       {1}, {8}, {10}, {4}, {9}, {10}, {6}, {9}, {10}, {2}, {3}, {7}, {8}, 
       {5}, {6}, {7}, {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(p1s*(-s15 + s23) + s15*s45)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {9}, {9}, {10}, 
       {1}, {8}, {10}, {2}, {9}, {10}, {6}, {9}, {10}, {3}, {4}, {7}, {8}, 
       {5}, {6}, {7}, {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 10] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(s12*s15 + s15^2 - p1s*s34 - s15*s34)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {9}, {9}, {7}, {10}, 
       {1}, {8}, {10}, {4}, {8}, {9}, {6}, {7}, {10}, {2}, {3}, {7}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*s15*(s15 - s23 + s45)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{6}, {7}, {9}, {9}, {10}, 
       {1}, {8}, {10}, {2}, {8}, {9}, {6}, {7}, {10}, {3}, {4}, {7}, {10}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 10] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 10] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-p1s + s12)*s15}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 22}, {{6}, {10}, {7}, {8}, {10}, 
       {1}, {9}, {10}, {3}, {8}, {10}, {4}, {7}, {9}, {6}, {8}, {10}, {2}, 
       {5}, {6}, {7}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[2, 10] -> Thickness[Large], UndirectedEdge[6, 10] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[9, 10] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-8*ep^4*s34*(s15 - s23 + s45)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 22}, {{6}, {7}, {8}, {10}, {10}, 
       {1}, {9}, {10}, {2}, {8}, {9}, {3}, {7}, {10}, {6}, {7}, {10}, {4}, 
       {5}, {6}, {8}, {9}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 10] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[9, 10] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[8, 10] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^4*(-p1s + s12)*s23}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
   {Null, SparseArray[Automatic, {10, 10}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 10}, {{6}, {7}, {8}, {9}, {10}, 
       {10}, {8}, {10}, {9}, {10}}}, {1, 1, 1, 1, 1, 2, 1, 1, 1, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[5, 10] -> 
       Thickness[Large], UndirectedEdge[6, 10] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[9, 10] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {2*ep^3*(-1 + 2*ep)*s23*s34}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{8}, {9}, {9}, {6}, {7}, {4}, 
       {8}, {9}, {5}, {8}, {9}, {1}, {6}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[1, 8] -> Thickness[0.022], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large], UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(-8*ep^3*(p1s*(s15 - s23) - s15*(s15 - s23 + s45)))/prop[7]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{8}, {6}, {9}, {9}, {7}, {2}, 
       {8}, {9}, {5}, {8}, {9}, {1}, {6}, {7}, {9}, {3}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[1, 8] -> Thickness[0.022], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep^3*(-(s12*s15) + p1s*s34))/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {8}, {6}, {9}, {7}, {3}, 
       {8}, {9}, {5}, {8}, {9}, {2}, {6}, {7}, {9}, {1}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-s12 + s34 + s45)}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{9}, {9}, {6}, {8}, {7}, {3}, 
       {8}, {9}, {5}, {8}, {9}, {4}, {6}, {7}, {9}, {1}, {2}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-s12 + s34 + s45)}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {8}, {9}, {6}, {5}, 
       {7}, {9}, {1}, {6}, {8}, {9}, {2}, {3}, {7}, {9}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {-16*ep^4*(p1s - s15 - s45), (-8*ep^3*s15*s45)/prop[8]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{7}, {8}, {9}, {9}, {6}, {5}, 
       {7}, {8}, {1}, {6}, {8}, {9}, {2}, {6}, {7}, {9}, {3}, {4}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[5, 6] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(-s12 + s34), (8*ep^3*s15*(-p1s + s12 + s15 - s34))/prop[7]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {7}, {8}, {1}, 
       {8}, {9}, {4}, {8}, {9}, {5}, {6}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[3, 9] -> 
       Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s15 - s23 + s45), (-8*ep^3*s15*s45)/prop[6]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {7}, {9}, {9}, {8}, {1}, 
       {8}, {9}, {2}, {8}, {9}, {5}, {6}, {7}, {9}, {3}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[4, 9] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(p1s - s12), (8*ep^3*s15*(-p1s + s12 + s15 - s34))/prop[5]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {8}, {7}, {1}, 
       {8}, {9}, {5}, {8}, {9}, {4}, {6}, {7}, {9}, {2}, {3}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(p1s - s15), (-8*ep^3*(p1s - s15 + s23 - s45)*s45)/prop[3]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {8}, {9}, {9}, {7}, {1}, 
       {8}, {9}, {5}, {8}, {9}, {2}, {6}, {7}, {9}, {3}, {4}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[3, 9] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(p1s - s15), (8*ep^3*s12*(-p1s + s12 + s15 - s34))/prop[2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {7}, {8}, {9}, {1}, 
       {8}, {9}, {3}, {8}, {9}, {4}, {6}, {7}, {9}, {2}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s12 + s23 - s45), (-8*ep^3*s34*(p1s - s15 + s23 - s45))/
    prop[5]}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {8}, {7}, {9}, {9}, {1}, 
       {8}, {9}, {3}, {8}, {9}, {2}, {6}, {7}, {9}, {4}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*(s12 + s23 - s45), (-8*ep^3*s12*s23)/prop[6]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{6}, {7}, {7}, {8}, {9}, {1}, 
       {8}, {9}, {2}, {3}, {8}, {9}, {4}, {6}, {7}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*Sqrt[-4*p1s*s23 + (p1s + s23 - s45)^2], 
   (-8*ep^3*(p1s*(s15 - s23) - s15*(s15 - s23 + s45)))/prop[5], 
   (8*ep^3*p1s*(p1s - s15 - s45))/prop[7], (2*ep^3*(p1s - s15)*s23)/prop[1], 
   (-2*ep^3*s23*(-s15 + s23 - s45))/prop[3]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 12, 16, 20}, {{6}, {7}, {8}, {8}, {9}, {1}, 
       {7}, {9}, {2}, {6}, {8}, {9}, {3}, {4}, {7}, {9}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34], 
   (8*ep^3*(-(s12*s15) + p1s*s34))/prop[6], (8*ep^3*p1s*(s15 - s34))/prop[7], 
   (2*ep^3*(p1s - s12)*s34)/prop[2], (2*ep^3*(p1s - s15)*s34)/prop[4]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {8}, {8}, {9}, {1}, 
       {7}, {9}, {6}, {8}, {9}, {3}, {4}, {7}, {9}, {2}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[2, 9] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {8}, {8}, {9}, {9}, {1}, 
       {7}, {9}, {6}, {8}, {9}, {2}, {3}, {7}, {9}, {4}, {5}, {6}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[4, 9] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {16*ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 8, 11, 15, 20}, {{6}, {9}, {9}, {9}, {8}, {1}, 
       {7}, {8}, {6}, {8}, {9}, {5}, {6}, {7}, {9}, {2}, {3}, {4}, {7}, 
       {8}}}, Pattern}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[3, 9] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {8*ep^4*(-p1s + s15)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {9}, {6}, {7}, {8}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[2, 9] -> 
       Thickness[Large], UndirectedEdge[1, 9] -> Thickness[0.022], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s34}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {6}, {7}, {9}, {8}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[7, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s23}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {8}, {6}, {7}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[4, 7] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s34}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{9}, {6}, {7}, {8}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[1, 9] -> 
       Thickness[0.022], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s23}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{8}, {9}, {6}, {7}, {9}, {7}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[5, 9] -> 
       Thickness[Large], UndirectedEdge[1, 8] -> Thickness[0.022], 
      UndirectedEdge[2, 9] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[6, 9] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[8, 9] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s34}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{8}, {6}, {7}, {9}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[4, 9] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^3*(-1 + 2*ep)*s23}}, {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, 
   {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {8}, {8}, {6}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[8, 9] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^3*(-1 + 2*ep)*(s15 - s23)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 9, 9}, {{7}, {6}, {8}, {8}, {9}, {7}, {8}, 
       {9}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[8, 9] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^3*(-1 + 2*ep)*(s15 - s34)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 9, 9, 9}, {{7}, {8}, {8}, {6}, {9}, {8}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[7, 9] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[3, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^3*(-1 + 2*ep)*(s15 - s23)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, SparseArray[Automatic, {9, 9}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 9, 9, 9}, {{7}, {6}, {8}, {8}, {9}, {8}, {9}, 
       {8}, {9}}}, {1, 1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[5, 9] -> Thickness[Large], UndirectedEdge[2, 6] -> 
       Thickness[Large], UndirectedEdge[4, 8] -> Thickness[Large], 
      UndirectedEdge[7, 9] -> Thickness[Large], UndirectedEdge[6, 9] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[6, 8] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^3*(-1 + 2*ep)*(s15 - s34)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {6}, {6}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[3, 6] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {8}, {6}, {6}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[6, 8] -> Thickness[Large], 
      UndirectedEdge[4, 6] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {8}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 2, 1, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {6}, {6}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{8}, {6}, {7}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[1, 8] -> 
       Thickness[0.022], UndirectedEdge[2, 6] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[2, 8] -> Thickness[Large], UndirectedEdge[3, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^2*(2 + 12*ep^2 + (ep*(p1s - s23 - s45 - 10*prop[3]))/prop[3]), 
   (-8*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[3]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {8}, {8}, {7}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 1, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[3, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^2*(2 + 12*ep^2 + (ep*(s12 + s15 - 2*(s34 + 5*prop[2])))/prop[2]), 
   (-8*ep^3*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34])/prop[2]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {7}, {7}, {8}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[2, 7] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^2*(2 + 12*ep^2 - (ep*(p1s - s23 + s45 + 10*prop[6]))/prop[6]), 
   (-8*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[6]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 7, 8, 8}, {{6}, {8}, {7}, {7}, {8}, {7}, {8}, 
       {8}}}, {1, 1, 1, 1, 1, 1, 2, 1}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[2, 8] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[5, 8] -> 
       Thickness[Large], UndirectedEdge[1, 6] -> Thickness[0.022], 
      UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {4*ep^2*(2 + 12*ep^2 + (ep*(-2*p1s + s12 + s15 - 10*prop[5]))/prop[5]), 
   (-8*ep^3*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34])/prop[5]}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {7}, {7}, {7}, {8}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {4*(1 - 2*ep)^2*ep^2}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {7}, {7}, {8}, {8}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 8] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {4*(1 - 2*ep)^2*ep^2}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {Null, SparseArray[Automatic, {8, 8}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 7, 7}, {{6}, {8}, {7}, {7}, {8}, {8}, {8}}}, 
      {1, 1, 1, 1, 1, 2, 2}}]}, 
   {EdgeStyle -> {UndirectedEdge[7, 8] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[2, 8] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[5, 8] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022], UndirectedEdge[6, 8] -> Thickness[Large]}, 
    VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
    VertexLabelStyle -> {Directive[Italic, 30]}}], {4*(1 - 2*ep)^2*ep^2}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {6}, {6}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 6] -> 
       Thickness[Large], UndirectedEdge[1, 7] -> Thickness[0.022], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s34}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {6}, {6}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[3, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s23}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {7}, {7}, {6}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 6] -> Thickness[Large], UndirectedEdge[1, 7] -> 
       Thickness[0.022], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s45}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{7}, {6}, {7}, {7}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 6] -> Thickness[Large], 
      UndirectedEdge[1, 7] -> Thickness[0.022], UndirectedEdge[3, 7] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(p1s - s12 - s15 + s34)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {6}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 6] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s15}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {6}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[2, 6] -> Thickness[Large], UndirectedEdge[4, 7] -> 
       Thickness[Large], UndirectedEdge[5, 7] -> Thickness[Large], 
      UndirectedEdge[3, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s12}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {6}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[5, 7] -> Thickness[Large], UndirectedEdge[3, 7] -> 
       Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
      UndirectedEdge[1, 6] -> Thickness[0.022], UndirectedEdge[4, 6] -> 
       Thickness[Large]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(p1s - s15 + s23 - s45)}}, 
 {Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, SparseArray[Automatic, {7, 7}, 0, 
     {1, {{0, 1, 2, 3, 4, 5, 6, 6}, {{6}, {7}, {7}, {7}, {7}, {7}}}, {1, 1, 
      1, 1, 1, 3}}]}, 
   {EdgeStyle -> {UndirectedEdge[6, 7] -> Thickness[Large], 
      UndirectedEdge[4, 7] -> Thickness[Large], UndirectedEdge[5, 7] -> 
       Thickness[Large], UndirectedEdge[3, 7] -> Thickness[Large], 
      UndirectedEdge[2, 7] -> Thickness[Large], UndirectedEdge[1, 6] -> 
       Thickness[0.022]}, VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 
      1 -> 1}, VertexLabelStyle -> {Directive[Italic, 30]}}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/p1s}}}


==> anc/zzz/zzz_input.m <==
(* ::Package:: *)

Internal = {l1, l2};
External = {p1, p2, p3, p4};
Propagators = {l1^2,(l1+p2)^2,(l1+p2+p3)^2,(l1+p2+p3+p4)^2,(l1+l2+p1+p2+p3+p4)^2,(l1+l2)^2,(l2)^2,(l2+p1)^2,(l2+p2)^2,(l1+p1)^2,(l2+p2+p3)^2};
Replacements ={p1^2->q2,p2^2->0,p3^2->0,p4^2->0,p1 p2->1/2 (-q2+s12),p2 p3->s23/2,p3 p4->s34/2,p1 p3->1/2 (-s12-s23+s45),p2 p4->1/2 (s15-s23-s34),p1 p4->1/2 (-s15+s23-s45)}/.q2->p12;


topSector={1,1,1,1,1,1,1,1,0,0,0};


==> anc/zzz/zzz_numerics.m <==
{{{p1s -> 137/50, s12 -> -22/5, s23 -> 241/25, s34 -> -377/100, s45 -> 13/50, 
   s15 -> 249/50}, {{0, 0, 4, 6, 4, 4, 0, 0, 0, 6, 4, 4, 0, 0, 0, 0, 4, 4, 0, 
    0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4, 0, 0, -4, 0, -4, 0, 0, 
    0, 0, 0, 0, 0, 6, 6, 6, 0, 0, 0, 6, 6, 6, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 
    0, 0, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -4, -4, -4, -4, -4, -4, 0, 0, 0, 0, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 0, 4, 0, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, 
   {0``105., 0``105., -4.1787278810746541534293605748447503991932676256102607\
611713991027401866068828484780014165870944818506966627928242653`105.621044090\
79055, -13.382333042039838221718534260288625504511298307847928973385712950734\
9179162703935568703299900721793746699358998244246`106.27704683166418 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -13.453008031091497554738012669867767857028979668722433053375826445683024\
9753995436036221186242589593283326570698094382`106.27933439928896 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.558421548994551066010104565356549117288286457194912692086620131437447\
0686099453549344554428500438545798624632889269`106.21341352747297 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., 10.1988309136888815210554412584955091523272607914376226\
847852992571776438615623421368173519995816406264445422344820497`106.159065389\
51225 + 37.699111843077518861551720599354034610366032792501269851699335107693\
7968754345079835364179041054048157857770381593877`106.72684611657375*I, 
    0.89849167507618822925855702347219652151691227710014027664699932571137001\
981683897951726143877720886863504414836964`105.10402905536466 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    4.72951109888224487499832690450806283875548478088330072641119204742025543\
1451739654830740145587943486390618732362156`105.82533124680836 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., -2.3781091069249717713761319224309634711494947364421827\
405728296503856360171345646338290048555887161759616536878851155`105.376231776\
03895, 16.2225693703004148122176365476156617904712022922327820757037702125469\
116663564416807711762660201473396573424843397038`106.36063463777941 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -5.8746621027037115998263802518228928980662068226123516082190011887007133\
482411506088714658986232974333214786437273925`105.91949788985637 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -6.0160120808070302658653370709811776031015695443613597681992281785969274\
664994507023750431669968573406469209836974198`105.77930869969505, 0``105., 
    0``105., 0``105., 0``105., 0``105., -17.869357854507958488402513357332925\
67474906160079811514138793952539714847862435427365555754042552243390536284720\
40627`106.40262394399996 + 25.13274122871834590770114706623602307357735519500\
08465677995567384625312502896719890242786027369365438571846921062585`106.5507\
5485751807*I, 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 0.14134997810331866603895681915828470503536272174900815998022698\
98962141182583000935035772683735599073254423399700273`104.3008107433805 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.7891729641938929774558162090224374794813864230550407225784126284911558\
135791964973753263628178309475055892130410229`105.72905942777854 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    18.6006784772253865835937684700466252616206970286749648162765998629325476\
834910063146001811216088635156189961722248193`106.42004378363815 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -7.6620388476121132914795397620717326344771450075663208995283854434177708\
232698013506269574136214692355111491679850319`105.88434434958661, 0``105., 
    12.8370519813107235383332129384173811824917528205672210948194951078224127\
899485131319467977319941186803852381708133512`106.25898029763579 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    17.4518841060912405177219158511394663216380863972987102588935883260814961\
812566896872209486953029445824586266288770491`106.39235731810757 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    -1.2362363157143686694211184131089314661922220208299957132203181342295042\
325417288946386943106137964274034295612290884`105.09210149729067, 0``105., 2.\
40166665816768982506808673544128266575985278708918131440608039398178721682315\
71739073440007943447372818377345832159`105.38051272889348, 0``105., 0``105., 
    0``105., -40.920344977245871788832572955023637324544581667423565241487183\
8595430803122748099518793171511134280986202012055923038`106.76245428418889 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    16.3922697277297610029557217982102375193413090401990086982811555931847934\
423374311195355709316705195855564718504802072`106.36515408941236 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -27.415659191938090757875903012864551901264960458722141520639639976499367\
3994692331445742989094262451687351924686560181`106.58851369050926 + 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 0``105., 
    0``105., 0``105., -27.025820555564183802176401491642158869789979115765564\
054144212119403137437789489863295670965537851276956693840133675`106.582293886\
66803 + 12.566370614359172953850573533118011536788677597500423283899778369231\
2656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -11.971235854887693677464278560760745825481027345577617393746429061707206\
2075271309445402516866389739947348830627233522`106.22865398510163 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -25.537966977613021055747670837464674579528002110614527219495547140714890\
7847053604141248815688733003055624856559669398`106.55770131888988 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., -3.8310194238060566457397698810358663\
17238572503783160449764192721708885411634900675313478706810734617755574583992\
516`105.58331435392263, -1.89458648209694648872790810451121873974069321152752\
03612892063142455779067895982486876631814089154737527946065205115`105.4280294\
3211456 - 12.5663706143591729538505735331180115367886775975004232838997783692\
312656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    16.5998218769954266524926642589908653841371406733721773114373490114329852\
596306623422938157038815277836912971620093041`106.37061842573632 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -7.1343273207749153141283957672928904134484842093265482217184889511569080\
514036939014870145667661485278849610636553466`105.85335303075863, 
    -18.048036242421090797596011212943532809304708633084079304597684535790782\
3994983521071251295009905720219407629510922596`106.25642995441473, 0``105., 
    0``105., 0``105., 6.66301784011509161932919923187116951665250724517005396\
57459501238120651984409980652984785532540255131703596394030411`105.9741859739\
1766 + 25.1327412287183459077011470662360230735773551950008465677995567384625\
312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    0``105., -15.434213632889034792714817567567385171884901869675079718176821\
2774355598161565942243441636113894192598084614886640552`106.33899950508082 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    6.66301784011509161932919923187116951665250724517005396574595012381206519\
84409980652984785532540255131703596394030411`105.97418597391766 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -15.434213632889034792714817567567385171884901869675079718176821277435559\
8161565942243441636113894192598084614886640552`106.33899950508082 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0.89849167507618822925855702347219652151691227710014027664699932571137001\
981683897951726143877720886863504414836964`105.10402905536466 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -13.453008031091497554738012669867767857028979668722433053375826445683024\
9753995436036221186242589593283326570698094382`106.27933439928896 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -34.812192957344702459979922154748027962545549865915461645398817433707012\
4303870724574354957261459090254317588843494289`106.69224637990041 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -49.163692663512388243976491848087992341091441811738034975421643205101407\
425603455040574875789182077222399460102528507`106.84215949294061 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -2.3781091069249717713761319224309634711494947364421827405728296503856360\
171345646338290048555887161759616536878851155`105.37623177603895, 
    -1.2008333290838449125340433677206413328799263935445906572030401969908936\
084115785869536720003971723686409188672916079`105.0794827332295, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
042447152259670436070478826141554364278085414`104.77631753592412, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998129`104.98125436259467, 0``105., 
    -6.0160120808070302658653370709811776031015695443613597681992281785969274\
664994507023750431669968573406469209836974198`105.77930869969505, 
    1.11341955830656864420476043097937006181009156065315952281040777505288582\
64601271024998584020895131965706658853281985`105.19717384367844 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
766973995621719157953522288684381986516301278`104.8259694407866 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
042447152259670436070478826141554364278085414`104.77631753592412, 0``105., 
    0``105., 0``105., 4.53773073318550317539414959351229365944184662067267543\
74346569934501950104091473145131402996814175735516368330469286`105.8073537193\
1452 - 12.5663706143591729538505735331180115367886775975004232838997783692312\
656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    15.5863464696875663814161579932315710037105511780952422793960426940740075\
177079434593344613820031399600410473970804767`106.34325932379657 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    18.9897097595417574507147735879269884525918144351378593389268040336166968\
766095232461619901320730582403130428732434698`106.42903332482321 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    18.9897097595417574507147735879269884525918144351378593389268040336166968\
766095232461619901320730582403130428732434698`106.42903332482321 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    17.7888764304579125381807302202063471197118880415932686817237638366258032\
681979446592083181316758858716721240059518618`106.40066351615415 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    19.6078279173989417854253327944814541856879254455528571955369631007314489\
928803876934813372873799564540147576538580141`106.44294448462905 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -5.2839297406871415201034078396407691633276502711241381589555557930321348\
061352367167979525580327530595494954800999164`105.72295703425765, 
    2.22683911661313728840952086195874012362018312130631904562081555010577165\
2920254204999716804179026393141331770656397`105.49820383934242 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -5.2839297406871415201034078396407691633276502711241381589555557930321348\
061352367167979525580327530595494954800999164`105.72295703425765, 
    2.22683911661313728840952086195874012362018312130631904562081555010577165\
2920254204999716804179026393141331770656397`105.49820383934242 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 0``105., 
    -15.071276564958424536645720770149850864283407098463267754769978889969803\
6830231710863946978269546644504872153072875445`106.3286650372493 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.713241435301995296697424689970235445947232234025336834247756786485871\
0860907894447936741059710409802619630473375026`106.39881304003013 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -13.957857006651855892440960339170480802473315537810108231959571114916917\
8565630439838948394248651512539165494219593459`106.29533374265007 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -67.350174605758904289080903052497261507378066314502333503057881013462260\
0211595861326622040891349611144235539625321072`106.9788537238037 + 
     13.171247588383589866874341815630974194070385455764764445605186632702343\
2403769167211862546235919623360436405473076479`106.27014191137306*I, 
    -10.537977112740236232325379432405526628603881544177120634897688598699817\
3456182493654618191262540504126930958336325605`106.17327224883272 + 
     37.092725600954528888739055899663924142894014151202977329586216119563444\
2748589917773068944624033028141509886386329355`106.71980374461339*I, 
    -17.664006571337389340442656236319447560190147254133082357758932582232617\
0676597189996096357297142736060990841483625773`106.39760421544672 + 
     12.314727532789613678481126049205814568461809286247165289768651553774052\
2024158947797454422462371322611511080151360514`106.24093980521175*I, 
    -1.8910228810647514609966942612296577070234183160836008792435866421719363\
457402906601292136267870237504351354851819868`105.42721178160038 + 
     12.259528621367161125774070778524517899663324715045937541824043149437687\
6256326683122122685149089720230595830089153937`106.23898876972119*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -117.08722883938390291126141446032893802036007034905642583476352522515920\
31767312033198120702913782871242690606992161581`107.21902452529498 + 
     64.081144547298937654905449319337654152030023218485743995389838250907430\
7651308977337850205936299396875027773705925318`106.95724525787037*I, 
    -115.21291848958138752477734919840618431369344424967612026832978170905836\
54902794455980301087460322077202681341804661842`107.21201617582707 + 
     5.6453896914618809421173451263188146951817916222832184934863748026479464\
359131676295915193257052220295857904043592347`105.90220892372278*I, 
    -98.282662713616206593436877935556390143342742900713191506752963078651867\
3471162807928170304911908670205384417802377791`107.14299191188103 + 
     32.608495543770148140753818882531586403420141406024425827634835550382375\
6738947421742844555312253696129876145320882823`106.66384576008134*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -12.056421926497160846924405583725524154129236736444273656042086044464794\
3337717229596096508205190933038099189993638976`106.2317334359726 - 
     14.942100199500950821556871028403942649860786939609501552476846173398542\
8811236629009442826141908853376286838333414195`106.32492664222906*I, 
    -13.460890750539171221168557470965977746548461431062295356033747170357509\
8954078495596713129821724970651692313984042037`106.2795887973369 + 
     101.92940951217316260401933735763373626383567625279554945133008072312042\
57773117973074427199216585499782052900991251765`107.15881450613752*I, 
    32.3765208807713113002037899419880266991169158917161110869905375455125388\
961747375572185653029369116193669803945512121`106.6607451762993 + 
     47.733340430799411015772305817845523549730856663522835416201281487011951\
3411603148299960916960400856809276797300951619`106.82933682565938*I, 
    20.4686138391400254826932149707652386568584119759467770741438754847558992\
633591871324251930250552202791975444035508238`106.46160343050934 - 
     1.8226557055304194047435538830706955991335530663887886634338476445668328\
037258791651268127362922554250720815168986001`105.41121963724405*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 - 17.2151485000199651851660291361487295791232404700\
777611013470669607405231780183688721252668288848063655343861703381519`106.386\
42577116725*I, -8.48219850474939982430219076256100210754996182655189931855776\
26637157439062650885748215403830118690250591152344191252`106.07902342965629 - 
     2.8921008971304467831609756983840413160748786261131245946875342676163094\
026319171252301360565318155962469492040375625`105.61172843801141*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    37.8157213294160822701177594737872736677787377518637966846217029794101014\
88030335410263167336265078283205750399703668`106.72818738674758 - 
     75.576268219317536083291705896731115655687355158718707639073767947010319\
594064031506993821584792084403314934239403456`107.02890044148907*I, 
    -2.0331889567558913609821298025975176211705484580034645073706046050412525\
911645429225822208470666133239139374530341476`105.45869274000323 + 
     0``105.15051499783199*I, 0.737285509297086265651474428244799512077414609\
4892310441450774338951769649699796787013886633504398979995771955639773`105.01\
815069614014 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 3.146900792141729702645684520422600988788586940\
8923229682074391135187355436436447816472474720224009006168487651822471`105.64\
839804957758 + 0``105.15051499783199*I, -3.2052648945374015603441191209000445\
31627562210074759223808517558195732496798237344333351311585990847235207772263\
97`105.65637892481693 + 0``105.15051499783199*I, 
    -0.4347904284844239337105148900577273983795991425820636722928355192593029\
406637147430497418011689376253216931236658447`104.78879497275372 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 2.562857448272646418634252840579857371818338263\
7002988739474799362475597566992459110097633214353432539338479364982264`105.55\
923944828066 + 0``105.15051499783199*I, 18.3184368307060889381988132130228771\
05513628335918852460463697177148104626412025113460074901053673034639851535528\
3286`106.41340340904357 + 49.555996136329830420515859700916219148864409729911\
6240796351291315787841448861939951229044323323411059997612469937638`106.84561\
120824503*I, -25.246886535485666080285040519674554658667831664761188558082535\
5223032180122108628093105704865867084109251448574310889`106.55272282607561 - 
     5.6738039714159884609078408554054892945527881098237936934858517265598896\
51697381315393924650407310716310848395633813`105.90438932477949*I, 
    2.66190908946977234772010771795458164992187222138890731474954808418978962\
06929592451027795324798228864685625070279933`105.57570821703384 + 
     116.87150971167411342557620838603767891369646319240505100380692689651896\
86584354602083870025358494353158339739324665975`107.21822365199627*I, 
    -40.159592396989971541287825956204613388367028909263631922101793618631139\
7179543234800764302289504726998621372693869067`106.75430429408459 - 
     48.142009910355640830950996115657460784326942315256165478921852960236239\
6706993148389256002979766639743097498473829715`106.83303921577672*I, 1.427891\
02278544615819182245012329802115303208676121820107763758936248505377452792409\
62323794539907929676110597200538`105.15469506317619, 
    -5.2013668972859459586622386506626724442125606088373196585726744737027554\
466922332193487366903023481830204113043776067`105.86663248722435 + 
     4.1287887590831015970524559629021934145431848630761142868343493037632552\
237606650089600958269599312604884979824315832`105.76633766149833*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -14.692291313250414441940416567110725143266201231587665966296507076665665\
451641650337691414085079716624250582003278211`106.31760452861897 + 
     52.075419019620952725037437166535737114957782249378114862170933857614047\
2490765443493448312289231565961843116033292787`106.86714777097271*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    10.7254594057893613276150036426589740792615887156404680527853642223007415\
338702307858866807263298816641705767983660598`106.18093090131124 + 
     3.8837509275491728785370757019647541960405843320317742230977131667736708\
477505637623611836077738275575072930700736365`105.7397663678168*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -19.114248373656196912555254878840970170589815412584131072763399641475201\
5753323075577259629934193049649800527377013865`106.43187222283463 + 
     15.090116659342327104890465259959852283220792254857656631270581698288831\
9353276409297388966998426009273527243649496389`106.32920759508359*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
203674394403176987808325645810448892268782397`106.83028580457092 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 46.83276974244287766968090340751149818691096254\
65514217849729273124090899202685073021468342761716144183076354538098503`106.8\
2106484103556 - 196.103441368717384219319064033115805620658815273162100740059\
9339615288861031112401746570607967030177368831477648513067`107.4430002128885*
      I, -119.013352771470258636699691724639636710755899619006429518277190708\
2956099479920857585429934831164663369672147768562923`107.22611068787698 + 
     104.43856177929516403551671716192968688171502716125042636608168662083167\
1478918511336242054082968567539344085772165825`107.16937588036612*I, 
    26.9921098485967034793233532401934061479971196934754891341330163291608242\
133618244446764253616823946520177160767255784`106.58175183050972 - 
     84.717389545857640200010621377053816828115908907386363979195842577765601\
2391179813230074364802069533229615798674284744`107.0784875629284*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -34.480639655659119945406620142950577106602565378674292999650265378270048\
1916989411667755334815689056498852865723177552`106.68809031172324 - 
     54.510163030965081278336184448081794757636251795268413312749076215396480\
50601333002636272929193077397069026930804541`106.88699247876526*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    53.1202003009720910232546114204299846013640959093334604272563374054931732\
421417222888445308716329301192066232821125357`106.87577470179443 - 
     47.597949733457458443800981503845844145472501856236695133100057365344600\
4538861137772440023553927752518155422652832553`106.82810324385872*I, 
    6.33219150331264651642984220440216708302313741040221997975070862202218651\
36201376217469211117163974521646504516992796`105.95206903850972 - 
     38.543053207701276991549151590199011219849820295842191485512844821070168\
0267621082731227918634211863971513714407372963`106.73646111237396*I, 
    54.1052035555349161571525815959836130697554496580371472289816621897644890\
397248768304890428006944477136133900949809935`106.88375403311935 - 
     59.633452211046368651538730532760209341554237435050736502830520605403660\
3715609424869754024298869412453929797271289968`106.92600494943517*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    7.03585853030952104603493906382297946792891476546145056524998310951524793\
71816720922021083531918512011092570970986283`105.99783209636563 + 
     0``105.15051499783199*I, 26.81092094318654265460394138778998723375833952\
42223720140301438638673829730255247299098965706661370882621167200268575`106.5\
7882672989301 + 21.1612327597880266460794846767661682948837474792308885784428\
772876582508946395702446963123675598869595848735047000828`106.476055962007*I, 
    25.5049350283027599113806825043611598549259219293728663944305986006451161\
330765057025015101067661079366104609756362727`106.5571392193716 - 
     24.071004955177820415475498057828730392163471157628082739460926480118119\
8353496574194628001489883319871548749236914859`106.53200922011274*I, 
    27.1618092724642471885408400544001206275928896103465858161197128562302536\
600372100209657876988428301447068858079914345`106.58447369314874 + 
     63.910762477160401721657762544330434205465133771607647641785673098654263\
0120922508514189713707759505915313091982562164`106.95608899669253*I, 
    -8.2347735705209646621139490272413678067496065453082304488321071083256348\
987311168560186519681875083195436735028614911`106.06616665981679 + 
     59.232584134822869610512125156010678593836118443290785056768167657006018\
1373596270411038496199824741358874720351550944`106.92307567781403*I, 
    17.3941290377925854992991959221882463462925024573499989172757699376721702\
720507616947927301498159631200580188945264851`106.39091768538236 - 
     44.826300598502852464670613085211827949582360818828504657430538520195628\
6433709887028328478425726560128860515000242586`106.80204789694874*I, 
    69.5333290216403745834636447608024746960062206879450137719766661836562509\
747103002880478085594909320567096792851605085`106.99270802027267 - 
     59.433561629208064632397562363045998386444451387379242940065052774702323\
9735174657807985388988100952076021137830053942`106.92454675450051*I, 
    4.06177848858035207894409600904756749301101671425383723353446557037238189\
64387542555322321270162361858985974232271385`105.75923123304791 - 
     4.8690870102350707225756497592780568122873635228502460942115047515022317\
767154923593218970187458130649053540943270455`105.83796253325842*I, 
    -12.902618520918447569660285516074436722088906938849961403581059757059105\
916091422894110848639007501864219633045611111`106.26119285493608 - 
     10.653288804495964288897601156046139444437120775076495283586573286734850\
5819793266097821691318094442573992525024021715`106.17799869848501*I, 0``105., 
    -88.725333598861858247069529072661656031057252318154841536893082328783609\
0589192687047491355676551223974111703365109484`107.09856263876087 + 
     41.864975794486606751124664780906146397672517863861233083835224979745676\
144409189646076361293591577448242473702543063`106.77236584227578*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -19.213729147353134446520399002244080376450873268074418253104079709418348\
1590050066142317952015914553132432650913954933`106.4341266620659 - 
     33.492326046675171483201851435648234611316049204642369529736451544021049\
1863818630760665792995867738086200101711870329`106.67546030823111*I, 0``105., 
    -78.709198745603156365683319994027942116811012840116419216585916053148783\
2417611485336896980413410006854894223819478817`107.04654048916184 + 
     41.864975794486606751124664780906146397672517863861233083835224979745676\
144409189646076361293591577448242473702543063`106.77236584227578*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    5.89714286774323550866510704438061301482976875581423970606758470517494973\
49519818684832330108099666524567985329000777`105.92115664721756 - 
     12.331093286887144837122366758882066316432301725411480951293574256362798\
2917422928313702669320268868490351366664869509`106.24151658111167*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -105.59625382510595775580611145225792427646641297579390353298073585173412\
89372126909281112525210709798502503665102721555`107.1741635090985 + 
     5.6453896914618809421173451263188146951817916222832184934863748026479464\
359131676295915193257052220295857904043592343`105.90220892372278*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -10.391493782424979970195397126776241343877143484393455055285712631217340\
3258603531731930404337918007827238571166281911`106.16719297992562 + 
     12.314727532789613678481126049205814568461809286247165289768651553774052\
2024158947797454422462371322611511080151360516`106.24093980521175*I, 0``105., 
    90.1212115681292288850619314698440282215938890422755996077378521595793297\
996095643719527571078471058132939053980344106`107.10534201947473 - 
     48.550679389911870646129686413469398018923027966989495541642424433460528\
0002383148478551088999132422676918199646707801`106.83671030938243*I, 0``105., 
    244.451089010046244682308942567589819775045510685234742955456551466231667\
7625342319047582256042449261826678856050752513`107.53870697418333 - 
     53.449745137105925042409808284118563409942524807478047124110284752799659\
8442632561986217302055085944211142991700442144`106.87846063654776*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    8.35871562175430291768233708760331526894276890819175232039943755764400465\
63095176886407998976504903063672114045739719`106.07265454785026 - 
     14.942100199500950821556871028403942649860786939609501552476846173398542\
8811236629009442826141908853376286838333414196`106.32492664222906*I, 
    7.20505213182046092867254977023907982245305663959925292021218932213324927\
30765524082565297365671956769497532189460952`106.00815212531096 - 
     7.5450583296711635524452326299799261416103961274288283156352908491444159\
676638204648694483499213004636763621824748185`106.0281775994196*I, 
    3.03789152535409662503023231971308190104653873115936809258446588576688364\
42952496728024877705357977147578679497363141`105.63308726018917 - 
     3.7540271073554097408059170360454743666351973993083947729684284839609218\
520564129788353974142541857831226760247863818`105.72501240211423*I, 
    5.49675144078699984709080324311241753024036613666053527795140176147187304\
11214174141001139825425455840139581067717398`105.89062109675237 - 
     6.0177512387944551038688745144571825980408677894070206848652316200295299\
588374143548657000372470829967887187309228714`105.92994922878478*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    30.4187742007429194805068587231174196743090305313007764152153989216990278\
495743482124446902322624655852923088213143715`106.63365670693821 - 
     19.811187209736021544132520787681999462148150462459747646688350924900774\
6578391552602661796329366984025340379276684652`106.44742549978083*I, 
    67.7285997486900847246385364173034820888627707564943622756593122853619638\
784719241120142078826515910603319094655112089`106.98128709473315 + 
     63.981596233603336707747668278535404378644464111629991202910874601979021\
5619329868822626731718700827028745744165645974`106.95657006863476*I, 
    3.43908720021774396530971734012628175267842996205884995227616023107414054\
33811119140027098533774404001439568619945014`105.6869581856032 + 
     13.332536524316597099654505051486837514505815007998050838141058613706284\
3911931164322677037967490017779347181114765437`106.27542777993283*I, 
    2.89188068938682580402737439975239599680397656186136206901947609144908969\
75591499551431167328890333030871177425653091`105.61169536909286 - 
     3.7540271073554097408059170360454743666351973993083947729684284839609218\
520564129788353974142541857831226760247863816`105.72501240211423*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 0``105., 0``105., 
    26.5988896634639977645204524417085731729552651398387561443004749288514559\
585568484468891489663732138637100976337436931`106.57537850577528 - 
     22.011963672361588406313338280019746459253251035109987491465466353981389\
7311372524218346537448720036026212210689968268`106.49317378522997*I, 
    9.18715351221796234661692453998122614596352199702922371957938116927993407\
64845367221298819920949885438729518988382349`106.11369597108676 + 
     70.238549054272797593459082734490846144003689018323914433868087759923121\
0355771982264579454660107977889813328571492734`106.99709052942835*I, 
    -9.9398602964135319038662083825637219828061488327647849927352794797259606\
623563349502896105965516734574027696732511287`106.14789527831351 + 
     59.657932674378784270419340396107761996561815278708470144646649116093995\
5882574131041097892822308543091888961047992324`106.92618319751735*I, 
    -2.3924917154946978669665598985682322442889475598396671733030304102467246\
239569007944618152535080233305136118383848765`105.52936544044758 + 
     70.238549054272797593459082734490846144003689018323914433868087759923121\
0355771982264579454660107977889813328571492732`106.99709052942835*I, 
    -1.5792421415042625250391198973697594804440741996644482448118539423987728\
420887092865386333756287265249933373962273145`105.34896372230305 + 
     53.330146097266388398618020205947350058023260031992203352564234454825137\
5647724657290708151869960071117388724459061747`106.87748777126079*I, 
    -4.5968428228090703479210228419937825985500806953875743099488432764655990\
032648435695121526326853585435857481547307792`105.81297465225585 + 
     68.404738379345388130836241297349555039359319863075298508951105261523348\
2175437108551186460248020481089656568800573501`106.98560118406569*I, 
    24.3081236627682799479389614712939210198584350950737304727999435687368190\
119922701045376690167039281806420654861984553`106.53626643490011 - 
     33.199909710854690009394125087253518134466155375646663926445006786837696\
7895756519379813176837857786366810660140415527`106.67165190044774*I, 
    64.3234608906464871600535707311507028810087292255460213366286781574313056\
224765156868554954446962343616993182904113871`106.95888440119171 + 
     104.60121707825481234765445751102630482421819005642258271986738263536636\
10906304164093870219170603295425105916121092209`107.17005173558788*I, 
    2.98988435242419518773681790584904265724726869800647763069372372220219721\
67049157456539854595139839575953461666917945`105.62616938813791 - 
     33.199909710854690009394125087253518134466155375646663926445006786837696\
7895756519379813176837857786366810660140415524`106.67165190044774*I, 
    52.1806483042778211429208889172913874968406520253073410062495798717389324\
051944749177710260321725773010838118137031561`106.86802446840343 + 
     67.166536925214180370822932542708905266401560955916193956414411034375793\
2172533100923376170553609489884788761125082874`106.97766795469043*I, 
    -18.641734101620997585058430442749975434676181608395275571265068729955462\
6339993704095173961412483420173555537881764666`106.42100130690875 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620695`107.3055826057877*I, 
    21.1460323760083349307512139154068899974190857577008032547111414657709491\
726985622816119561502072108505733219011275773`106.47574389063763 + 
     0``105.15051499783199*I, -75.1244650929257628778206764587524849252740955\
007893928721815310763058470897311378529350516293824516873904117309633871`107.\
02629639055637 - 79.679515043965162612364528973003407626603325227959129804649\
4932370722863534851868639123424435752372087528685491294596`107.051861679995*
      I, -46.2138994023984842033702177900987879671255205999763728898819943363\
033680998685465433817179224757141556144737240714596`106.815287612477 - 
     103.75051999914298302784002703083213801876679638558721254411041971719040\
61888348442833751425925635691959077434728209456`107.16650527991195*I, 
    -43.311980583936759648426421817973157873894774492725545004214328080326916\
6325693196165129576460175632052095087464151117`106.78712304157125 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205171`107.19076806869042*I, 
    -16.393971851239927640266539261451062522161945231119961275662935549148461\
8340684991591552308856799019026666577551058477`106.3651991828914 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620695`107.3055826057877*I, 
    42.0007703515282599160892440609873234418222495393529908105735170463877334\
345844884284069413220758215590490758997583848`106.77377225385727 + 
     21.161232759788026646079484676766168294883747479230888578442877287658250\
894639570244696312367559886959584873504700082`106.476055962007*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -53.584197031378543201310180175025155621129291605993058701470144456581595\
4142459895630164409939043787443777612405966022`106.87955172495006 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
20367439440317698780832564581044889226878239`106.83028580457092 + 
     0``105.15051499783199*I, -25.2772229943011887066066865511608638818348457\
288192728761298922321482941394097604462070547018885219911855155801862758`106.\
55324435761253 - 77.007820955005467811963226083460802960149965278720426507427\
2645095626468444795431451065338982081324047112915383260856`107.03704983242156*
      I, -34.4806396556591199454066201429505771066025653786742929996502653782\
700481916989411667755334815689056498852865723177562`106.68809031172324 - 
     54.510163030965081278336184448081794757636251795268413312749076215396480\
5060133300263627292919307739706902693080454099`106.88699247876526*I, 
    -39.049215384512133584230226028268220956748154661972089239907152099671960\
4711495709122590099324339632102978659506810644`106.74212730985838 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620695`107.3055826057877*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
20367439440317698780832564581044889226878239`106.83028580457092 + 
     0``105.15051499783199*I, 21.34477590969301941620035060034497388908569325\
09003572296610277589438388902048895005105521279235096364959388229416979`106.4\
7980659751097 - 10.6919811089031167609547240209460644991997979936396027267698\
163933628085290218051787807961673439437628352635651060739`106.1795731805852*
      I, -34.4806396556591199454066201429505771066025653786742929996502653782\
700481916989411667755334815689056498852865723177562`106.68809031172324 - 
     54.510163030965081278336184448081794757636251795268413312749076215396480\
5060133300263627292919307739706902693080454099`106.88699247876526*I, 
    -57.143649313924648620072963813025869745211752568075476408837297793067332\
2514884547665947640872454642109673555475143454`106.90748296972562 - 
     94.695623473386801575588197117185305093144114825192708896523207172915973\
7617108387792539321005919803412435726482749887`107.1268449056074*I, 
    -46.316706207945338392770203101646688288938723133982573970688648278126777\
9426977802376377254631691709773378135956388333`106.8162526649897 - 
     111.29557832881414658028525966081206416037719251301604085974571056633482\
21564986647482445909424848696595841056552957645`107.19699290838824*I, 
    -1.9662235423040846452031679754079449963745762389594578232344322366022276\
246024354728482512869825061773447883786222891`105.44414788959372 - 
     43.849901031954292286458975052203433729674881636180014617098540451462727\
6867506741619436650327760380837732775517160799`106.79248361534421*I, 22.43084\
72685378452141709464760472643170375336504497239544332167096672946528965451482\
591321305085060371760415726590643`106.35084567826871, 
    -20.869157772392674268385539878400142169912258574172992492938737746910428\
5389575741276474493911599171707613764124726637`106.47001992019965 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620695`107.3055826057877*I, 
    -80.795120963395554244622261556861254704374069506803296245102621202003414\
0478579706224456784024573895101033336914205184`107.05790013332623 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925681`106.73819547074459*I, 2.298316\
32147524893129662936731130688925464597146374674887353917658178542924967409302\
37482205664830225589487021135662`105.36140980120913, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913085`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205171`107.19076806869042*I, 27.3301\
88851938108308793541874996612670967542529180442562904340467788659878475871669\
2774910603734907510829972192572772`106.4366426326832, 
    -33.804691017439423594427690562388702790663542634393036245072961523386573\
1551707195867577315375934287286617284592369007`106.679491968572 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124321`107.25711899235651*I, 
    -65.434369111806582338452297346393947350032804508440016710428903427934888\
758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -104.90162216872120130812214136276606908804784726311484541861637121559444\
42495157555403749779381530030907173341273896705`107.1712972018833 - 
     166.73417016050529989118497574673504633298661894924150583001924865056956\
41132170037602890983399265422218680075990765842`107.372539610206*I, 
    -92.125509107244600053594220252826645865619195739265486891244924407635729\
0149240107570126186666345415311980835175077795`107.11489489871926 + 
     104.89202211984547655022140807873512848336036659792410664573563237013214\
27081610950750420937693530662598972884890968172`107.17125745570061*I, 
    -47.196472577146014381880519268412976218398635464013039789955102700715260\
4908147632918867474463209247199957654886174739`106.82442453889135 - 
     2.6388402313078950668363864642347048195769203698548347318049622765205995\
673456717809878470830999843161246382802608163`105.57192809447045*I, 
    -77.749044577631393188668557874454746558553083950458139123169180778877297\
0029577955361473722372076114176462161971646414`107.04121005871785 + 
     21.712292906178404425219529858652250006143034709356360360444549124906569\
335819380520441804131360887172937096359818553`106.4872206869667*I, 
    -0.0886385595468622713111814632843005751879312368045809586395877924740265\
705071508837273631394236875547548333879084221`104.09813768761333 + 
     0.2047807533971233772087220881833466316382745020381086750671502049774838\
658134453795907581819314374470190092717929426`104.46180413428513*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -233.97422110843503650538885107798683619554153693473079907421897445175841\
4057811475910841801688465247993099472402172118`107.51968300803235 - 
     226.26792424328016298328215113365143480467335695033219749436780510993296\
02728133543066442482329535598783800518143026684`107.50513799053405*I, 
    -147.13252317632960405446601851939799008686241078443152973029646667179311\
14505758474632311449677205095777622431784166598`107.31822368058533 - 
     379.85809395390540809877209065089209008269874068058384802779689065883390\
38742711876502549831453853947117187418947609697`107.7301363825464*I, 
    -167.02713197121712467318537956228055490628715164378510338027296506967361\
61856703062416857412540412214794041917210265899`107.37330202172383 - 
     253.13778474420859915020289235406699254447129364967728545994564170008875\
44803765142040155909336073928994526815828126184`107.55387197302244*I, 
    -0.1137865372177250387614380679476275067089883414813558368647025240061322\
426955585126286084617863546870498819600668297`104.20660587888995 + 
     0.0838442199168493589793377874472213799480543419758224533583633912540996\
410867097678110516616746868845649743053664585`104.07398812625601*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -22.364838117116755717490083271437374350374593207227633926117482867463191\
3869890393983231869814081604565386259405985045`106.50008075680849 - 
     75.752733105724765348715505104516958194614817653457085239808589930079004\
1488201464382547141599202977874241738746266514`107.0299133043307*I, 
    -77.644221132282486623403653188432174315644513948319214670114774050025084\
2646141568892566430601491139195602241181019431`107.04062413563314 + 
     246.15634693786076498077832410664900910535384035516042111487330130795630\
44917956122830237075929770829204633118929030876`107.54172603600925*I, 
    -45.482421439082004591700098668716125304443021893130499757414656127615779\
8079849090047933752791223590260535508286643071`106.80835857587138 + 
     207.97006642038314499184444962445787300574823697154766249602168071690067\
07366452094389218850698418822266755215524326585`107.46851582835262*I, 
    -31.672493170071000543690174779684090221422943877632812575630657086984041\
4817250121428146396745235984947770972872964551`106.65119724899637 + 
     7.6370823404114418562428107152028631437915535841039850287642115638286076\
233317677609189552929694921158417736203305544`106.03344247087449*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    20.1468678259338899477274733014302948382506530481564114105967885048243068\
744244354619678841612161508675645074409757881`106.454722535076 + 
     73.689839752558982247196525126852424907815095618440688555191080534943363\
2241781155102286036495171593440555708127196216`107.01792260993011*I, 
    -47.322457783361973341014995172677709132230535282395420175754585730050521\
4296212612638509410578435527313359887828156161`106.82558229029745 - 
     83.212735404668134515697763540157668334234727172196924080107913289975613\
1326872549234224721262718581732571303954371784`107.07070479639083*I, 
    0.20242509676458731007261953123192808189691957828593679550429031648015881\
32027093963559716012100422418047153479752488`104.45677935338459 - 
     0.3591068279509551391260908453442208922980205379470110213929244418985819\
617026650235974299968445570258106902431422639`104.70573866058334*I, 
    137.990572325756946910435174946623416859364449657707676029493436348140525\
2641130807199344761965530550278372845851903814`107.29036441374943 + 
     464.94711885787862530322622659927479605460607155633877003996151752335280\
19812309485560071606253380679903306548079479685`107.81791855869142*I, 
    27.5215268522512930907299308175572047353683393813008347280093028364046774\
469513398320840612319852787918629513313632214`106.590187522058 - 
     12.774902979808408226678340822605294666148150646840166928615172555118559\
4226703144726826827755454342692658733312546553`106.25687260836133*I, 
    -3.8339184714533767175779972888444125674746217568274061805872727012143144\
336063570214212504014909682076695095128275701`105.73415787116946 + 
     4.6325014792118708293555723948786089668364777175976166755664785091954353\
999017384995655822906509344746251554573632026`105.81633056449826*I, 
    42.1554883535085243281278849361222068433943797772344788604490448400208748\
64637383287030287242521161824717037243769582`106.7753691226166 + 
     0``105.15051499783199*I, -16.0569622114028766204339956617940463353359365\
093971928968421166181138280485730194410829602907649226541999403504154261`106.\
35617838313242 + 19.772560820336717955722971394162089308689674267830590057031\
4743880003849471645610431565462460537768431913054750299489`106.4465779179357*
      I, 26.20341808799072933598268718202067246213344003374545012012345257099\
25598892520402252798957964023619094796624427509824`106.56887294411086 - 
     20.139273290975928275935315910947623038107095920897269572527032625235270\
141520360489711158739562289789870926134561256`106.45455879317505*I, 
    12.0984378257741238933735106572888045209167391966393658646209066809580659\
300007945732126792998886189788719415818928498`106.23324429480587 + 
     19.846435791676070656468912245572249894005877955246002465834929992173252\
5606705883756881349004488045556248413836695825`106.44819752127401*I, 
    -37.570926225350078155272017748867264021915352251994159124437479579227082\
8162510276354763607648989402865946383986964676`106.7253668995656 - 
     9.2317059221913654975192320065033986465822444006285341436309427545280194\
893093808393917191278638190671892712318422978`106.11579695932782*I, 
    -21.593408095957131470755052573674978788900376017075019426329482237408525\
6454515913948857884695506510044822091647420578`106.4848361904422 - 
     2.4390313326557916004349990280883462610212495908082188616532789278592577\
380985354034398698342524358117338125950517359`105.53773237728147*I, 
    -34.668543622403171626669287432920690438421903007802482972161295530702892\
8288636478757313954204028202929194527039731862`106.69045059576071 + 
     240.61153066192355968747227073115025593817087522923821661231153440354260\
33963541626574252472559969696905756002012246139`107.53183143373214*I, 
    -34.433376362946410249740140675809745831962251945790050721446408992540293\
7102366945993987904748850442021723525447390509`106.68749460734769 - 
     99.787416987729131101375634487351373401913088823989546083377119854234723\
7161094558863191760205386441137336160286143224`107.14959077882551*I, 
    -48.638665722903642564247851835247496393628887425141644398830138826118354\
5441294256115634560843750842632602377875717502`106.8374966505044 + 
     347.45888600320234678285051085637655663226495930229784021191223634827242\
74859563876666437873039882492464192324300390901`107.69141842074862*I, 
    70.1826427087240024115547721305558035858411696207547473035603616447491262\
581600628857314476344153296680052307209502378`106.99674471526237 - 
     252.33016089108841992789877329777670420073239092733906956074164325417789\
08338889989079278286911386006000523038966302968`107.55248416244271*I, 
    -3.9591733612226550819690817676926538681827880616412670166043212707970466\
529071895488288548083830045607187455576614253`105.74811951655161 + 
     8.9717038946191474328057391532766314966822277252291577535505193646318263\
058760061951985436999754161554103173080476624`106.1033899293663*I, 
    81.4805418378464576757222117110192455435126924311224695160408969767903613\
648028572596588905834614192602562368035664667`107.0615689061867 + 
     2.0428295535794970308760210072904551201653692299218994063811003148327570\
222061305954762435144514707379172101415743033`105.46074712999165*I, 
    -0.0886385595468622713111814632843005751879312368045809586395877924740265\
705071508837273631394236875547548333879084222`104.09813768761333 + 
     0.2047807533971233772087220881833466316382745020381086750671502049774838\
658134453795907581819314374470190092717929432`104.46180413428513*I, 
    -51.133416566420605421632112554801712897403194066531036888459668223818802\
3122276627095730103839229679771740715578061019`106.85921980965439 - 
     84.892634624624316754390648456020767307688089043774523539554369495810424\
1707611499818560796617187814520673507807391845`107.07938500985873*I, 
    -0.1137865372177250387614380679476275067089883414813558368647025240061322\
42695558512628608461786354687049881960066825`104.20660587888995 + 
     0.0838442199168493589793377874472213799480543419758224533583633912540996\
4108670976781105166167468688456497430536646`104.07398812625601*I, 
    -31.161168611195540793769072662679846630621713540623259746805925132492969\
5813452798350097663646429686176514317714266802`106.64412873411997 + 
     19.318430244476217874989910979818501503569272598754712736632346736985282\
3621882901707676560756639333029807371978560457`106.43648683192706*I, 
    -0.1772771190937245426223629265686011503758624736091619172791755849480531\
410143017674547262788473751095096667758168473`104.39916768327731 + 
     0.4095615067942467544174441763666932632765490040762173501343004099549677\
316268907591815163638628748940380185435858848`104.76283412994911*I, 
    12.8990716903830456949288278885680451134905484901087201157059524050709901\
331327014019038579407814976917675565740932865`106.26107345431335 - 
     59.728929977671904093274078980344334378372929448817927842413522006324289\
1332276936359860192290342884460770255819022987`106.9266997324191*I, 
    -0.2275730744354500775228761358952550134179766829627116737294050480122644\
853911170252572169235727093740997639201336525`104.50763587455393 + 
     0.1676884398336987179586755748944427598961086839516449067167267825081992\
8217341953562210332334937376912994861073292`104.37501812192*I, 
    -92.346337430081472774816478942925286375967518004409439697462907889094580\
6988902264765643750272081499559598196174465161`107.11593467329371 + 
     261.57429034528017560995957141440628655513731186220292987553871472095839\
10411310326915401824823134200987846815381878559`107.56811005357797*I, 
    -0.0886385595468622713111814632843005751879312368045809586395877924740265\
705071508837273631394236875547548333879084229`104.09813768761333 + 
     0.2047807533971233772087220881833466316382745020381086750671502049774838\
658134453795907581819314374470190092717929436`104.46180413428513*I, 
    386.093866328491003768770174256835054913412836504465322622774663203748814\
9676173687263419551650825897387074021903710917`107.73720790010135 + 
     336.88122601387834667793990266721470760837967804945011275618552761454479\
9534307910246097635519772575919893167575828269`107.67799180677761*I, 
    -319.54099622035948123324772959459801564760156926125886021655650703782051\
68263976721510607889663006811644302618386291883`107.65504158267416 - 
     237.38274888482571230377867604091235231662056354852810632587346110416995\
74574918192254274007238033478176752275191880364`107.52596415248279*I, 
    90.0578277475218859317921379125403041987639104549621337840047192871055589\
635933268859366029116731278970071638454933073`107.10503646512421 + 
     207.52896854383023957649423111128410698521502685544337261571165508008721\
64315785322971288528168931015904967464675636032`107.46759372538915*I, 
    0.08863855954686227131118146328430057518793123680458095863958779247402657\
05071508837273631394236875547548333879084215`104.09813768761333 - 
     0.2047807533971233772087220881833466316382745020381086750671502049774838\
658134453795907581819314374470190092717929435`104.46180413428513*I, 
    116.444363978219516832330428753884420326707388072704998523051939305925348\
600843427303216869282034435113770021760526699`107.21663347093117 + 
     162.89635255728956301470629503973852791747463080482813574247151635716810\
11771387544187526330631723730752225488090388696`107.36242635788037*I, 
    -0.1137865372177250387614380679476275067089883414813558368647025240061322\
426955585126286084617863546870498819600668239`104.20660587888995 + 
     0.0838442199168493589793377874472213799480543419758224533583633912540996\
410867097678110516616746868845649743053664587`104.07398812625601*I, 
    1.70364422675370329785153083838993041135900841357246260669182929158663778\
92659106790950192792423037160671184307596836`105.38189390370293 + 
     222.70011721964108029657729292283153524701754737340091809440720809101876\
30547419481723103755737333573320879538310322007`107.49823544345979*I, 
    50.4470731815897772344598224754083996121964317028226886012745040842102246\
15477610740480016479727901503101512512257692`106.85335097240974 + 
     142.28759249551466684048600481046019074734897535228893917372677926571644\
35903219446645827267571919207354321551878907712`107.30368202900789*I, 
    38.5603184448585279571074852377079746003287393162941808958361441158002998\
805721215332340034449326456882344735816535025`106.73665560963629 + 
     247.95340363295018339602370638505172525169919621297048523267134379053019\
25792579077089582709969844992952632057190998476`107.54488507201938*I, 
    0.11378653721772503876143806794762750670898834148135583686470252400613224\
26955585126286084617863546870498819600668267`104.20660587888995 - 
     0.0838442199168493589793377874472213799480543419758224533583633912540996\
410867097678110516616746868845649743053664583`104.07398812625601*I, 
    -43.708240762513080931792307082728761453438571706096141673855452546417316\
0292097083256987017084468515133757570853145769`106.79107832451133 + 
     0``105.15051499783199*I, -165.868045989086583693718840522276686074642808\
9049560389230058641436560053497278434311637288855445833392935441101784289`107\
.37027772630812 - 77.54743688696069138853981917762397078506129930051380034171\
91661445251676548685285921631538465177840476869970359043482`107.04008244583275\
*I, -34.555952189801314852787244601346473866093075983637138614599143866992098\
6393633078015143452337832743828412525624965097`106.68903786229308 + 
     44.207602941034941844257012597834823532944485925709888900088799472034901\
4924141068071663437390812453788226198086944073`106.79601196472375*I, 
    -202.98803365808061811929662117351046537335977384221427834459635651971767\
89780372930559657863287301491630128678463738156`107.4579854344179 - 
     28.423759233494102122994786675571873237922447320583267388731467080969848\
1691475216432663929554168944390589147876754221`106.6041965135908*I, 
    -9.8129621565754947740531566919405004318080599980728671525569660077103944\
299123089287924056903894704828079380554466514`106.14231512183488 + 
     135.32588584243636744354500517137872591205416565275814550683508608610029\
99369513121035495592016639470669473792144360703`107.28189587649348*I, 
    -193.59910502752142254762106051331110180160645509974570264033688701349287\
98358839179000506082863372981984223634485734437`107.43741834314679 - 
     158.49076626534559955002951033672975397814909964088223957845568323351055\
04119870956148176748340406653770144373376170962`107.35051896295472*I, 
    -71.498425339346845916071739543988164336867618987388988235664954060004607\
8929653484172146733235794270309343754186765429`107.00481147496227 - 
     96.199868228517169651923744179868934414881683780795954156386439472495337\
7163908220018336355815484385377664156713944586`107.1336894749876*I, 
    144.584468389998627428734623243280699694523187773829664670252865033883217\
396190003277251561691401666766193991359707462`107.31063664034235 + 
     109.29053600144417127581896527844455948016741622728611696310396371803449\
42961808371823514561583256005943792612499531223`107.18909755374048*I, 
    81.7550638329815771800035235115147082443710955225621441712662561462442526\
135823374796188867053169923998704967110120946`107.06302965979566 + 
     222.73699170308813898037934325928354148991209909898881441561996984089911\
79561373523221521102287000566481292112159696877`107.4983073475935*I, 
    5.52444561987247804580899346917321912197058865507270943667699746756748536\
13899192197288484127120188638156639864382248`105.89280370076648 + 
     26.274700732865599450132202911986483558216217213345709257381239173125268\
2130758358393237523953542789276614677863660234`106.57005277597452*I, 
    31.9203944249943320991669600029066026789426393290063706417343133094245197\
049109396375712886545593871161701628485300478`106.65458324691234 - 
     38.865121070366466036092018795667349036439967120209627119535093755907340\
154783449552860356103131670294236181258267696`106.74007502276454*I, 
    -39.260724956605069050032228689792049327107905363354378639849904040262993\
1662321924007233348010848154691013896968959022`106.74447331249858 + 
     0``105.15051499783199*I, -248.628538833624092191798880775721088266716413\
7937638442996679535744877361800243890832661036937650902768797985777862403`107\
.54606597550286 - 226.7440945197780478639970559319715945020198521502393889101\
642933953622775519323067896090877077810795230125261628907291`107.506050982645\
18*I, 5.656848868978194860311746839441200720005624181449504081321257973813088\
4028813327696023279024652339333078068297023207`105.90308957391277 + 
     13.682772853947547820439668958158186262967657643823150249442620163795931\
0966629376251221394370031281252401549436533696`106.28668911518243*I, 
    26.9889780705177651726327026040979145773105129598939755039831956310383786\
312751343372130587147479473945856600425123829`106.5817014382708 + 
     29.400204942665782020479526683879966612194188299948063999190514443452287\
2805429253799965195833983085008049738319504468`106.6188653556305*I, 
    92.0217386327579739431324544056913130208850243104827496059845423181277161\
677312312305954731206269461290488177744330587`107.11440543227566 + 
     0``105.15051499783199*I, -180.574775170828087728648970657934620331419060\
9242309335676708214532339430464648826084715780508909663340451900941831435`107\
.40717208063538 - 163.8108631750536087622726658376668103325822271757630408475\
432436101909447613446906996784546679683327977384886938215739`107.364857696602\
83*I, -66.5127914575649804492907517729766419375209082266072266243168945622462\
014054600536532588619108205330682784240841768779`106.97342017283765 + 
     182.69047418489150618509355550855602728392953136037197960381600579733267\
55362994510237965677200628020937212571224644073`107.41223090086712*I, 
    21.2844083743547459167900749020421642226937182895068393184432700192865488\
066540814557955823156740895532345573697317323`106.47857658077719 + 
     69.511890923184779433128832309235561475924731129340532198231131397547367\
6546778745548674515166954574785550693547448542`106.99257410056023*I, 
    43.0491518658905415797812666652589203826637780800924876506208169972744139\
439606430044870008199725175581701343534991585`106.78447959744068 + 
     0``105.15051499783199*I, -145.560597914968321774843715446203156920175005\
3708636612670828349763849935031315772768054135096155726794956884325559282`107\
.31355882868849 - 332.7472126039138788186554082444296306610529847875500132861\
35943401471852605469954428233100302490213898305647709544069`107.67262942394473\
*I, -27.215615056347725543468088560157993591516264326846586450513240391983737\
5750765038596044512509126226177287964132386832`106.58533315138715 - 
     50.766652046024049116441513802004440359837597412384576551089742481011575\
8152487270127053959348916853336904519559510569`106.8560935213729*I, 
    -59.133476500479761364813129594382905247704790667079964329324326617642785\
3030432346274340135159095796534804443529666228`106.92234841007297 + 
     56.550891366282363126970648319487897774043027378262867256943130259856857\
8010754848357264951880715071761109177722176419`106.90295445258255*I, 
    -45.636983451515062413462788989663710432932157072791828367662401190269283\
8545589127679512016423218784853297608187237756`106.80983192819566 + 
     93.095859799435804279492356555080050952335431973905555211302052949869120\
9932676685752320594066317920238263479011752946`107.11944536510507*I, 
    44.5081009209183636956175293568123898794007306638420249168307192269241086\
681914797020464524705377259699975765522940486`106.79895406196037 + 
     244.45598469915621962865653100147475730700214633001318306635389094997427\
15369857662430685051401118897232653106888488265`107.53871567183113*I, 
    -56.613302547112224688988922534594218022474086345640315599217345609268668\
0699224760358428634851260199033361099253671299`106.9034334881017 + 
     69.506711401267010932844311376866483109475019090711747448359646803355020\
0122919558333329744078648759047733048876416147`106.99254173887985*I, 
    41.6117057262647849229532307407919911117164073100959172115142240987360692\
463628375034300503932258227812137626929967112`106.76973051637239 + 
     777.62540840597434647646551899407755994881800957692178712804926010625095\
81655627437121489272548644639887990019407271035`108.04128544027263*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    44.3658425178635762480574250872111099658599530993428115594835509299689031\
352041939098705967994508856673098133343091734`106.7975637311204 + 
     52.519359181499117946540104031312699789531923089204480366865706388169723\
1123642090558493928844364363394570603335119989`106.87083441620838*I, 
    5.14714174321779940337498587135138387599462706367272168787721712750485817\
7059831850581387204986858297101610897102654`105.86208112595193 + 
     45.270677692117277197419603163409628477399406049985755658918540897211969\
8219772379588469654247747043836503587090133739`106.80633199366906*I, 
    4.25062105448317767018074055663597004051787763789143117617060117420872239\
12830489687433189888477101695567401753822407`105.77896738690107 + 
     19.087635396910242122967771833722333429556772854534104495461699511539169\
7650943892022701000352368623272458314679645493`106.43126712854729*I, 
    4.38904785431960455447578364985186027503104958339114271579931649323254379\
75569681404909483625779642048453569824638054`105.79288531386806 + 
     34.537107889971100181637112968327826327882396599551438333773977182270345\
1881731049340553091829734353005101236024258481`106.68880096511049*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    8.73692778795835377408463589129518233823514704183421188379574420204239528\
39099931533382714674348687593260668529664836`106.09187374404841 + 
     97.813304222967177193828584392469690321766649615262890978031896694844330\
9805367090179990841975640021806647402797321475`107.14091292785123*I, 
    -299.97328017377637943471924216053312760587548734791267833388980422502114\
04036158037851519001670350732475418867419107267`107.62759756991868 + 
     49.195807286345321653386421942140792958060931830284813560333977900136554\
7199195594035755618470384692260121010451276242`106.84244308942063*I, 
    -21.234833726957171440502722416300055337764999761607098647291991870501926\
5682753342782560539144786120851724955186390977`106.47756386255837 - 
     29.793180426558906281432580230986144017099831936971949928619241853597387\
0142486864927627804856475960758848939545719766`106.62463186452398*I, 
    2.57272120114921574434215135371044453490568818503634566372618990306780158\
77154704563834446731448222890798084146738537`105.56090772327171 + 
     15.742165772363786320210684884873755857183857740238610266792023383623767\
5244566369747321650489938589151658488615357366`106.34757947924017*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    130.896178876705948492383204678330517222287769019381261322115613600916965\
9470202068822150757414783924398583545073150576`107.2674419666365 + 
     81.550029511097566316687123290450237748979664857225980800875798256179022\
8568543310608786673843193785909250928779210774`107.06193912036959*I, 
    -127.20482201178664727692967624232956716546102394065301098924553725271849\
18666954309150720525179522421706977477737613008`107.25501857245742 - 
     99.045288363391356447713420142278492522645797152840814768003638549799512\
908326685718418157392691717920891940438675894`107.14634881858036*I, 
    -56.230495186580417945553458162892558285017931259483547144165278503363649\
8176896179216667225151033495479257888101160046`106.90048690591641 - 
     66.727199229814840955131806773210919272073461674686125773861162210690149\
1747502398768452367673856121812916010568839596`106.97481789423135*I, 
    -109.66829050169868175073959756274073757900976358025707726678342515757794\
63549700042343237340582593085896794578437096059`107.19059607161586 - 
     106.48272480082925277130960570166035124639229064274185724469448983602711\
02647676854666146506262564755360325361086301943`107.17779415366097*I, 
    -59.659937478731119571873261524893435876981497455175363160532375638553930\
4034127042564994756976362159206973358193898788`106.92619779173475 - 
     37.003025982245809092570471110062864060012782466924311592601758596960173\
4410411166970867619258170728929194468470932422`106.71875223848429*I, 
    -95.521984840243425805570588100931831325882725036621405943831931150003373\
1062612003543029586006865218938078638149346534`107.1306183358657 - 
     98.696920367455591102114730851595117123499883758046577782176813351088432\
506658984679917515015477135318812527878764021`107.14481859945516*I, 
    53.9972942079445966981185955435957007301318492669024869329553047383746531\
757656220511624990504474878128654947525970824`106.88288699580309 + 
     152.73244544301008980381356059474420609086390669411552518924518456969123\
41795015341392986293659113502770884604617741424`107.33444630325823*I, 
    -286.40630431232368026033585816424126476932842548963706727274023125234587\
55669479433115777122316309046342892908197472505`107.60749757116726 - 
     34.284681235252729147900785015762319236068214010306004086793370649112512\
8440732559753968469352039139296783532006361253`106.68561511376218*I, 
    29.7583625091175469415312562962917330744146340418649255750145881243177977\
040523523012196005170596023491448686670559962`106.62412402776968 + 
     18.785997433317855832153984544706978152448265503857722091676693872771013\
0421519565796819465620948600781028634527370365`106.42434925649603*I, 
    -210.83317939661484444715615954580202551447280102286700507071194684813059\
98659185728816477862845546083749537286905640685`107.47445395586664 - 
     46.992242533180802676594260725019877080217977330893129564880053644108186\
435255640029088297007802884167083301472232198`106.8225411684678*I, 
    298.036652507706096562767457369467864826512516040467623017527093072627855\
6156029737421237383466912153113260983512224012`107.62478467467002 + 
     213.60414811554438161153765710753326627847804775635104229095380206729025\
49502101058976049527303625169631227845550396798`107.48012468011267*I, 
    -56.753930636785325143446614329817640945637333669659930348738421898313827\
6090270255770175514968851933125881697574141687`106.90451094289983 + 
     0``105.15051499783199*I, 245.3754155849418503245616838410161824638748152\
05158355541946998606763375861555317264454729366846393714417198102535101`107.5\
4034604599215 - 141.287317358398799100876773470833801132767825500590011462326\
2109518065907136365809273849169025708164529499724483194575`107.30061817703039*
      I, 219.8859235939250923618524376787318667489504723461292672877456504407\
210783101301809388511216274014083935881242281157068`107.49271242591422 + 
     90.121259211075334522705952803487348039512842672463872317460911198235557\
8875733956061888462326718512131315130761964425`107.10534224906623*I, 
    246.023866832835028617712025581686259927099453839727073369821408972194724\
1645506827209086421545621726721055382430495748`107.5414922379883 + 
     58.596417893359107429838354138577858506560727175605519882654551481399698\
0791492618678902180988334691437379310301181006`106.91838606544228*I, 
    284.326055780636992776201256380653722903432135754541592856988848023839434\
1070356618562422596915364785744472906073663401`107.60433165830766 + 
     227.72725486117164314310495962375665389686336875997097688837894605806994\
70466651229020913286967658410527639001593225459`107.50793000880492*I, 
    -195.40820237083564649367428257118498305067604350387646674116369025963557\
84057355634706066288405315438152652824185764732`107.44145778735614 - 
     49.224880982657383005524280820533455272819198164294218762657683723178169\
0019744325419714399381255210158909944291014682`106.84269967259365*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
8762724266284178638020857027519730842036864486`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
31316889353577520062557639346079999076099621785`107.21203328557739*I, 
    260.772179264994603601769765775112410137546259157975978760223660752374192\
0560789476871442107123210523521903137653208284`107.56677625423166 - 
     5.9458215613755958895251889148545125000737707466807923275063365251534832\
460859278074951866164582390750736543535531486`105.92472686938899*I, 
    -15.913401018600467349337757635395513768064820076455021989150972685013902\
4784315916635881036113919102707000952268812681`106.35227800499351 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649581`107.62846567292904*I, 
    164.978395405496437828053311469096801945286829940407286136048361491155346\
4095638487583065798778857881755383032418387669`107.36794207313376 + 
     79.629230246093554260507339534505779809329047529927421770584096060102019\
8353789049180354956776758009046484476440064571`107.05158751537303*I, 
    110.799302969863813090111637229954079004746404868095860452584237516695810\
3965987125063656916951060953576194001800462941`107.19505202611886 + 
     44.376604656736293249684553166975224990412710253400895304938852033099096\
5112542758436708351594561367799810341975388793`106.79766906825495*I, 
    262.751129756145710856090212936563799918390647673405901357590109534563040\
329707833353651384004418528514496723743361981`107.57005958988071 + 
     85.380161562340377754489516340209792231705808312646147628805358967844736\
6383701437499689307853207499339906356285846312`107.08187197010322*I, 
    14.1756675221802395602913367130442725620768674045724347851968616563888742\
369949068748313166083050905555376652131863712`106.30205851649914 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
7659567052299498132320102688207312485675064958`107.62846567292904*I, 
    -68.073309591083234180055569017048910770666049253345823510797433222623815\
3166046809776841293562889518275700263546782819`106.98349186349762 - 
     22.435913882645463714927974406398010032847517640385570514853285099286549\
6586942205927014857926288448990838568731065595`106.50145876218946*I, 
    190.921986291897945505005191455562736988757233644905580674281880922927784\
0250358088227663891186193237430669751980532836`107.43137094181199 - 
     18.483019517183030298423191723874459307957626350428907776924431683825404\
5964692359490315222697471300975279353846188754`106.41728791993948*I, 
    264.188137225242889208969143120910576346994659809391915624946416615191222\
8191049218283316735556027185455278227215619808`107.57242831053031 - 
     28.310519844676127501974718660478877420604832840961296373748814623068672\
5262698367449308940784652327321309882899220405`106.60246284189161*I, 
    298.451511454171948405183631616310326234947447936705941702158820392887170\
9534294448919630268688499487452187324812931381`107.6253887804718 + 
     39.717170000482390932482163712677639865816018782982677650649511221345626\
6961421079712368720844312554294584906375157414`106.7494932936231*I, 
    41.0746387027379140943667885817594625718414478242502321977704586842009062\
773183479233129385365538535817463486121182389`106.76408874985151 + 
     35.164628804581947870151019510186214163762633023224728248275932791632465\
1483598894783438636287440005964227940101434641`106.69662103522276*I, 
    -63.058022781358284369066814752110108597061106876472776735855549260670707\
2383381252609800112871359776509884720045838927`106.79974034908541, 
    312.524381188479628858408159015679966444742585725232667661851593236026341\
5197490333398234816016281486454441606648402349`107.64539890176034 + 
     199.60883243448776215344839596441967699339500051437019603412119840152660\
39012216127566572257893458318152719202674891017`107.4506947521816*I, 
    -180.55629030559251747991270344618578822873557039015386635149923487839328\
07847172601723022122491310000845058601370221231`107.40712762101533 - 
     176.91709900580626051375330567425593445229227839557080091715421782570455\
55398500387475447629647884140617982221410727324`107.39828480725384*I, 
    -43.659972323167511141305641027793440736980346942488125636194989242599989\
3609683305012422980428021516380449218218783227`106.64008345606622, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
852212480521001506254444547225048166676040898`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300519`106.66577023157562*I, 
    -70.737732591327877655206531503540891383960972279134449922542339117676289\
4958375388848637978932752354742332943021705212`106.84965113494076, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840112`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
50570706138380944595210982919972215137641887498`107.22361896437425*I, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {0.19600589823303301068334480997281871710555602792503495823866404500433747\
52498586904107898581631006338758416285452965`104.44278413822683 - 
     0.3797067172741292864457708276394863082520719871773718145863666367570862\
269528961282943146884339037803569475296395949`104.72996327800915*I, 
    0.28327732431503928977261865254480765981787849717866618909323537058529105\
57958581566931438582304470867795594905459206`104.60272680948978 - 
     0.1160701622859394934277228510250297304324048024224958703343667732228907\
554081373727380640267672473705799894216534382`104.2152355894913*I, 
    269.913743394411034595993707743057784482296504581156649038595407768850034\
2063637607536833532600921789771028650779141714`107.58173999623955 - 
     322.06805510527824370028372352041937097768091176362561409114349507784305\
43884123108139084510746039810035411544251871525`107.65846264851473*I, 
    37.2261042109555785567445273703403074070444246452438802794794289854608285\
05852040542810998772415714486970001580675128`106.7213625866098 + 
     312.14609738629876356523594733631438293333562947854026539407482481477966\
91649239192939885171080041543492484938843714363`107.64487290735659*I, 
    201.643954914497621600390354009234905461650015946415631496730430670681903\
8211133282296686528744222563250813506224662165`107.45510020465355 + 
     215.45170167993402856647671207624680968865481454652626403225223967141348\
14175387130353628053692102468565357361278700565`107.4838649264132*I, 
    107.638934942551976713495903424526993752813800931841538410737803724584001\
0569132439115489008455943578147250303861886765`107.18248438972137 + 
     8.0922209091597922739818633817401011224718950398088753667811053260997624\
839427513628598815053191573689033323995504305`106.05858272787732*I, 
    -0.9762334880086814983564584629778808034323333454082289834289635873050267\
058762010861736404537250686778075776858913275`105.14006869913234 + 
     0.1252735542702761950586646758389804989870360183675544239996112389796854\
392240936515910043643696445547238258553043259`104.24837439726436*I, 
    -0.3062069302187635330170598781511841424177351462013939740530648096835718\
485424894065671341446868239712977377450076525`104.63653001346174 + 
     0.1889129549257827634739377821868443444866346330117493097052399517683589\
555156713421908140120336096180711688473520762`104.42677673902467*I, 
    0.30620693021876353301705987815118414241773514620139397405306480968357184\
85424894065671341446868239712977377450076434`104.63653001346174 - 
     0.1889129549257827634739377821868443444866346330117493097052399517683589\
555156713421908140120336096180711688473520686`104.42677673902467*I, 
    312.082431340933965663768763174723264417375933313212042927031282813862642\
6391995157120009148931919825440672985376425104`107.64478431860739 - 
     649.82669765132469941809980629788679102701643121664679970767954177941891\
17539957969507224674927236727324162799752583564`107.96331254787646*I, 
    470.294592964412885459189786884470248073327502376770122250956917912861900\
2317533275987783784872930827771452802228028951`107.82288498346895 - 
     928.59369182014926352969238626418087494677902069552406109501994927037924\
09066255170473117267845098453250046433234935353`108.11834072689615*I, 
    280.486490743950749629302402902893995290092783268737060811701321245163291\
3277662084137973609215155203456895731042181776`107.598426946716 - 
     735.70689338174968047090783010071146551599937762615894380220532888804782\
50987106231998343693995543007862534565456648247`108.0172198231196*I, 
    -0.4122641037159000403621929503752551649927558817146838032605322592945625\
072682494535375157169513730526866390908452306`104.76569051978643 - 
     0.7945817300720584166644502213478913381580353532342777072807345429894386\
346966706113205788937412806328329812642501301`105.05065357287289*I, 
    -0.1730762923293087674389035843664422345056993789023071732788346059060566\
825032274405367995717067237493576633740835972`104.38875258092577 + 
     0.5923835515299083684031255878241767003275582737613531544255075749037649\
076518695967754199180609836396361831544139969`104.92311798897256*I, 
    0.17307629232930876743890358436644223450569937890230717327883460590605668\
25032274405367995717067237493576633740835884`104.38875258092577 - 
     0.5923835515299083684031255878241767003275582737613531544255075749037649\
076518695967754199180609836396361831544140103`104.92311798897256*I, 
    68.5658582139246174387832593002353614224882802344505954204770089211508008\
01090766145590533446892283162926491979222619`106.9866229141172 - 
     337.15257944226832410334761280123649229100485017839455699803380324920731\
49887149503641853772181345524382167738344855376`107.67834148450002*I, 
    -118.19179320235068973347788186581779353875071592632121865144839791561130\
2729629319302015935986218028090455691790862367`107.22310231963382 + 
     853.48423555661829783210613886240848649132776379259549450424717598126391\
94224161035774062872943875035642322925710931531`108.08171050163776*I, 
    -156.40812221373447360248416943174465019134599497363455905981162993885438\
96045425756172370584098096117941498061180139759`107.34477429988713 + 
     339.62124948727625723972428402058183640417540121497347922242210492600440\
04017427303251121414943760590102034846230463732`107.68150985327422*I, 
    123.026632176311675647757817682985879182021996735400649954905219460154103\
9250659367408688269656506822572207123846050098`107.24051413329762 - 
     192.81895392334242595792018216872305191757159028042608246704975545305635\
00105830535555797140068692197746329455626394665`107.4356647202397*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -235.94363343748865825136602971067644565883742538629772691430825733825807\
59631466498277534935553990341399523996790726323`107.52332326092538 + 
     135.20658241072223941231332546512645972270000540929211919340298507415531\
86498535538582137733256058208147447693450218274`107.2815128331881*I, 
    130.097874126905206039676942393745004207021317472363056286830156762686585\
8541984990970038193173433309744534652498533622`107.26478519783326 - 
     212.84481804569756837436516750410955507764032633069911042893692668151830\
54913611258690493634171268340079404152141876125`107.4785780790703*I, 
    1.50958863253977285361578474984648841085440542956692754777333102615002436\
78741215549124161450563016067065654553651888`105.32937361468956 - 
     0.0716525553364165445557984632700028740940905438903386610510697710179426\
61196705300834480388906775339561323074198704`104.00574668103313*I, 
    -1134.0240936341753044491598635430733536630862296504539568157060951729755\
831523354785006534534909117911712818049327691035`108.20513727956809 - 
     77.682615719517265231662969831245143653851461496098789678902729866883366\
9989298011815480730770598065800750590244944054`107.04083883848874*I, 
    93.4980468364606146311214444449841278748920964847799191831357439179779275\
415359779494514588624039715456531191178382429`107.12131753643705 + 
     172.92285314921377866642540620249571403717387528786047694830707352386436\
18269527888468273311809093101575963575280556539`107.38836739041612*I, 
    13.3244388477494320990471246747326688156606912100801341261125777187589887\
209907564817809102948349870558684295029461215`106.27516392581522 - 
     24.089220208760275438529053740465268645127295880057159005031181531049549\
9313548963372544230124284450804179136616636348`106.53233773952756*I, 
    111.653869537383176390235332221738817118755883133254936462697447234593544\
7158794442298429803488866576812995380184038217`107.19838877664664 + 
     264.87074503974493759421672707901216651593949551665342558520759468912148\
70409401869328664490581004934218654546162135921`107.57354899097471*I, 
    -44.031225591852277088497775288518724985048689695336363323226173262821596\
3737087539009888571597520620573390013915822692`106.79427577187592 - 
     100.88886904462439551271300177936173459604333975906955032586064574776185\
72004443909948817307322295819388479173910215326`107.15435825149052*I, 
    1.29467693786665387888358106165597033188027525931910340482938864071937155\
85320918087745410637968001285406306043683248`105.26267640979715 + 
     90.500370589060954725945341633219446870608563442585770963928352269082795\
1371049540058335397463573549583837774960474889`107.10716535542896*I, 
    -29.435378006911849877420563187948149719708305369115458100530116959600424\
766969955968734219360278072166141621802819323`106.6193846151931 - 
     4.1973182277618269476425098802035481329096198126614349871885509194398641\
75377810187625909641039303645024928768331183`105.77348689516398*I, 
    35.1303002593549434735264644228662634531827598428998279531978221192940334\
034654317210026933693675997193536876318116996`106.69619685956322 - 
     149.11011321713232383507783780970374244341288660138424669196705741478258\
97016638176162058350180570581019660203811023102`107.32402209779367*I, 
    17.2541999048784140126852266563142513586420598359818836657114961067085825\
594121909222427752423451553473249436065361891`106.38740982324146 - 
     105.41964097753340672689237052052730691632076559067771305479731685982562\
38278508780368234759638118194458447495543118555`107.17343653065818*I, 
    -257.92238780391938677154254537400876625481945977472610977150397017588009\
57119004171689466479487166663289649037828887847`107.56200403860396 + 
     511.53737269822201344448813145097525477026318063452496348800574846721561\
14578503788834171617863936618278116920347033193`107.85939236640547*I, 
    119.777492617360863923471967652553600956455938934716218157470313486937613\
1849155599243767576980677381158413977043922745`107.22889021529748 + 
     88.535477610354524019495341523836358306282026480390175001594668066379604\
4039119669241338034437612030336852087532365758`107.09763233229175*I, 
    -151.98061714709558965231916704552350700987004231922382958976398453279809\
14355084075189393301695689172831555026322544211`107.33230320154766 + 
     1232.3616723187611832197179657651539555695633715185121743317884102980293\
739725804092517291883259452060023313303563400038`108.24125318069395*I, 
    487.970910096433816903422376857143992982108628474642439439669706187888240\
8310296499540406844521473122093362513531165024`107.83890893057004 - 
     192.55290769822221609590058842363110287218076517652355295463250235011443\
68838686346820370365993727763146074688501877613`107.43506507902372*I, 
    -30.008690564772246603408598160193716602873609858307373989925293379150634\
6720255985276151317719296386520950097546467921`106.62776204314353 - 
     24.876219891811003962035437586234649685743887069695642704368483155728094\
8806190529834523907659251281636589215140520701`106.54629938490973*I, 
    -47.632811015762648177418470264500579199788695275563579200267054090518983\
5581105252429104013723849790441327547451352422`106.82842120967344 + 
     269.22540421447093429382973958089806461795641998228387115758659069748778\
52159294527098172037120534493334293400185264605`107.58063103551474*I, 
    -0.9297458990249909684359956647218540145171656368962056922892793604529457\
758398331410826379858015995707944137487870958`105.11887926925692 - 
     0.0592863846664427141244884738879630173455972936789980474934460393293130\
027224439811506219432921674334653078608217082`103.92346996534195*I, 
    123.991478624497960166443219724933154300983035941772775919597211804954360\
2340906578945260160991253031776601075636841503`107.24390683691742 - 
     9.3004974370632064138336409912978680218713580100743100582711262776326441\
449813403488113825055504346374100495559997851`106.11902117524552*I, 
    -0.2253070473633679496208374667294982994044133299446675825116647044627049\
315598932248930984429332387283884500710366636`104.50328977403498 - 
     0.4244304925223372993651335613557487328906296794536985627320004782264576\
363343497216501682937134410021209200313969248`104.77832157536686*I, 
    -24.157658969085713377116620370686871805134769754471401372029642158798727\
7751282888610161267772058223911605826362867457`106.53356984392063 - 
     66.560199071726855328019639173412117305234696659350636381918499706112792\
0829422934925959265272167562663838783611667435`106.97372961002728*I, 
    -2.0406248541752324291476300661169319374019959977779014656522235899442282\
132210658898284659030890856046400075028474381`105.4602781697521 + 
     0.3568844236232736495893775638213719025984830745080944380527842978624100\
168850135829811087813069107737000047585414403`104.70304259122872*I, 
    83.5970485537378839925415763159919787867857520491256782159251600238899096\
884782164313685827479423897868699665073224727`107.07270594250244 + 
     131.99505216947224204296790165330135212386973596864776395771472005383736\
64795871640772047936297155000913784953436553919`107.27107264982747*I, 
    -0.7419481828377169138510287383105859324886705021511842619113950426429808\
979538167736057311038760872572499762638089632`105.02088857333548 - 
     0.7016078954061947232127994236657514518988858203667724659612700622180247\
278080253300394865354867144988719394500193747`104.99660946546486*I, 
    -616.24410817658909340855130047764178375021697326460556514978790682137331\
28603682669600019215647686934706804025773272037`107.94026777790856 - 
     197.70203238011127693314143209997491853830552814520427763780785902469352\
13278843983484132551596470263827363349646421879`107.44652613172296*I, 
    -0.8281577940484351773486753323766445129459083692460028932423947512612476\
591571498379134633746162687950703017534516672`105.06862809132637 - 
     0.1484494424289883618217251008885855517955119286427392665459399751439478\
089503692208404979127538323405115522358040061`104.32209356857196*I, 
    -584.85122869422986843729223635316794356956872969948117902014995092027056\
12910487187032684740902562823151664268970927224`107.91756040447126 + 
     544.87986282646808291617727521599859218971185015772975486219904243297013\
02970954923343123072076349279546430989289106042`107.88681575577291*I, 
    22.8005455190938620371212811393433987108556574207211519213014632011226962\
359048572755571388646665689834919705613775156`106.50846023575781 - 
     817.14452886884150783896449793734344849114669217556809486561240484015085\
02723011949421411764329588603053011916615965844`108.06281387509755*I, 
    -461.64622082373881987658897665372265735933274160786409585653507338643898\
90531819261305297798883890699541606146194732271`107.81482428247658 - 
     3.6833721336552195934352780585202128063556955869940171414649520702491823\
871795400740743609832451325458416079135964731`105.71676059597787*I, 
    1.04879824563855961630411843882509158189822118195573073954338464238583059\
09453548150252518452290912283907899996610986`105.1712069500551 - 
     0.1375112270040820555137281284186722399694743151972580772815073484677570\
527916824952475490112718484828432576967581593`104.28885315510281*I, 
    -768.68543909943560473935445634491669585467972188965212291739769843769780\
38076507530783318878477854510594958236634420531`108.03626365231267 + 
     126.65770044396654594149174483679459612550526789673898922007903388841762\
01491337480762940250571150521027605976712117312`107.25314659668545*I, 
    -0.0934505070037011200463395171729241464721603373128308696699975319704645\
424978523543268533121769660728012091094592687`104.12109665976207 - 
     0.2924359495946006195535182697631796125708007413425480602288368143039137\
140938949439984356393324695059369556649239904`104.61654575787868*I, 
    -429.17285190018705216490208481867034304002398237679805728837290511714439\
68669591843000995963895094018882843267443844399`107.78314723991704 - 
     189.20138542392556417023444030458138325920654800758065073608350737765294\
14627583680103482915432549122555672776024244924`107.42743931002336*I, 
    -420.29433037223353111971317370124734997305695507693451758529668457696856\
01542332761222458631312498507610540580265230407`107.7740685293919 - 
     63.751620389616613850950858429738236792556593469683818441362276702738739\
0180615806889282428767809130300439979391060657`106.95500622564113*I, 
    -539.95986532073091495206215785969798629681750706569654556615272006830610\
15019611780036798379831862058126586827609368634`107.88287647817809 - 
     231.74042694068726598688172494710650805776877141415042462368314835151419\
14787137192670599232702664257814851430885926582`107.51551680057213*I, 
    0.33853738904860654402241716951002642596072855490107710953465271253681919\
26003314831780848397687577958084310010074045`104.680121638241 + 
     0.2625166873222468870754022334805988293445469225290560088060100559365099\
641990308448847906527434370271487010777531867`104.56967191312302*I, 
    -39.344482002287703567752848668693035609506551281649572103169316396381863\
7380716966174820686325152089629427327034110705`106.74539882972408 - 
     274.62697616169007547708122691340502562413805308243101811054605897679366\
16013032730764988777628863656430309150121073606`107.58925819286945*I, 
    545.577949205314579583189668911844513793896516311918293109912364483882017\
194998736138009170396291130617166527248838797`107.88737180681917 - 
     276.08065170198967513383101019203939284657856643366640576776188871959595\
78368712877652889503165283574044284291381975988`107.59155096929017*I, 
    -58.023236619774137167880531356739452937378191427054503671692007637930099\
9190347478962096311025071126103962694494675401`106.91411694854652 - 
     217.12145107455987844287874981784261045654253270758016781403400473056377\
68690485789855335467592537889074681760887852426`107.4872177306512*I, 
    565.584126825610003008216355563625757093002126357389162892132958734794409\
9910845772376433924010376623814784806654893848`107.90301221027434 - 
     336.40889710262475324112665181296874863300359994332797775510569861340087\
60256514869940980077054686705626728209210716066`107.67738247102054*I, 
    -225.42190695020058491184591791874129088946104292542638480841162941193122\
70633289675133777549398605870916068228638625086`107.50351111719635 - 
     102.44188725658507260357574074745174363258121152697903957928148635272520\
36944053696799797158398636797527434937955943155`107.16099256858085*I, 
    758.110975888125823847043511119666962482257427502929926324665170108945775\
8929185683997426858546458975636110721543134716`108.03024778220819 - 
     84.112624345463211612293273337839621361708434403642583340433251219041850\
5750748048186336710950317167841772477164515812`107.07537618116984*I, 
    192.850231670730940389022022832297365835381164723746858068100202930203576\
8523613870669837287568190311330649777219886445`107.43573516275177 + 
     18.046607713410480660955614880662178006623267781824237322756272801769336\
303058399964445766432252665234736744699685096`106.40691057582967*I, 
    -314.52990281972470731922329486643728395805870530252625634112717104214900\
09091357052133380043941648901296193561200463994`107.64817693859024 + 
     318.56053587235966623292296730213429632250801461430069579276742681249634\
78771075299972762015366233128869641919403076337`107.65370697107224*I, 
    -408.03818579715529288734083320729714943960809829118964948020909189346414\
17949707462065902189281574896456321985055851823`107.761215805787 + 
     67.930392727487875905486214252893230657277108728898186036134830431330340\
8635784532100687485861308920389667972560632072`106.98257912322632*I, 
    -67.073602593282617609392940069885692452240536471390538982772902141026455\
0926909446766194819590520273336630956922268976`106.97706663120955 - 
     30.918433580012242003013677335486120099232611082739257235011328360209539\
258300091988690856835904890576511359943105525`106.64073248098289*I, 
    94.2505784515364999350052555676954574302285572369476728265900641118318617\
95279813904576086882934480397307969528598399`107.12479902214791 - 
     5.7475783308926990214263409938258902342797522686419147833444229786144599\
964968734268271658495763858116681312914471342`105.90999989659763*I, 
    -41.647171025437776507745554522512112138312039848586141394790523824628383\
1800999328091983047852025985644669369210143702`106.77010050418059 - 
     246.68241019655987773337233370245678725692630258865470508158125391151167\
42622902273798952253366762695141472880858732875`107.5426531808567*I, 
    25.4860861078301682039703900427746853961441288081129838212480596580390377\
636932066039703695255384537377629371302652116`106.55681814392177 - 
     1011.2581830079368277182818528119967283099721745911803288641349874238755\
521269025014416108692993385651195671588363435585`108.15537704673744*I, 
    -39.185260535641452878254391830237692173239098207299226029490456759413015\
419578936930511028899220247105926300791413929`106.74363773649024 + 
     6.9997445671865542484277887768072389889373393151011396833489317261893238\
61890822530886696244056864360009277714482898`105.9955971899769*I, 
    -132.30604511680103067550366818291486814020785798314137328448259937220108\
11353141932820468664803620158250777484302800827`107.27209468556364 - 
     83.539675416094031080604298640305517658790444526956835114016221310550812\
2528386455814028382549385883943835158260860948`107.07240778136257*I, 
    102.559767097053587970011219156157570525596562002729114526151679824716444\
288601963544705807492086476331661355379583038`107.16149202376864 + 
     578.18963611846503060817525077067662712225252583343370984295797572078124\
01224029230885605738590978365963674809002784909`107.91258530063378*I, 
    106.653041300248037186815141120633185429100113094050235083572462591154139\
5861883621240932302618890230285990850794636116`107.17848824206267 - 
     583.66377506358493427940428094141351346183764424680016588946484297402758\
32887996420682030447042201552663808465545423757`107.91667773760747*I, 
    -490.42259537791597988341857494906271357213274829028867287452996235206194\
33257007246032099308828071241821782570835747212`107.84108546917491 - 
     245.33168055403720355981735672805022815992075012626798862741501618144304\
02611128390365089878534986028590288611660871468`107.54026863165357*I, 
    -102.76600606379483720748888829483684298546779564920915199306094476983793\
64148934089280520957814516157713766549414703085`107.16236447610575 - 
     83.174797580847685769066899535862443118334943858057074161415702834286078\
4327143019468815958663147626843351089798053707`107.07050675044917*I, 
    39.9972561777868604544605329308916705422625129786891656268650215466118458\
17785277545967698405396313702187107600272582`106.75254519746699 + 
     270.48579849030613084257114048214557557612705434686624651546167847821867\
64321640625582451692591807262057540062937591696`107.5826594657988*I, 
    482.802564149951443014052366058116660974087035688632449072297114626134270\
2872435723742534202652798973835700393551704926`107.83428456578841 - 
     840.29385953064894104393908840700245509280384916326781307475777482546206\
62205472860144564686419879119034041071754470278`108.07494618776855*I, 
    68.2589211483991619325001987766593362967590063141141926532420260944868219\
778501062821162012058789461871426862163352737`106.98467441768145 - 
     6.2350469171652982422979974667950742535752440712848405813819093789649573\
408682595587122708987754325371419597879111179`105.94535472361598*I, 
    23.4362986105072257050210918529065031209327171514980236181640437782086498\
608737822881163605482154303766302475698410775`106.5204040207086 + 
     140.25635010740527344437108938608368585272684103299674653321836949044981\
81270591202459357928263637426683977652380804613`107.29743753089156*I, 
    -238.26453337914776195184602889713803248249369206394521205274067163679714\
04020195182806887837369132226928224379461142958`107.52757439853319 - 
     240.73163337485048985311563847971951219272919941050428095556574330853606\
16551826516126025248665981781156776087273945977`107.53204816038566*I, 
    -262.30104359950515425258647108929863988819282026671469497920704987370644\
89413615753689510373715404712707797119888317527`107.56931501632401 - 
     231.22099261761250376274282062143798091893306860436759514190611153960444\
76204204328653577058948914473937263616346450976`107.51454225908616*I, 
    -191.43308753838690853579180759747508789301437814649091846414561958264007\
53065125609835510726752826274661155525233797987`107.43253200177139 - 
     296.68323385419094069028934855902438264127551991092478679763104307242862\
21252574677601647715526587028563396476276756239`107.62280800201758*I, 
    -1156.0403996321016667459633473603745899291228539999546452304276860266275\
69172578992990336888602129942929755391034705401`108.21348800927872 + 
     576.78791943520184153104131498168191104150093798081365304447249956787010\
55120520878537744207750092843931484409927652776`107.9115311535351*I, 
    135.030842754522087724263138506752259991680636138775336677593443987688178\
7856168493206121971194067779781647538460555117`107.2809479760174 + 
     0``105.15051499783199*I, -145.366538363409986982678516899694136588489024\
271762525514317883098319907078637156522397106162131270820049442219916117`107.\
31297944646941 + 82.128652661533455774625497790308794421132500167163628381015\
2449099043074357659892936201055272388558014181734437929375`107.06500969602202*
      I, -137.072994560526810974200334059166549436759093135011467935897656681\
1075030291677908084353779817176381500726156239803978`107.28746689851069 - 
     66.948542487707786397767157746486937252684868144832605623396705035995026\
3834794303810771241176842449435107647783094354`106.97625612441622*I, 
    -56.166596403777299073483265486501279632802259156755101797911038235117357\
2273839595186400759553751757628418187382183664`106.89999310502941 - 
     22.693576858168039025993286875641365434071758880637954399315548041715321\
0210338560448364349004933607070729988435691448`106.50641795062913*I, 
    -100.09659222511849243960070127954309820696632694829272616444320338636828\
53247735344968742151045680312608598410077907585`107.15093429006637 - 
     51.613231157319895829026229063179505084299988641888532430320339851067254\
7668989656597455922825516954561044641620372404`106.86327604601004*I, 
    -7.4090507521572845136751985726063060247344406896965748367989522259511032\
232182217718710743784221566551133202824736578`106.02027756755115 - 
     289.86886565235554402710844709569309565777097718585527693219491192849893\
53419498695309286129454430894479652704191380846`107.61271656882164*I, 
    -152.33047242106317348723826397025213570565771906202403172458557126981587\
57913420714011522774243254751519669657633472855`107.33330178679218 - 
     36.017721503857721053972944601810764765997831618645334492538259717953240\
4524832618154477676009781936883026412710001065`106.70703123353371*I, 
    160.037735727295221456791223957145488772647345454422031416971612093410818\
857573044113664211378025331643276826397957332`107.35473739602448 - 
     746.17429979736873654340594913871208171753963035025394665024918554305641\
65458139813978678130404211967103510672941726723`108.02335528455181*I, 
    83.2030726964813584761678850684589202335061613750425585676886493214035899\
987089735894603847732888294959022975863199478`107.07065436295066 - 
     21.977735508933284361045176308385905048363831307403060447379946828973943\
1150993057764304713996762975479153284014716905`106.49249794039451*I, 
    -31.200683414282230828589476239555534091386090170591281115119887919691583\
6435936285574668781839007511411489948546993023`106.64467910466458 - 
     7.2602913154956942068896689708738071530955078299168523297750994580636338\
983728397911459232979241521008115523417724227`106.01146904472685*I, 
    -49.417818334367641333283925715230898546827216176593228383885539792669311\
8097077627027864294831347604768843905301507271`106.84439856637155 - 
     289.70167447788481034272054596103679162022680171247117333432279999631687\
44683869973325331143521709300226199154104414666`107.61246600326842*I, 
    135.596351361480076024937655060837927326460560096062839101089405336011703\
5598931073640577748240798406516525329874200995`107.28276300148623 + 
     0``105.15051499783199*I, 34.61514137000997549993316998338563669401994460\
40697278312922511586264765514474119229992489361338458370924832938315235`106.6\
8978110746399 + 0``105.15051499783199*I, 
    -112.73046645745590758228822865748442310837736411001084283113478696905270\
97822908808091766445751015740344136519588992855`107.20255630186603 + 
     324.15655721935461210408022844417729495369822909926861126494638072035395\
67494777737604361433996112393424166324722877637`107.6612698090104*I, 
    259.727869209786242735767173398817133569771629162606532245340636869478605\
8686358056746780134227325861906919001436265452`107.56503355044414 - 
     11.481192412706027260836213540925432025440604566534793311008580284843883\
5486037435815253897495093647074433727613062201`106.21050199315576*I, 
    65.2359744247290898424713789909393506426057533386455749748862926557422098\
503162550561130126701898622160877033667099288`106.9650021516247 - 
     16.945092550867048605038008103067062124237306264378861510172090593244960\
6188321893066595513621764596187207969001531906`106.37955894304558*I, 
    219.138806950218450924774569215920677183261980282657076089834289322570483\
3318259041664853152743306714033212039987953832`107.4912342907371 + 
     33.658407438604106910723074686579259623458417243396299542083695974814946\
5561966728388169731492270331715835801238375749`106.67760856113584*I, 
    20.1616601210275890811340733583574913467725243497007897126882401426154079\
395737625603723239258569757531394626417039982`106.45504128709942 - 
     62.477250994264060977678096206354126259886413682119381851477185158315856\
0936534502039943817633324938329762687103530513`106.94623691011792*I, 
    176.516999112595581510731839236536488221502985955079070786791586982534770\
1122430138133836072032992789773305478738335464`107.39730153342157 + 
     65.946314723484873394729524740934961400558161636234733258497674218365379\
1750279144488876307539673612173733391335564029`106.96970552872311*I, 
    -350.03219127608598218208715827970180925138948187804398553232816495051232\
36815799580473277589262925838940637263425731586`107.69462298461279 - 
     97.618294402550168946569254656368097978457525549191959509260907040358602\
111388735381454803253001536867463951877010046`107.14004621317841*I, 
    267.229597609082277348165999349665598721769012309028878262648347409846738\
385039613321248290441572992340912123530989691`107.57739955555179 - 
     122.02587756379488112325862739226613227890780911422796668379509809239930\
42517572045765956342129151794493275577616217498`107.23696693745286*I, 
    -11.969228508136169187445251314816243168933770473664483321162383777565898\
1581338272349309047304048902719752620183317273`106.22858115613671 - 
     249.91599391434982145954175701296727445925747603635486613731300969492105\
42810639773052047099143652235147712340899511003`107.54830904846216*I, 
    301.833116366847622965104792767921077911403585033422358434653341917469076\
7613184368414319130019990478553662605664289194`107.63028188557892 - 
     47.737499870841692006443830001495315045326660683251970565468147390187790\
2807179759240062010615939402693958135716818736`106.82937466803834*I, 
    -588.29242067052501346399827851188025808292499790223499816416540685728643\
6979211127447088819328302259323034480982753533`107.92010825097522 - 
     8.0223066787460132506688919804351804980105209800167172922690124602909587\
421936922131622406373814583453609909189195415`106.05481425811304*I, 
    107.027710085729501328777303755825159826865657017070937977956152637375089\
2844173372940138487201048165428094836556807317`107.18001123139862 + 
     0``105.15051499783199*I, 168.1680929238721799473296172640738525884832184\
042253108144146159190953799628935166827512825596452555602341021139342508`107.\
37625859701336 + 493.19881614027911238645111487859891149439486141136498408721\
30289038983163774698306459265984899505231203963340338503885`107.84353702328943\
*I, -358.30997271830814435990417325963612915818016367364725573499853311887404\
84562375672765083396620074222672791333412015493`107.70477389373536 - 
     44.512925435985396228298289114726011513725847443266578976716192322891100\
0486079411865732846479483680228194205102249858`106.79900113533975*I, 
    -236.24362008476321604784123593285223479183793414298529498949666472256466\
33754178039803825890671802522204965188917171174`107.52387508676189 + 
     102.06502258078426600367170839082262918937254213097419758194469779245000\
1813032894931922867385099500390677673317861592`107.15939193381968*I, 
    -592.94578495675695916930095904306153866910140197180781530827988392122326\
62601286248986971193635654260792135420570990219`107.92352998399474 - 
     94.168526586931133098837417886853006918961103092077478000616621026535799\
7808794209217759823822066355964842434133592831`107.1244207730922*I, 
    408.979459744555284244419122088320518950098429417803709218919786665638936\
3732960241153477979471877786231587099579409657`107.7622164947303 - 
     73.912150792872259580037122580005256923046367169639917642530958343077068\
2833027673415910319858471207883887183364739142`107.01923083796584*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748053`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118599`107.70504839574575*I, 
    -168.96924288831995040451282828222048831299598870570722616318352189170684\
82461042916730156536204014003627156302629211582`107.37832265593953 + 
     589.93953547290287130805292040470487259201537913632704318366816456715013\
43606256590261673677309840222429697947064260659`107.921322499718*I, 
    -675.25189909682812608920018625191832224628748045317097433927205578929197\
56367605777008177230589323695135351123774694694`107.97998081211482 - 
     99.986847467327121777521962711722399312631190493424755393380610648849180\
3730634674914388587089228993782664640096372545`107.15045787335163*I, 
    -242.47082361661655369059017900384322556691305417403517456666185304443521\
70704836395980192104794266337486752020753709598`107.53517448549346 - 
     49.687925781351019080817277524969992899819662696313148627373632557012783\
2820346166399228989291903518380292599148828357`106.84676586536611*I, 
    -255.14415439267678278859916098805800192228638417585656243949882507879565\
13537794944930307164758983192099126115551886994`107.55730062049403 + 
     10.602474041714681766429006808631242847394548693320067410627035522429261\
8850906139455868980056040161564462124691284275`106.1759222156717*I, 
    -275.67371578802148870376615219852669199092260055348426154020945462661198\
58565562796580481907461187418921546397870605578`107.59091035794432 - 
     229.72778478750124276353594641590402596956795810482610675061041287992330\
63659315094745471329682051859199925011929383493`107.51172852263149*I, 
    -620.96237839127862735524710411615089083251630785665420842986534603613078\
72079306090693905006176689915986614371884415883`107.94358028665268 + 
     89.068345894825735999335226099671626343755933339437013489787489129060854\
6090667441308652962482252459283965831677045234`107.10023838485726*I, 
    220.635742121176331568831039073912842821747645790112892755989360668926570\
6521019123672373112077393365430422604542589102`107.49419086563077 + 
     1.5343241469848196908563483322073866576768970141434528781046749232304441\
262899328361782599712270126502571168995182648`105.336432117794*I, 
    -95.564188436743800568637259631087977839683886209443201853466185735143794\
8681514566352894642026962130816081806760648838`107.13081017381045 + 
     156.80609018033991266129069176884131367723897287827263822969922616413411\
03083370150263700661774279791008654232096012043`107.3458779240398*I, 
    -122.11699372581838644962936341217630022270985499079389720440782702160690\
00166332715650884278655652838803151762643913972`107.23729110213567 + 
     413.79856588233828335510354289268860135842522989711353628513039845627091\
94038710142188463607890085629992717266731908037`107.76730397901318*I, 
    -308.31987030978931546651669215313490066797927078020313414492701825275767\
36984356741782368057039511422684553900273481503`107.63951651246383 + 
     410.63504541326051839717183487212282439861036976930685729175433365589145\
45736276497511610707146687518499511375195073555`107.76397100906264*I, 
    -31.250121474506453622923684952081280257868403492914294978943073923782109\
8020697288556714532539871747224662743307347207`106.64536670769145 - 
     15.220608873393204375261461347402562608383151649520140315718911089165631\
9343418354502865250964879262212805534340090282`106.33294702379254*I, 120.9879\
36642458658713622305056559803616215088776712402662198831390708311722697245369\
539035433339715623335836230516338`107.08274207022728, 
    -589.03226752532979814155216890922538378321532053972942094161417213440956\
88575890750470941790996616560505671738578908222`107.92065408417147 + 
     83.006777302694538416220295999078824345768655790844096825670989664149545\
5654252090505260409529146249395598484261572177`107.06962855075025*I, 
    148.520222895419927309880803864949865243631481127337095716093720477460528\
6234773719664631973941245536317095635028805879`107.32230059016486 - 
     625.23279831461311797258591438342321443968418229989880967072264699542105\
93994700990392098767725861379033208553115841135`107.94655674989417*I, 35.0460\
91664681164048198148490790673179020210113460229632503514538729216220448649207\
2283109314365998955710831929590125`106.54463959254223, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
05823950062855036644452697202506380205958351541`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
1576954185333311594783885131319535167867147286`107.51535129251587*I, 141.6243\
35358344372250478132530506696673439710144363875506467814776870985362038905501\
038481552838067990378478419819624`107.15113788473639, 
    -405.94795884434387964298287688385443428389172208654229008085660799709338\
33910060714926694274378268227773810104482277373`107.7589853598935 + 
     178.00207600154738439364616979357806994309926752405105301407726600329503\
67107747039121729897527876855161932600917314621`107.40094006525752*I, 
    77.5130202481348448632307691921287321461221663992128631217753203692102337\
540557282714536530258124335909117439455220021`107.03988965707345 + 
     199.60942470097346249569588871417933285133394780201990592797419372906363\
4844746098238017791983656407364753886579818157`107.45069604079035*I}}}, 
 {{p1s -> 137/50, s12 -> -22/5, s23 -> -91/100, s34 -> -377/100, 
   s45 -> -9/10, s15 -> 249/50}, {{0, 0, 4, 6, 4, 4, 0, 0, 0, 6, 4, 4, 0, 0, 
    0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4, 0, 0, 
    -4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 6, 6, 6, 0, 0, 0, 6, 6, 6, 0, 0, 0, 0, 0, 
    0, 0, -4, 0, 0, 0, 0, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -4, -4, -4, -4, -4, 0, 0, 0, 0, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4}, {0``105., 0``105., -6.93734862568619186001234731370828215109377\
27820064208731881098499133939343675248063430149614978025936087852498101299`10\
5.99170851767497 - 25.1327412287183459077011470662360230735773551950008465677\
995567384625312502896719890242786027369365438571846921062585`106.550754857518\
07*I, -13.3823330420398382217185342602886255045112983078479289733857129507349\
179162703935568703299900721793746699358998244246`106.27704683166418 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -13.453008031091497554738012669867767857028979668722433053375826445683024\
9753995436036221186242589593283326570698094382`106.27933439928896 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.558421548994551066010104565356549117288286457194912692086620131437447\
0686099453549344554428500438545798624632889269`106.21341352747297 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., -9.7261902571441082700297231877299182744386370555486957\
392373929079013393237597503186986767923714473667634605431885735`106.138457758\
52165 - 12.566370614359172953850573533118011536788677597500423283899778369231\
2656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -9.4405467259810124597741356431312217307793490285986347742544575241151463\
706683083274006717255684545194843307444006292`106.12551214395224 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -10.228657542715612830735788079693682811949154965487779661759535925315916\
1265884907247741257492445273083907913690649928`106.16033363642701 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., -12.021702930593222323109570300183672968139996722255092\
3943089003613458394881661539342984776866667599805519136454821953`106.07996599\
187432, -12.59298999291941394362074538938106605545857277615521432427477112891\
82253943490379168944878202727456751101732430580837`106.25064385607773 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -5.8746621027037115998263802518228928980662068226123516082190011887007133\
482411506088714658986232974333214786437273925`105.91949788985637 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -6.0160120808070302658653370709811776031015695443613597681992281785969274\
664994507023750431669968573406469209836974198`105.77930869969505, 0``105., 
    0``105., 0``105., 0``105., 0``105., 1.41782979282854261506436339817249331\
92319423708277041660842018965232584634388243272833881217305651752751570679900\
969`105.302139095765 + 25.132741228718345907701147066236023073577355195000846\
5677995567384625312502896719890242786027369365438571846921062585`106.55075485\
751807*I, 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 0.14134997810331866603895681915828470503536272174900815998022698\
98962141182583000935035772683735599073254423399700273`104.3008107433805 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.7891729641938929774558162090224374794813864230550407225784126284911558\
135791964973753263628178309475055892130410229`105.72905942777854 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -0.5712870623261916205111750891973930873185760539001219299658707675723859\
061828839825960101336059856945582595975758884`104.9073693867377 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    1.57622163346920074192330487312492216233961187377828977501015680240153951\
18403647947469080473521455778129212493287272`105.3481322816868 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    5.87955109355350728844059616295453992361875243729607994860817072560406170\
05185664469807100345285979706413693214796689`105.91985916658926 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    5.70139183344612971680306318586562047553026774338379742612164628623691169\
44082704279558131840337115701704438370931899`105.90649588715323 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -1.2362363157143686694211184131089314661922220208299957132203181342295042\
325417288946386943106137964274034295612290884`105.09210149729067, 0``105., 
    -7.2419271655005607266653516423114268312306491987237283393299903169784162\
542084321265621288302836990673084222230138639`105.85985415265716, 0``105., 
    0``105., 0``105., -7.6307109908863928257770989735759091077724352660720467\
132233002320309979757803147072031468159153229733221129669825711`105.882565005\
19381, -7.9492150123504175456655680943354899557460946952254655734120434622333\
983425790328311195869057171613186804713657056351`106.05083924188007 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -8.5338048871885261727396199999151876074577015915646211923650270197198535\
933274776987309606173745865508208620937451792`106.0816577069686 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    0``105., 0``105., -15.173994947272338871674900390729299348638724185733576\
4765728879632733296669607148152566336117425110168519636632789855`106.18109993\
511409, -4.738540487136505763664199777446213702738150856217935153444376028487\
0536042534389691881470633304411412921880945255424`105.82615959351665 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -11.376576249050847616895458577752651359172557960246386973289587423130255\
4300990438297423778498345563421267378747838106`106.20652657976241 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., 0.78811081673460037096165243656246108\
11698059368891448875050784012007697559201823973734540236760727889064606246643\
636`105.04710228602282 - 12.5663706143591729538505735331180115367886775975004\
232838997783692312656251448359945121393013684682719285923460531292`106.249724\
86185409*I, -1.89458648209694648872790810451121873974069321152752036128920631\
42455779067895982486876631814089154737527946065205115`105.42802943211456 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 7.158894\
72462064435992452275251618323723351123979341714730004253304322835655978461937\
21465578556984747341319745538846`105.85484597593195, 
    -36.065108791779666969328710900551018904419990166765277182926701084037518\
464498461802895433060000279941655740936446586`106.55708724659398, 
    -18.048036242421090797596011212943532809304708633084079304597684535790782\
3994983521071251295009905720219407629510922596`106.25642995441473, 0``105., 
    0``105., 0``105., -22.152541523104737136509182705125558329277267823217942\
4342325912176530718622644815323671855330388675015971560879947464`106.49593855\
711076 + 25.13274122871834590770114706623602307357735519500084656779955673846\
25312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    0``105., -15.434213632889034792714817567567385171884901869675079718176821\
2774355598161565942243441636113894192598084614886640552`106.33899950508082 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.152541523104737136509182705125558329277267823217942434232591217653071\
8622644815323671855330388675015971560879947464`106.49593855711076 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -15.434213632889034792714817567567385171884901869675079718176821277435559\
8161565942243441636113894192598084614886640552`106.33899950508082 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -9.4405467259810124597741356431312217307793490285986347742544575241151463\
706683083274006717255684545194843307444006292`106.12551214395224 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -13.453008031091497554738012669867767857028979668722433053375826445683024\
9753995436036221186242589593283326570698094382`106.27933439928896 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -16.335671995182074393174232884354718368912036103226240296321732942068391\
7601667401666877648041986793987836180497219106`106.36365200244062 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -20.348133300292559488138109911091264495161666743350038575443101863636270\
3648979754429092117028891842076319443751307195`106.45903957185676 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.021702930593222323109570300183672968139996722255092394308900361345839\
4881661539342984776866667599805519136454821953`106.07996599187432, 3.62096358\
27502803633326758211557134156153245993618641696649951584892081271042160632810\
64415141849533654211111506932`105.55882415699318, -0.597471970636582699555527\
33223403076711366844044142050687236375554592790424471522596704360704788261415\
54364278085414`104.77631753592412, 0.1970277041836500927404131091406152702924\
514842222862218762696003001924389800455993433635059190181972266151561660909`1\
04.44504229469486 - 3.1415926535897932384626433832795028841971693993751058209\
749445923078164062862089986280348253421170679821480865132823`105.647664870526\
13*I, 0``105., -6.01601208080703026586533707098117760310156954436135976819922\
81785969274664994507023750431669968573406469209836974198`105.77930869969505, 
    1.11341955830656864420476043097937006181009156065315952281040777505288582\
64601271024998584020895131965706658853281985`105.19717384367844 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
766973995621719157953522288684381986516301278`104.8259694407866 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
042447152259670436070478826141554364278085414`104.77631753592412, 0``105., 
    0``105., 0``105., 9.50458326242063526074519905553597543550310472128791347\
32866211857930066376910093904243031968020347719782295092904028`105.9779330795\
6034, 6.145419317312784088848016486756888856806921744516482115258736215684250\
6146370657364127922359773106510838822096250572`105.78855152123096, 9.54878260\
71669751581466320814523063056881850015590991747894975552269399735386455232403\
209860472289313558776857880504`105.97994800606634, 9.548782607166975158146632\
08145230630568818500155909917478949755522693997353864552324032098604722893135\
58776857880504`105.97994800606634, 13.169746189917255521479307902608019721303\
5096009209633444544927137161481006428615865213854011890784650100887972949823`\
106.11957740522902, 10.166900765024159492857191288006772038784296011974097031\
3996566223416920898095099705596681413541271450575924664025946`106.00718858460\
625, 13.597924564062423065032875173308595130479608596033382169319057163747379\
0000065187290453857340189055583648348948109225`106.28398762538178 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    2.22683911661313728840952086195874012362018312130631904562081555010577165\
2920254204999716804179026393141331770656397`105.49820383934242 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    13.5979245640624230650328751733085951304796085960333821693190571637473790\
000065187290453857340189055583648348948109225`106.28398762538178 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    2.22683911661313728840952086195874012362018312130631904562081555010577165\
2920254204999716804179026393141331770656397`105.49820383934242 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 0``105., 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 0``105., 
    -15.071276564958424536645720770149850864283407098463267754769978889969803\
6830231710863946978269546644504872153072875445`106.3286650372493 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.2723142829272130041292831834955532990436028004465766701104503080961141\
830199117218720049599452116713047978598820831`106.06814202367231 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -13.957857006651855892440960339170480802473315537810108231959571114916917\
8565630439838948394248651512539165494219593459`106.29533374265007 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -15.234325330891618046458309237127233809117897738922630736638618362047743\
6470817777852631554509671685139676292478653131`106.18282322576849, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -38.691182218203939597867971792577482114468720053869403198338304471343694\
8835257319677967844258368589436318776678102148`106.73812699772637 + 
     5.6365404290252784398739356030911314212913316750039974435141145988699892\
298732689650453709950124907431201313614044467`105.90152762423018*I, 
    -8.1974960828421847308940063481988098721357486715420748373706773417751198\
315408486188953110426156990423141615897495813`106.06419621564666 + 
     37.092725600954528888739055899663924142894014151202977329586216119563444\
2748589917773068944624033028141509886386329359`106.71980374461339*I, 
    -11.409236904078168453527706927067152011547712600222052247931803639031935\
6808598840595828721785707325889195867286646544`106.20777159584962 + 
     12.314727532789613678481126049205814568461809286247165289768651553774052\
2024158947797454422462371322611511080151360514`106.24093980521175*I, 
    -10.157922974761472349142970750440670111800402723983007609648501656229344\
460407844957689142208739583392518724153860685`106.15731991317998 + 
     15.151629518497607908935046476908559215738203341159062136511577417053997\
0282645854374424045714407876193065322129529568`106.33097434042841*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -37.277869953194083573979483325107030485698683879987359511379625856392440\
9407389268568734802060677180569394019192120599`106.72196608676066 + 
     52.359120671619760214102661022012959790513124028263802956771655661336075\
6153884023273040248009444217607172496771281358`106.86950734215323*I, 
    -47.106878779194125696172861238355638613836331446388250324892124306045083\
0574300277620669169475701255533504461730426658`106.82359932741774 + 
     14.117128943474491199364717926361370047448022262111744877883974537526519\
3886145154310278256088009945297382867449016803`106.30026137933606*I, 
    -15.041403961127967143243077814330885761686415087675749473578821144935576\
6663761428279024400939907646548138845521261135`106.32780337292496 + 
     33.977263012421902092490756488858555039118072173078356844308260333756967\
327742055777357840999711197022021057283978657`106.68170338983187*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    29.8578045532982845902298963652921983555810766979737738562094158520408405\
004362343198290921605101236748188730276213058`106.6255728686878 + 
     32.140206941957515400939499421840539145787889463090619224682641431688019\
0662936237264918644663185460343703455913562732`106.65756366657111*I, 
    44.0313968061390504623734783783033108484217957723661762915100032851031167\
996409565867977156375433144206823758221122732`106.79427746061553 + 
     108.62419039824805343041538561314371863191809299539473538245800367930713\
15198413975190442628506054004963282714558091868`107.18644155040141*I, 
    32.3765208807713113002037899419880266991169158917161110869905375455125388\
961747375572185653029369116193669803945512121`106.6607451762993 + 
     47.733340430799411015772305817845523549730856663522835416201281487011951\
3411603148299960916960400856809276797300951619`106.82933682565938*I, 
    20.4686138391400254826932149707652386568584119759467770741438754847558992\
633591871324251930250552202791975444035508238`106.46160343050934 - 
     1.8226557055304194047435538830706955991335530663887886634338476445668328\
037258791651268127362922554250720815168986001`105.41121963724405*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    21.6445814462729183538831383387124340303113797355628107824691885350337550\
399687577402685563288167340704640546754098341`106.48586418986005 + 
     0``105.15051499783199*I, -1.02445621268686847323756161765506678947680328\
26202754669177437268021554436010233774552912065281252546542263217149425`105.1\
6100839834874 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -29.3825417769282776602748382541956333936065366\
485756339513712806659100811094042258737478656128359848129753277781492331`106.\
61860436014895 + 35.551704090807175083533491498135501179646228366310483525112\
1159828668428206637187511531900535069904539778044320464006`106.70137542032386*
      I, -5.94747759411706074646570602764309641334485023927944881967072229131\
72364638869771160424763145718029707145006288490913`105.9248478124304 + 
     0``105.15051499783199*I, -3.17700312806408311983210179680077928009688717\
17867532681550402523808069077524545147588668041547497488009859802509669`105.6\
525326402639 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 1.425295795525495495834887633157014286358509657\
0376744329833199597885505164327611257320205528367062267177111989582791`105.30\
442000184915 + 0``105.15051499783199*I, -3.2052648945374015603441191209000445\
31627562210074759223808517558195732496798237344333351311585990847235207772263\
97`105.65637892481693 + 0``105.15051499783199*I, 
    -0.4347904284844239337105148900577273983795991425820636722928355192593029\
406637147430497418011689376253216931236658447`104.78879497275372 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 2.562857448272646418634252840579857371818338263\
7002988739474799362475597566992459110097633214353432539338479364982264`105.55\
923944828066 + 0``105.15051499783199*I, 18.3184368307060889381988132130228771\
05513628335918852460463697177148104626412025113460074901053673034639851535528\
3286`106.41340340904357 + 49.555996136329830420515859700916219148864409729911\
6240796351291315787841448861939951229044323323411059997612469937638`106.84561\
120824503*I, -25.246886535485666080285040519674554658667831664761188558082535\
5223032180122108628093105704865867084109251448574310889`106.55272282607561 - 
     5.6738039714159884609078408554054892945527881098237936934858517265598896\
51697381315393924650407310716310848395633813`105.90438932477949*I, 
    26.0685474410748873650749940682973053195304195529513000746420320156967492\
269786764990535761061767966872925040521891529`106.56663183046174 + 
     76.483983456290538029475886191303179486130203532304116157775362247619112\
4535477737925523983842868544619579258644529143`107.03408549671346*I, 
    -41.386690959280043234343998681627914845126620805141902421110674765520977\
2108009852628058431602343117789497035340099579`106.76737570194297 - 
     39.720268137894821786252077124994369983340099821933223932848571592460895\
8782550806926600307818204049845655410781539552`106.7495271694382*I, 1.4278910\
22785446158191822450123298021153032086761218201077637589362485053774527924096\
2323794539907929676110597200538`105.15469506317619, 
    2.00437674215043622807802621352252042014616191997843428364075106819320759\
70664712014434461578627869644390723396776026`105.45249435258178 - 
     4.6836484272226615077076006679524440432229654058948678202969229170814188\
956902325290046483413119957970737454902497289`105.82109928563119*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    6.68796656539032080903174620271821461549593223696749564455915844587240629\
02657185033816119411122477013086338834887735`105.97580909113513 - 
     4.1239446045003310105733072395613497104631545408352357812446597154275257\
42641489078185416638593836787878583629180514`105.76582782075738*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    6.27260428798491627299284423316435734562020389407070316578890395134208275\
64052469897114677412753468930815007010610022`105.94796288843561 + 
     3.8837509275491728785370757019647541960405843320317742230977131667736708\
477505637623611836077738275575072930700736365`105.7397663678168*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    21.3610430201474865541481590280280325769518117155788284676409855979839489\
619251207884138520144343303689647982037580659`106.48013745250103 + 
     22.751185180968916321923377196253572991353387755266080106517511478299718\
3254971323451003345004453833646279509282319692`106.50751902318329*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
6459856346271022803725116597117242268216865834`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779752`107.04846505244956*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    15.9819522486020811963083229754761686061020489529251212786840437349876278\
128984174173494837581518587090214780674696043`106.35414482656523 - 
     5.0782959438417278547269974247801488881224537996375820535471054585053500\
598012743144271631070814800741245308551324918`105.85623300414369*I, 
    -9.1452524298976477580106727254154207151417389514663410430064144635438675\
886656710726547544985573375712245449452462143`106.11171069533154 - 
     2.5479400216435302040384476831095020592111654696813688857878063816854192\
630772259168056026388760862230900162266159313`105.55670419834938*I, 
    15.2274021001434149170026235909202207873942525350617656619445732962190555\
457665454341138934349250487635673895566317012`106.33314081385282 + 
     15.503293600948853556389512065963267959200951825760815079327198945161578\
7387934924515449300267976907463179577181630216`106.34093896960016*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -34.480639655659119945406620142950577106602565378674292999650265378270048\
1916989411667755334815689056498852865723177562`106.68809031172324 - 
     54.510163030965081278336184448081794757636251795268413312749076215396480\
50601333002636272929193077397069026930804541`106.88699247876526*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    34.1077771771775199430211666263993202940313587283209854514989196840766236\
405991728036561069305616263392861855879670544`106.68336841494852 + 
     4.4267904455143289208883508978600523070717841587281079799547037367450890\
608002651614631288831491822623182069737830445`105.79660396175555*I, 
    -12.884901706976046262947911551641703833077661603005102011582329171176847\
4482031994012800454701252524336828500904231193`106.26059610769752 - 
     18.284416627827608863207438926741363917901213988491032005906905183954800\
8008755575829294005976894505517755297500726065`106.41259610637496*I, 
    23.0292891823399300653013629584575163557326871911323399700922835068335223\
576769637798241100758412575449545693296932069`106.51279553115221 + 
     10.136478548486367175380444450208657183859646528485943510872544010837282\
665036862177236570924800155752772576778619479`106.1564021034624*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    28.3560659851646671138528640902364418969083417695599918059621051798707446\
434433297355794029929440464629542984916778559`106.60316097612561 + 
     46.937070023804719965701992229517315128606580003935280589821483394802855\
9842806121099663940079733115853856740873461843`106.82203097375906*I, 
    26.8109209431865426546039413877899872337583395242223720140301438638673829\
730255247299098965706661370882621167200268575`106.57882672989301 + 
     21.161232759788026646079484676766168294883747479230888578442877287658250\
8946395702446963123675598869595848735047000828`106.476055962007*I, 
    17.4684542054443794955835701785510389518548027215957913567902865495342963\
561874407863096152466279980753129418211963149`106.39276947352197 + 
     54.906282700966499964728777923295312431091533703396107541201632575394963\
5514593141346525468999512146018353368291643265`106.89013703966364*I, 
    27.1618092724642471885408400544001206275928896103465858161197128562302536\
600372100209657876988428301447068858079914344`106.58447369314874 + 
     63.910762477160401721657762544330434205465133771607647641785673098654263\
0120922508514189713707759505915313091982562164`106.95608899669253*I, 
    -11.466808277278436764041037081273535103029588405144594901906764770115631\
2775757755710602912524769841557868390457290954`106.20995754908452 + 
     9.1916707297939147548085516430118694181895753526687883809843423126884273\
90429407146714045024266076021690008699303585`106.11390945620208*I, 
    87.5919038454339475884762353783733358500257212644907628945720074931001740\
720126650217399672468380616507521664474544176`107.09297896384315 - 
     65.091570418235392754031886888545602655000697862863048758149714094898188\
6017279171915879757729085604398004466950980811`106.96403974741577*I, 
    69.5333290216403745834636447608024746960062206879450137719766661836562509\
747103002880478085594909320567096792851605085`106.99270802027267 - 
     59.433561629208064632397562363045998386444451387379242940065052774702323\
9735174657807985388988100952076021137830053942`106.92454675450051*I, 
    5.01452203203995283534218528788161791312504371164432958421997904983116448\
96166285748618987123830282506859228736456929`105.85074454162111 + 
     0``105.15051499783199*I, 2.965609606666215888867062052571484334171437146\
4037786503844915962268536024145818199513162993267777413774702302158068`105.62\
262897769037 + 0``105.15051499783199*I, 0``105., 
    -13.117291868459801033948347059712367006327016693342996627672213007902503\
7050514910169015968662937251171799143346497683`106.26835917982403 + 
     1.6226866567567776118187208068988136371483546025251384251416645411295259\
026581777477115102145651163809797809718808888`105.3607496628341*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -19.213729147353134446520399002244080376450873268074418253104079709418348\
1590050066142317952015914553132432650913954933`106.4341266620659 - 
     33.492326046675171483201851435648234611316049204642369529736451544021049\
1863818630760665792995867738086200101711870329`106.67546030823111*I, 0``105., 
    3.50405317846677131704544704618130494282973709082340416785036335061511096\
40798837869537166880194338673891983979667703`105.69508568634956 + 
     48.559756680561497577520713036416128765754934606460419014963147935932381\
8869387898576779042225384279663654550592270734`106.83679149977576*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    5.89714286774323550866510704438061301482976875581423970606758470517494973\
49519818684832330108099666524567985329000777`105.92115664721756 - 
     12.331093286887144837122366758882066316432301725411480951293574256362798\
2917422928313702669320268868490351366664869509`106.24151658111167*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -51.573561056700255585083725251550831709600338388969032323970442764473495\
6366079764190953352087628179941133022741764491`106.86294211748537 + 
     14.117128943474491199364717926361370047448022262111744877883974537526519\
3886145154310278256088009945297382867449016797`106.30026137933606*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -10.391493782424979970195397126776241343877143484393455055285712631217340\
3258603531731930404337918007827238571166281911`106.16719297992562 + 
     12.314727532789613678481126049205814568461809286247165289768651553774052\
2024158947797454422462371322611511080151360516`106.24093980521175*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -4.8195591915866726385159750669913482061924246457153969781167536958915825\
127962870954636589375082555315396776040682346`105.833522316275 + 
     57.440478726081294423155559678223493788342312444282898612784803448145747\
440905872089242039540464160944617784660879884`106.90973304862108*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -50.516701773973018616739673137282854119254864259791114967824774882218947\
7128717087618326415241223773740270059909528004`106.85394998563527 + 
     55.638077315396416902271967801067938309356099468418319024669480464393280\
254707251437959656177900298676030605931114256`106.89588711150029*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    46.4729711521553658789516902388185161642560878752092364116615620635927137\
77251888474871297541744347805796270538742374`106.8177154369073 - 
     21.697190139411797584677295629515200885000232620954349586049904698299396\
2005759723971959919243028534799334822316993604`106.4869184926961*I, 
    -9.9520101773083004793330471478036905263425037044285630391848472216568314\
495576668837003887676689087899409773664370204`106.1484258093052 + 
     0``105.15051499783199*I, 2.607490276200038073327533097896685225439019410\
1957059587784360973343373874925287588236810407393740462830835581803224`105.56\
673769537139 - 3.754027107355409740805917036045474366635197399308394772968428\
4839609218520564129788353974142541857831226760247863819`105.72501240211423*I, 
    0.82260530321551148466428453335820450085015795920394886345230848989973100\
86164439796299784375389937109589481438393468`105.0657065028469 + 
     7.8594369222660349954694454521341637166970609253571168115727227194983838\
898297520199173374739911397022856249463728084`106.04590643060011*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    30.4187742007429194805068587231174196743090305313007764152153989216990278\
495743482124446902322624655852923088213143715`106.63365670693821 - 
     19.811187209736021544132520787681999462148150462459747646688350924900774\
6578391552602661796329366984025340379276684652`106.44742549978083*I, 
    67.7285997486900847246385364173034820888627707564943622756593122853619638\
784719241120142078826515910603319094655112089`106.98128709473315 + 
     63.981596233603336707747668278535404378644464111629991202910874601979021\
5619329868822626731718700827028745744165645974`106.95657006863476*I, 
    3.43908720021774396530971734012628175267842996205884995227616023107414054\
33811119140027098533774404001439568619945014`105.6869581856032 + 
     13.332536524316597099654505051486837514505815007998050838141058613706284\
3911931164322677037967490017779347181114765437`106.27542777993283*I, 
    2.89188068938682580402737439975239599680397656186136206901947609144908969\
75591499551431167328890333030871177425653091`105.61169536909286 - 
     3.7540271073554097408059170360454743666351973993083947729684284839609218\
520564129788353974142541857831226760247863816`105.72501240211423*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 0``105., 0``105., 
    -7.4323347801123629835560677350023720943547847652216822134238977761576591\
841576542453971622660108259940713331889231422`105.87112526367139, 6.983733379\
74666155289261228918799025710766458380894576533073962961939031508580145359818\
38850626504572966517028790487`105.84408765081277, 7.3022644323293031130362203\
73592961317889291957545394106219737181871832988502603768532054331091319101494\
382246810829`106.01397255356459 + 23.4685350119023599828509961147586575643032\
900019676402949107416974014279921403060549831970039866557926928370436730923`1\
06.52100097809507*I, 11.54702791641420191513207634395847203895123607740652268\
80442812099096746009154106079619116601354505920598576926503452`106.2129852136\
0987 + 10.5806163798940133230397423383830841474418737396154442892214386438291\
25447319785122348156183779943479792436752350041`106.17502596634301*I, 
    -4.0413767269478202600916633558729185055484260086691865116233019712572019\
998605527152832308379739671167782042341262966`105.75704433399817 + 
     10.009185741560031736446797351919722556606259480956398092227605164904574\
1754229070240612329063313059141168800879091836`106.15091374640713*I, 
    7.60204733610588609685685621311874978744570933133006298140531064084863973\
07134585524836395389018128631329836060002416`106.03144556735396 + 
     6.0834835038426127881925006122302581816882243905977045434078128237456399\
837914660985633144596188327354269476496575749`105.93466733257637*I, 
    30.7344802366013802545791447292637613136262188484379035408541959860633940\
479634790119380220440125654511628047540729552`106.6381408708189 + 
     105.54421854309270036792684493194290553564423113566988368954815952206567\
18619988249778519280627434070812103137641246688`107.17394944652636*I, 
    64.3234608906464871600535707311507028810087292255460213366286781574313056\
224765156868554954446962343616993182904113871`106.95888440119171 + 
     104.60121707825481234765445751102630482421819005642258271986738263536636\
10906304164093870219170603295425105916121092209`107.17005173558788*I, 
    31.7807387495816162022610219617898345939205948980927116826966776237454000\
66139538588149264216091358395111950349258103`106.65267898608215 + 
     62.496949205506552483123900197810954559030775314684635984664656045372808\
2175538106130836131184917162065793808322973777`106.94637381556724*I, 
    52.1806483042778211429208889172913874968406520253073410062495798717389324\
051944749177710260321725773010838118137031561`106.86802446840343 + 
     67.166536925214180370822932542708905266401560955916193956414411034375793\
2172533100923376170553609489884788761125082874`106.97766795469043*I, 
    -13.758522064948595619410761301746478446907453283259473487425028910904983\
8146129627127891666345002698118092906710488171`106.28908678249381 + 
     0``105.15051499783199*I, 21.14603237600833493075121391540688999741908575\
77008032547111414657709491726985622816119561502072108505733219011275773`106.4\
7574389063763 + 0``105.15051499783199*I, 
    -45.767710945986185864383335757132258477092974502561952298000043418149522\
1533037661405068965924485065825298928663525205`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290574`107.12707606612636*I, 
    -46.213899402398484203370217790098787967125520599976372889881994336303368\
0998685465433817179224757141556144737240714596`106.815287612477 - 
     103.75051999914298302784002703083213801876679638558721254411041971719040\
61888348442833751425925635691959077434728209456`107.16650527991195*I, 
    -43.311980583936759648426421817973157873894774492725545004214328080326916\
6325693196165129576460175632052095087464151117`106.78712304157125 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205171`107.19076806869042*I, 
    6.36623764705515197957746113143472348972605553040508497844098803279714363\
71577988691198394224489762169263716241530965`105.95439784431903 + 
     46.937070023804719965701992229517315128606580003935280589821483394802855\
9842806121099663940079733115853856740873461846`106.82203097375906*I, 
    42.0007703515282599160892440609873234418222495393529908105735170463877334\
345844884284069413220758215590490758997583848`106.77377225385727 + 
     21.161232759788026646079484676766168294883747479230888578442877287658250\
894639570244696312367559886959584873504700082`106.476055962007*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665637`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779748`107.04846505244956*I, 
    -25.277222994301188706606686551160863881834845728819272876129892232148294\
1394097604462070547018885219911855155801862758`106.55324435761253 - 
     77.007820955005467811963226083460802960149965278720426507427264509562646\
8444795431451065338982081324047112915383260856`107.03704983242156*I, 
    -34.480639655659119945406620142950577106602565378674292999650265378270048\
1916989411667755334815689056498852865723177562`106.68809031172324 - 
     54.510163030965081278336184448081794757636251795268413312749076215396480\
5060133300263627292919307739706902693080454099`106.88699247876526*I, 
    -4.6654389179166916678189049053048730266078373284885690826808802440873824\
266119310761340051569678248024155437436465071`105.81940750564921 - 
     0.1388563367485840449929864170194664360237745519031857069553908342919984\
840510339857727573155718478408846109138884774`104.29308070152322*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779748`107.04846505244956*I, 
    21.3447759096930194162003506003449738890856932509003572296610277589438388\
902048895005105521279235096364959388229416979`106.47980659751097 - 
     10.691981108903116760954724020946064499199797993639602726769816393362808\
5290218051787807961673439437628352635651060739`106.1795731805852*I, 
    -34.480639655659119945406620142950577106602565378674292999650265378270048\
1916989411667755334815689056498852865723177562`106.68809031172324 - 
     54.510163030965081278336184448081794757636251795268413312749076215396480\
5060133300263627292919307739706902693080454099`106.88699247876526*I, 
    -57.143649313924648620072963813025869745211752568075476408837297793067332\
2514884547665947640872454642109673555475143454`106.90748296972562 - 
     94.695623473386801575588197117185305093144114825192708896523207172915973\
7617108387792539321005919803412435726482749887`107.1268449056074*I, 
    -17.765047120131426698822478608644923703474557256137496529214717205207579\
6033676611060348241111717821587246638321065354`106.40008136158448 - 
     25.988241779430050738047035254851999069913644800098398076276828692911120\
0259294805866929589043154190066750299998393604`106.56529189636645*I, 
    -1.9662235423040846452031679754079449963745762389594578232344322366022276\
246024354728482512869825061773447883786222891`105.44414788959372 - 
     43.849901031954292286458975052203433729674881636180014617098540451462727\
6867506741619436650327760380837732775517160799`106.79248361534421*I, 22.43084\
72685378452141709464760472643170375336504497239544332167096672946528965451482\
591321305085060371760415726590643`106.35084567826871, 
    -4.7141584677654651181491245127743141929347721187759247140502242478476119\
197045307321682551110300763238157118112671915`105.67340417736509, 
    -4.7985580124505010192055474191164036416237976540555495026711001153422040\
031759628808419734685221699917419204081733893`105.68111074960031, 2.298316321\
47524893129662936731130688925464597146374674887353917658178542924967409302374\
82205664830225589487021135662`105.36140980120913, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913085`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205171`107.19076806869042*I, 27.3301\
88851938108308793541874996612670967542529180442562904340467788659878475871669\
2774910603734907510829972192572772`106.4366426326832, 8.835855630722969600852\
76618923150829955646094650769482800938969070443716390589400571478881599824175\
84642709611049164`105.94624861130843, -65.43436911180658233845229734639394735\
00328045084400167104289034279348887581385447141093515076392587728981730514173\
28`106.96632091733254 - 79.67951504396516261236452897300340762660332522795912\
98046494932370722863534851868639123424435752372087528685491294596`107.0518616\
79995*I}, {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -5.9332124703110925111904556264300654073188401614745929890873021082965395\
253258952440122594065916897377536290634544864`105.9238048986777 + 
     31.536021243611708169723445225372187664619987107421983233187119358087961\
7686574578828119547717322397058565366351233173`106.64932189732127*I, 
    -3.7992079354904600190541928657890832641303816525481561769379360402879979\
277490644903991069000824747047628688840260069`105.73020806152749 + 
     48.467027068995541940597630358199346832519024577015288208158761037513475\
2074518058546699677723247064761275950414843341`106.8359613790747*I, 
    76.2567112251096280841422464999778448380370903267113139550997504868900249\
472210858168250934882133665811421560652337164`107.03279306906094 - 
     34.469634427830125635199165131928926265866948964683688876391558237271421\
2690699425017201659809718619199240989653671057`106.68795167529801*I, 
    17.3889950201111968721744005845291341363510444027118454555087020976943216\
721249869434795401494248896908017723977550443`106.39078948093695 + 
     40.419458666154227589093840096193343193517087562993712450500126737008618\
6608447948673926666783765310037120147292569969`106.75710549058682*I, 
    1.26585804577569249255103275766703210000294078398460413701165326906330881\
12631624457236881718319954286673161890495854`105.25290000415085 + 
     0.2856559974542824112441463629533047079392075376622200802615326190499336\
218393006914617661878461488565661490807231866`104.60635834449903*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -78.511320878002965280866728383312534639879443590224447204127942095840885\
837758205930964148189884313246791711037594495`107.04544728184294 + 
     193.71683797478042113153087535033854247478739748150120725761104137346515\
75924384211092208207516623163081427371253729528`107.43768236930853*I, 
    -41.874127328061770399627133268996452362115498136914551901407558476905509\
33216151141830251752640261460515857908966382`106.77246076711734 + 
     83.208733965120024437887170762609062281265115126383386015527549926259434\
8591922561570254706371877326181135801751055021`107.07068391202873*I, 
    -21.969137094233130584603025791123656669196030035433166004352068457648123\
6731501117082485343239218461527961320899377949`106.49232799682932 + 
     51.198722895832674765823304749049560105640137642425767853070862014645614\
9943554344349806643235016362212202941613056502`106.85977412587404*I, 
    1.46151114066357309375491500776014887848005284274269026115349528806794286\
29851747346385079310969513893706891232606691`105.31531712803539 + 
     0.1410775724430362414623254303892412649332596826962900031703011896938816\
583365129863879978285535792327923950474680181`104.2999729758783*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    11.0355034522813698657511650189511813536534559650540080251020862155467279\
558536690400734508438678843113426074463417874`106.19330714879231 + 
     42.826970431469014426765774604351088059409039396325646890822178027711617\
985130390161716957361160038313683837483106497`106.78223235143867*I, 
    61.1370450884820631644120025624520199489792067618603060832972583487686331\
145184011102458931429089299425549810207870538`106.9368194421537 + 
     229.38351736446943983004513585081158478126886780251556607683233031862079\
32913527751008849953198299523750117914652421532`107.5110772057528*I, 
    -45.482421439082004591700098668716125304443021893130499757414656127615779\
8079849090047933752791223590260535508286643071`106.80835857587138 + 
     207.97006642038314499184444962445787300574823697154766249602168071690067\
07366452094389218850698418822266755215524326585`107.46851582835262*I, 
    -31.672493170071000543690174779684090221422943877632812575630657086984041\
4817250121428146396745235984947770972872964551`106.65119724899637 + 
     7.6370823404114418562428107152028631437915535841039850287642115638286076\
233317677609189552929694921158417736203305544`106.03344247087449*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    6.21254195449622908590096638226231943814316856174041866299633843216199993\
63395849817620686014524651087750976959419992`105.94378433245782 - 
     135.99691612327388463958774272620086578752332851861785736036539513182388\
78984271850174067994731597475750166867162308945`107.28404405821816*I, 
    -5.4836073096835572527202999860957836646650901661725764280794568553176615\
651197304369169064709287491848406878805944971`105.88958134450675 + 
     9.4609207725777162935341376667008071419467838373911557780440516296936763\
992114497751560908181925659041199085399025589`106.1264484034716*I, 
    -2.7273691864392655863059477654271809784829936267272943981651485571312516\
742483371803621961029289468180380053123102578`105.58625892740585 + 
     0.2549676930386831893628270503123568549129540502588934923762604404257627\
905113948136388489048698188908782887286533078`104.55700015228985*I, 
    21.9645382355284585825716711060269088435028692513441564835875445951111611\
180102799162687346627275188237365959847100367`106.49223707527764 + 
     72.327229003669720088707821778778436017222730311892067911011205951959899\
5584240044156945287554086680367494811814740077`107.00981682458446*I, 
    40.5091315227361240779740516171666981829707457898906701867138107785178569\
640534522779043586643849738654530698824951973`106.75806793025463 - 
     37.369103834136112267939339875446854870699464072920131221605447926986405\
2216553329723224898747019164492361060937608576`106.7230276807885*I, 
    12.3036468491764077265551323483794726495249105656354326277899424606928400\
248621166532381643227365226776095455526196964`106.24054885494027 + 
     25.555963383474920975069130257031961986816317056964735511617573525108017\
733219310820066121510227858815722135046445345`106.55800725503642*I, 
    -60.903934353052678482689652455241333158080284410809268314787175842502971\
9219127497544154456398407282922013551459380626`106.93516034650149 + 
     25.405379939325754039661926452040158390686655475494170066125814609537032\
9419934544142675454505969066304788388480824101`106.5554406920328*I, 
    -13.287038478497066760187058675455727009733379329534800477934144650554318\
5143652467398090065941406901759550313705888288`106.27394319053 - 
     8.1485589244546419190352170395480583538316886925269519074359224607940229\
10647257847817856444031490071831106257827491`106.06159580822903*I, 
    26.2034180879907293359826871820206724621334400337454501201234525709925598\
892520402252798957964023619094796624427509824`106.56887294411086 - 
     20.139273290975928275935315910947623038107095920897269572527032625235270\
141520360489711158739562289789870926134561256`106.45455879317505*I, 
    12.0984378257741238933735106572888045209167391966393658646209066809580659\
300007945732126792998886189788719415818928498`106.23324429480587 + 
     19.846435791676070656468912245572249894005877955246002465834929992173252\
5606705883756881349004488045556248413836695825`106.44819752127401*I, 
    -37.570926225350078155272017748867264021915352251994159124437479579227082\
8162510276354763607648989402865946383986964676`106.7253668995656 - 
     9.2317059221913654975192320065033986465822444006285341436309427545280194\
893093808393917191278638190671892712318422978`106.11579695932782*I, 
    -21.593408095957131470755052573674978788900376017075019426329482237408525\
6454515913948857884695506510044822091647420578`106.4848361904422 - 
     2.4390313326557916004349990280883462610212495908082188616532789278592577\
380985354034398698342524358117338125950517359`105.53773237728147*I, 
    -34.668543622403171626669287432920690438421903007802482972161295530702892\
8288636478757313954204028202929194527039731862`106.69045059576071 + 
     240.61153066192355968747227073115025593817087522923821661231153440354260\
33963541626574252472559969696905756002012246139`107.53183143373214*I, 
    -34.433376362946410249740140675809745831962251945790050721446408992540293\
7102366945993987904748850442021723525447390509`106.68749460734769 - 
     99.787416987729131101375634487351373401913088823989546083377119854234723\
7161094558863191760205386441137336160286143224`107.14959077882551*I, 
    -5.8320070061373291007712354370440119454219050434446459365816302953352575\
461246232146313845108878440442378650796821215`105.91633303487116 + 
     261.29475460127264993915804099735420646325875655203018162922104814488198\
57495330508838130177080737469598001661696574098`107.56764568934047*I, 
    -79.654786018030822217456811360380672597069136480972773913987580188780461\
5431405117075070989467870987602459341137645474`107.05172687312013 - 
     110.41959569840947490853082156722847116663974869428887876509531864318230\
46481469210950644825162079500188601312709498586`107.19356115046884*I, 
    -3.9591733612226550819690817676926538681827880616412670166043212707970466\
529071895488288548083830045607187455576614253`105.74811951655161 + 
     8.9717038946191474328057391532766314966822277252291577535505193646318263\
058760061951985436999754161554103173080476624`106.1033899293663*I, 
    23.8272506208500265698564378848374531592107963613128466008412183500719233\
952702608632638204496131700763431953438781711`106.52758893069127 - 
     24.081782481156419322889615535668824839223727687234169646823400771627050\
8340425630214923297988728930638242991081706988`106.53220362714039*I, 
    1.26585804577569249255103275766703210000294078398460413701165326906330881\
12631624457236881718319954286673161890495879`105.25290000415085 + 
     0.2856559974542824112441463629533047079392075376622200802615326190499336\
218393006914617661878461488565661490807231854`104.60635834449903*I, 
    20.7919981147872327632925849938895642527623586583249435372928387395351433\
1834033690016787364061175208366796863313766`106.46841122494743 - 
     23.350808560033167416491134491934249991031361644705867099749700755006222\
853570659691734180607157070318430008490001949`106.51881692115302*I, 
    1.46151114066357309375491500776014887848005284274269026115349528806794286\
29851747346385079310969513893706891232606699`105.31531712803539 + 
     0.1410775724430362414623254303892412649332596826962900031703011896938816\
583365129863879978285535792327923950474680189`104.2999729758783*I, 
    1.41336304579892926198059738000549129420773651923468899978510791290842122\
70606285397871876439121356304200163820549128`105.30076872976937 - 
     11.205282646035612135175610623595164287502028316381081290365906770968767\
3246516605947456022126428348792416484530343775`106.19993781363974*I, 
    2.53171609155138498510206551533406420000588156796920827402330653812661762\
25263248914473763436639908573346323780991758`105.55392999981483 + 
     0.5713119949085648224882927259066094158784150753244401605230652380998672\
436786013829235323756922977131322981614463707`104.90738834016301*I, 
    4.52170723506660936882778268677660182407553428944289278037706725576914046\
88849367186045315186131609833387866445480766`105.8058174376832 - 
     44.894532792213662082291162603981578453940350607078383822634010204923860\
4497528264881342888943775398101716645450660492`106.80270845414174*I, 
    2.92302228132714618750983001552029775696010568548538052230699057613588572\
59703494692770158621939027787413782465213406`105.61634712369937 + 
     0.2821551448860724829246508607784825298665193653925800063406023793877633\
166730259727759956571071584655847900949360372`104.60100297154229*I, 
    -60.349826199142482212644327157518499600873043718931588049888681339797085\
305778091021729669882252613304723973301114733`106.93119102154685 + 
     61.810422838717509560870999273162981742079020445389907383095057690317536\
6740881088517742569450325397033711540997819768`106.94157671239768*I, 
    1.26585804577569249255103275766703210000294078398460413701165326906330881\
12631624457236881718319954286673161890495864`105.25290000415085 + 
     0.2856559974542824112441463629533047079392075376622200802615326190499336\
218393006914617661878461488565661490807231863`104.60635834449903*I, 
    4.92048456219739861711286151114743740505346142511937907523525947975193203\
30166247338145287221680406466325879137460286`105.84252287139734 + 
     83.700750552894620558137116192015865027348835007368800494709312247263820\
3147298590864892785984270102173208412898512286`107.07324435020422*I, 
    1.62193626889390171463873593712133622100765251827356638939135959007753554\
53340843321282887943429660173520905761876187`105.36054878321177 + 
     76.023804612590215945120050717796109839131972164075829747147995172815372\
9098689332208845861109950237817150499124938561`107.03146459791766*I, 
    -39.691981000294422969803694876036408907684543051532145078847300199043027\
2567209098073411719541884761986033205918728036`106.74921777262796 + 
     16.608308190280152355594419972434218980154948831828344010284314253418255\
0741866658036534304166773342378201844731267213`106.37084039301386*I, 
    -1.2658580457756924925510327576670321000029407839846041370116532690633088\
112631624457236881718319954286673161890495897`105.25290000415085 - 
     0.2856559974542824112441463629533047079392075376622200802615326190499336\
218393006914617661878461488565661490807231854`104.60635834449903*I, 
    -8.1211096992991688889139891102988892153851890811556737787642873125542650\
877158924157536480537367382953988594775319552`106.06013037477685 + 
     115.33553782013002013565388148381256165704591625529447104834387598065659\
9226401209140081266284137204758244376456908267`107.21247814295108*I, 
    1.46151114066357309375491500776014887848005284274269026115349528806794286\
29851747346385079310969513893706891232606694`105.31531712803539 + 
     0.1410775724430362414623254303892412649332596826962900031703011896938816\
583365129863879978285535792327923950474680189`104.2999729758783*I, 
    9.73757887701598679525145138435543907258596179760389268338797286319206578\
88762362816250136032296593112965301293818931`106.13896598642934 + 
     80.810696157908409345267969208441747690000767222218829487807551565505058\
9251209374724212823590834697874127826051648219`107.05798384591992*I, 
    14.9332918523116345518037522550771264178707010362228830469413434111683761\
741693371666200899872072020691630302843595239`106.3246705507486 + 
     32.564050140674284887784752953658153908712071635603817962179384344090246\
2444919137711020337659117919414421540063002506`106.66325341261047*I, 
    -13.094105737015805226879562013265834107783487561036438515131531086054206\
645654042512885620648919472657561805452968545`106.26759084143012 + 
     13.582603996935984505014429470056410587686474288320714890271446291122675\
3507371688656327306683898267037464489347950042`106.28349803678145*I, 
    -1.4615111406635730937549150077601488784800528427426902611534952880679428\
629851747346385079310969513893706891232606717`105.31531712803539 - 
     0.1410775724430362414623254303892412649332596826962900031703011896938816\
583365129863879978285535792327923950474680177`104.2999729758783*I, 
    -226.64175369238481980098707651068758594462232050336670844645377423156182\
58911996048625644417662192025084185178873178189`107.50585491981022 - 
     216.46671439261345953379919377269794150186254266897584797043460304677342\
56995452166541703099265007275991006926142089544`107.48590612315431*I, 
    -165.86804598908658369371884052227668607464280890495603892300586414365600\
53497278434311637288855445833392935441101784289`107.37027772630812 - 
     77.547436886960691388539819177623970785061299300513800341719166144525167\
6548685285921631538465177840476869970359043482`107.04008244583275*I, 
    -222.85422328408952311159064717453758990742231051883494242745710525048079\
36630187863092967816203426733583888480261245399`107.49853586659566 - 
     113.25949665373889005423519824901127446762794268940486674400202082766088\
10491010574997257265336314545583354894037989007`107.20458962504138*I, 
    -202.98803365808061811929662117351046537335977384221427834459635651971767\
89780372930559657863287301491630128678463738156`107.4579854344179 - 
     28.423759233494102122994786675571873237922447320583267388731467080969848\
1691475216432663929554168944390589147876754221`106.6041965135908*I, 
    -68.400597189582332160568243530359637498647649745476382007132005127910101\
3906547879903495744571474139672487698923031224`106.985574891292 - 
     110.48451911650534745527479937017001864324227063045787067727499118875089\
52612225902370051609254082268673312922779633625`107.19381642758815*I, 
    -54.773158362147478669622573518477561091461615447462576338634743520764575\
7049342469745994542709913954396611832738816028`106.88908278202727 - 
     103.56061209587540513615036094039104723705807851224735592233730439585267\
65659713256662503959594201670198239636845684548`107.16570960650363*I, 
    18.8027330717535313867706227280794138121817688837671135272312964104678671\
417042794908046803903561728210649373525547238`106.4247359785697 - 
     32.183599507133620882599689370522245463405600024603955612290293997113030\
2048801439181727689781911516844935003379025541`106.65814961306621*I, 
    140.593654759299394886580349502911011434893818811544171288044748963605755\
2593001341109829531573573620486966040003377187`107.29848071847877 + 
     244.18354158858061765170780302612544855112083192647571800823708149499687\
85346016799012692546617392317422459109443421912`107.53823138619539*I, 
    81.7550638329815771800035235115147082443710955225621441712662561462442526\
135823374796188867053169923998704967110120946`107.06302965979566 + 
     222.73699170308813898037934325928354148991209909898881441561996984089911\
79561373523221521102287000566481292112159696877`107.4983073475935*I, 
    -1.0474570303542066732688492974751770956081445328579364123290222222337296\
108126651803100089728171267901877164274222002`105.1706512138495 + 
     0``105.15051499783199*I, -3.20882310901659661672272492137823482548410705\
03287475475700399744165101129016756002785196257274186512357316435218735`105.6\
5686077448018 + 0``105.15051499783199*I, 6.4041077722405152528527811511509246\
97922101051429912480433829256716330973582548451295814879035678001730370238608\
7357`105.95697362971379 + 58.781062289012140212894006786650236067734689891230\
1553072087230459046424698344930599504537185232287122795937813716408`106.91975\
242819206*I, -2.9022633008133848394500000390854186085216259525716672836462279\
145700307690590029669145315607004516869667865589161543`105.6132518080368 + 
     83.790120130787642433016857093306000931065340319455061304020654795827295\
1379216057617265745407223184840828089051531836`107.07370781090573*I, 
    5.65684886897819486031174683944120072000562418144950408132125797381308840\
28813327696023279024652339333078068297023207`105.90308957391277 + 
     13.682772853947547820439668958158186262967657643823150249442620163795931\
0966629376251221394370031281252401549436533696`106.28668911518243*I, 
    26.9889780705177651726327026040979145773105129598939755039831956310383786\
312751343372130587147479473945856600425123829`106.5817014382708 + 
     29.400204942665782020479526683879966612194188299948063999190514443452287\
2805429253799965195833983085008049738319504468`106.6188653556305*I, 
    -104.68636785860925151899819443912028175167848168458825413234732666210565\
43771330244025919441722163333201380068801732322`107.17040512985241 + 
     135.86227863755229383562184720974872845412476189015782948846663543084152\
05322331259701324888935383702838505539221830213`107.28361389199232*I, 
    59.4716518382099811004949953596272639197569162709881764697318765560164872\
792813245249792014895635380731932852452749273`106.92482499912356 + 
     173.55297752224797802410610126909295610192602668687703569414226639164402\
0280811944162587105918431173867753973361448485`107.38994706677799*I, 
    -66.512791457564980449290751772976641937520908226607226624316894562246201\
4054600536532588619108205330682784240841768779`106.97342017283765 + 
     182.69047418489150618509355550855602728392953136037197960381600579733267\
55362994510237965677200628020937212571224644073`107.41223090086712*I, 
    21.2844083743547459167900749020421642226937182895068393184432700192865488\
066540814557955823156740895532345573697317323`106.47857658077719 + 
     69.511890923184779433128832309235561475924731129340532198231131397547367\
6546778745548674515166954574785550693547448542`106.99257410056023*I, 
    -28.290946066402114445282973343411445327095960202431097150647287402559546\
8385571293042411134713713913981258684768653491`106.60216246860281 - 
     92.988975339582691038603027499608252585772281306371511557489004249475484\
016757624137043804190672912803715975402368945`107.1189464600096*I, 
    -104.75388702000091466582056866894392458718378686169490526393984094442731\
17850022593422670946228467745249301901327625914`107.17068514479269 + 
     201.39561281999964264918407679763298516502709220650831605744018792170114\
83967311998915742944857804264326890125103601789`107.45456500352915*I, 
    -27.215615056347725543468088560157993591516264326846586450513240391983737\
5750765038596044512509126226177287964132386832`106.58533315138715 - 
     50.766652046024049116441513802004440359837597412384576551089742481011575\
8152487270127053959348916853336904519559510569`106.8560935213729*I, 
    -59.133476500479761364813129594382905247704790667079964329324326617642785\
3030432346274340135159095796534804443529666228`106.92234841007297 + 
     56.550891366282363126970648319487897774043027378262867256943130259856857\
8010754848357264951880715071761109177722176419`106.90295445258255*I, 
    -51.992335072463948758091512545836069507126267023328971893231303230756294\
1961853560531550488045861344670811260984215533`106.86645432067648 - 
     107.39347915062693606104363460686527977230795627664538502687057439625925\
16198330210876664879087862918354533654001861374`107.18149290996949*I, 
    -41.573754579373320379482492903597498951627217319659961999621499158167173\
0419799784510927731093977560870972676423170825`106.76933424580395 + 
     135.34879696804249017048527526257390645184224371310576787117475161707971\
45929785533916506310667935383653839786704718588`107.28196939777995*I, 
    -59.044792783609743664625604591062790631740161861963312085560706513448436\
8132514975595550092975450485007960090198899243`106.92169660062721 - 
     146.59172989501083915455943749142830393641641978980308738774668663501319\
3310585799972094557913197660024132737148208557`107.31662446771233*I, 
    -41.325797901814871165949079397805038894797134984273485389657979973579524\
2233608510259107758696774585758404098622478198`106.76673624533889 + 
     292.12052827124578368208582134759095144465615763123852438041720619748074\
7212806014806681579667143156753564714024642814`107.61607707518098*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    22.7353817384095763967795133626948983928511768739771854751811395708242566\
569170856697353923331574934273019116470420972`106.50721724845552 + 
     116.89155624813777887285084449216907847694293274428288944629441599000859\
60121027410073804039668430131032361879531597574`107.21829813852948*I, 
    27.3381672256073396549069690801469911155346227467883545151970143864965003\
178582237099997057677698138777623566209621049`106.58728439356176 - 
     7.4043876776324037974765370058331527615616192991486907838023009772097120\
448916898983377604765854568871918364398645969`106.02000414722254*I, 
    3.80584574074932417857900401550650139297017057785873202585311046240670622\
60753798361273963293415593905415670934555761`105.73096617923464 + 
     11.818982831754793793378125271612069594913592529004068664713704557055610\
4512238348253974562436134055045800343267767018`106.22309509962558*I, 
    -10.143851132878961805420176532906070475953987688026244261583132239409024\
8141395857231674451778115146908895648169914762`106.15671786488349 - 
     14.648550511558370651436152965642213570214171024863534604266398576331653\
4166033435974696187318842999886702084202033309`106.31630965078317*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    8.73692778795835377408463589129518233823514704183421188379574420204239528\
39099931533382714674348687593260668529664836`106.09187374404841 + 
     97.813304222967177193828584392469690321766649615262890978031896694844330\
9805367090179990841975640021806647402797321475`107.14091292785123*I, 
    -299.97328017377637943471924216053312760587548734791267833388980422502114\
04036158037851519001670350732475418867419107267`107.62759756991868 + 
     49.195807286345321653386421942140792958060931830284813560333977900136554\
7199195594035755618470384692260121010451276242`106.84244308942063*I, 
    -21.234833726957171440502722416300055337764999761607098647291991870501926\
5682753342782560539144786120851724955186390977`106.47756386255837 - 
     29.793180426558906281432580230986144017099831936971949928619241853597387\
0142486864927627804856475960758848939545719766`106.62463186452398*I, 
    2.57272120114921574434215135371044453490568818503634566372618990306780158\
77154704563834446731448222890798084146738537`105.56090772327171 + 
     15.742165772363786320210684884873755857183857740238610266792023383623767\
5244566369747321650489938589151658488615357366`106.34757947924017*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 0``105., 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    49.3860520621106224012289626008506323680650892840646387955116348762261733\
76812857076451187603133806635926164978376431`106.84411930773175 + 
     0``105.15051499783199*I, 30.54370382539792026923598379380118737226736808\
77437408224122108683932542992858807066387477680331749275008740921764804`106.6\
3543669765781 + 0``105.15051499783199*I, 10.573116171837880384626200638305892\
68815712348147435253428412072905812900136658373854680774138428050153800655742\
82189`106.17471800186436 - 15.23370935260375496712754780256733810363625236570\
39321446802414026504685640990742447866720984130470243203053570240319`106.3333\
2066316548*I, 2.8101791447088427089799274314064449818162298177488048855378237\
621854617427820834266067076771899608267329076955372837`105.59924900424191 - 
     6.1940667141296311638337175559080936983211047511255245049289291246222846\
364341275274564679819313832260402027321160168`105.94249087651215*I, 
    11.4042625802300945032855395494182267780371728323386131261912812107513922\
89970421602724345918222466575117576719508509`106.20758220610394 + 
     2.1953587342259084232146398881938684843105128421072499582955490114973577\
549044853691877423543837290382224998342900653`105.49202049442157*I, 
    5.45271551881636120971672686170156713101922181177903791732319931507230181\
96237777389770379021643032821100089938305598`105.88712783793014 + 
     3.6489478849374575984783704335670899377961149727548422588779944666708323\
258829070310898013523804187411035776026836875`105.71268265855326*I, 
    -260.16007631323916028843439657561625542315122545683340552003428177769615\
24505273774634849316695923712103358088380665529`107.5657556491384 - 
     38.717762841498509515558583815738551490053410929012911584817951505818766\
3847336622257112773356489305870361557444197063`106.7384252531403*I, 
    -286.40630431232368026033585816424126476932842548963706727274023125234587\
55669479433115777122316309046342892908197472505`107.60749757116726 - 
     34.284681235252729147900785015762319236068214010306004086793370649112512\
8440732559753968469352039139296783532006361253`106.68561511376218*I, 
    -209.04256007271351860806305715425036401965043825594773186558747146912002\
57396296369041612740181740040148150714829357627`107.47074971323977 - 
     75.508235520593573151066062486038946794948412983542029772937438598403192\
9438638074941906024777788910456701463624822002`107.02850931960812*I, 
    -210.83317939661484444715615954580202551447280102286700507071194684813059\
98659185728816477862845546083749537286905640685`107.47445395586664 - 
     46.992242533180802676594260725019877080217977330893129564880053644108186\
435255640029088297007802884167083301472232198`106.8225411684678*I, 
    -22.206334762596079003636768874653347504550775412431350485836466098356146\
8507521317403444830774290655300921950083188739`106.49699188039047 + 
     0``105.15051499783199*I, -56.7539306367853251434466143298176409456373336\
696599303487384218983138276090270255770175514968851933125881697574141687`106.\
90451094289983 + 0``105.15051499783199*I, 197.0302449412574917974654207561692\
81450361026129866631455253403029150283531095879426610964343318804116435245404\
6446418`107.44504789507424 + 54.562896398635118752664341945363658756512709205\
0239740901965120303469014428111581418829366285129266480780591193344748`106.88\
741241403609*I, 219.885923593925092361852437678731866748950472346129267287745\
6504407210783101301809388511216274014083935881242281157068`107.49271242591422 \
+ 90.121259211075334522705952803487348039512842672463872317460911198235557887\
5733956061888462326718512131315130761964425`107.10534224906623*I, 
    246.023866832835028617712025581686259927099453839727073369821408972194724\
1645506827209086421545621726721055382430495748`107.5414922379883 + 
     58.596417893359107429838354138577858506560727175605519882654551481399698\
0791492618678902180988334691437379310301181006`106.91838606544228*I, 
    -201.59405194229807621173276728744154091598131772619390805237169405530775\
36603339582580393859029649153257054700985791472`107.45499271188154 - 
     102.22456659579954646856740300617691428225743287435290711470413746240823\
57636391421621989810516000960237998110836919682`107.16007027577247*I, 
    -195.40820237083564649367428257118498305067604350387646674116369025963557\
84057355634706066288405315438152652824185764732`107.44145778735614 - 
     49.224880982657383005524280820533455272819198164294218762657683723178169\
0019744325419714399381255210158909944291014682`106.84269967259365*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
8762724266284178638020857027519730842036864486`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
31316889353577520062557639346079999076099621785`107.21203328557739*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749246`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168272`106.95693039771946*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279898`106.69237971190593*I, 
    164.978395405496437828053311469096801945286829940407286136048361491155346\
4095638487583065798778857881755383032418387669`107.36794207313376 + 
     79.629230246093554260507339534505779809329047529927421770584096060102019\
8353789049180354956776758009046484476440064571`107.05158751537303*I, 
    110.799302969863813090111637229954079004746404868095860452584237516695810\
3965987125063656916951060953576194001800462941`107.19505202611886 + 
     44.376604656736293249684553166975224990412710253400895304938852033099096\
5112542758436708351594561367799810341975388793`106.79766906825495*I, 
    -75.939688912376344518355787523320098724146135908563733150150004570658663\
7048801938684667647912790308488682483219992366`107.03098381154814 - 
     46.688267309173840637435750426740378696401090124644326355626158308534780\
23954182994610625308054559215083883644832702`106.81972275456366*I, 
    205.116900786209306156808306692700440282460793461472471044937773575077847\
6973183447821242140875295636139266300055711839`107.46251644374786 - 
     31.823049290117948301923394687914142053446305750483789088986214565768510\
5791185463190592115864147110363445862479309353`106.65325678930922*I, 
    -68.073309591083234180055569017048910770666049253345823510797433222623815\
3166046809776841293562889518275700263546782819`106.98349186349762 - 
     22.435913882645463714927974406398010032847517640385570514853285099286549\
6586942205927014857926288448990838568731065595`106.50145876218946*I, 
    190.921986291897945505005191455562736988757233644905580674281880922927784\
0250358088227663891186193237430669751980532836`107.43137094181199 - 
     18.483019517183030298423191723874459307957626350428907776924431683825404\
5964692359490315222697471300975279353846188754`106.41728791993948*I, 
    264.188137225242889208969143120910576346994659809391915624946416615191222\
8191049218283316735556027185455278227215619808`107.57242831053031 - 
     28.310519844676127501974718660478877420604832840961296373748814623068672\
5262698367449308940784652327321309882899220405`106.60246284189161*I, 
    26.0945397618481008901237239987438248859458921338417408681283221378476261\
974125831921844981791269151296274442157195556`106.56706463929355 - 
     14.468839282881642949884093100735580662594364748982001814153411664398946\
7726473475655616168270030352702552477435997202`106.31094869043972*I, 
    41.0746387027379140943667885817594625718414478242502321977704586842009062\
773183479233129385365538535817463486121182389`106.76408874985151 + 
     35.164628804581947870151019510186214163762633023224728248275932791632465\
1483598894783438636287440005964227940101434641`106.69662103522276*I, 
    -63.058022781358284369066814752110108597061106876472776735855549260670707\
2383381252609800112871359776509884720045838927`106.79974034908541, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487653`106.65833183726609, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    -43.659972323167511141305641027793440736980346942488125636194989242599989\
3609683305012422980428021516380449218218783227`106.64008345606622, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
852212480521001506254444547225048166676040898`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300519`106.66577023157562*I, 
    -70.737732591327877655206531503540891383960972279134449922542339117676289\
4958375388848637978932752354742332943021705212`106.84965113494076, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363794`106.67473766483614, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {-3.4831351939565164495956113998004221668679108628054482280183248585965752\
251436615363072060930732712671020481137155199`105.69248532926693 - 
     1.8565210130610260132721572501998136220737340217133640289697525099917929\
245357665913272867860691906018637870169057783`105.41921486699063*I, 
    -4.3572123416411166522929835932045972675811793302288831728731911554228443\
247278718970471819827353921286788273045328642`105.78972372291715 - 
     1.3509584454906497555319195691461274233536532002846167388345912575217966\
042019277367527084906002943195661741668879585`105.28115698847381*I, 
    76.8299534179702635881539366874144034387457213538247258305683688139475728\
770802599720252692470321374829380116785619711`107.03604556770725 - 
     89.344319817930189780060460471559521638415158298077512926305314635606092\
7017200727941718921664910158452820666168759001`107.10158194471121*I, 
    -45.699928166112492429713448339806523422116615305535343455793251067661462\
4825919812316218374660426293475659183336884644`106.81043051525226 - 
     34.832612146158148179048724013905780262347819584985023109167006958320191\
1637644263932679754938017663558808288909698221`106.69250104186027*I, 
    84.9166126468517782713648741275430704576372501887357730364334292811938462\
078085984180668856439486827994099418444353422`107.07950765951388 - 
     429.82330330228769382886550978027396341588556696789319086529002538636675\
05649210507696153180020099033275488210679654741`107.78380495533744*I, 
    69.9649050447865983322890740077424535005322273304861577520640806284674441\
847725562442736507653161145892437184212187127`106.99539524688349 - 
     10.778113668469645761944760800913137605670240741089947774427510820348811\
0037755873992907802607984599830737132506275212`106.18305775728581*I, 
    -1.7611798748458108066235126527979279134489700482628730336047114961443740\
683222995316889161332192455014588682467389174`105.39631871192736 + 
     4.3036405050760050504367453005621174415546109024419676741253935506659747\
731499642576662199952661478289613016646830172`105.7843509841933*I, 
    4.90714670701659195186069522230260921967983860660197082179984296302187866\
28974928325950218708278854949566083972379798`105.84134403993667 - 
     0.2144916669791768932526594334182862046660278881217835133885994039022214\
011306854257825303277746465094909872727136201`104.48192542230025*I, 
    -4.9071467070165919518606952223026092196798386066019708217998429630218786\
628974928325950218708278854949566083972379929`105.84134403993667 + 
     0.2144916669791768932526594334182862046660278881217835133885994039022214\
01130685425782530327774646509490987272713612`104.48192542230025*I, 
    20.8556280286349897104187286360001777057590283791066622641982762095708872\
286926220965600516269569457364054549127314729`106.46973827018522 + 
     537.01801116897310122885754713433659431103862403395450214346316814543589\
64908559337649674408673788817009338686373163959`107.88050384967704*I, 
    131.987299327281719922250874770442869632386247154298570338225996924163742\
3567684246120020993808446202307941159794781751`107.27104714042076 + 
     249.20922568772540361975010549712251076065024230118578644886930815771449\
39906849851629824796585380549707761719189541134`107.54707911363256*I, 
    90.8594919012039030479290114540225258495767781618165780946351591893777540\
205283385166138675451335150317475500676667391`107.10888530168282 + 
     65.642922843037812959850823325567645176047539263639298676949361255552478\
9587011622821876727552161333455500792094637816`106.96770290821338*I, 
    1.06843860367764734123300637810273050535940129771278372239378371085413934\
86794998340465337711684174283061635318870252`105.17926456892721 + 
     4.3447117070253670438896424069141492321008419908527505978535633482075886\
86856618479233562596494742792133572432768278`105.78847596199944*I, 
    2.93320082858104115002789977070241021476925158643236057909167305099754088\
69740406007593662049807779008242670210103472`105.61785679683665 + 
     0.1604809462905372876137217912836114734280003776955692506997131047020639\
161578700662913107991700332022844486416583727`104.35593847437292*I, 
    -2.9332008285810411500278997707024102147692515864323605790916730509975408\
869740406007593662049807779008242670210103523`105.61785679683665 - 
     0.1604809462905372876137217912836114734280003776955692506997131047020639\
161578700662913107991700332022844486416583778`104.35593847437292*I, 
    301.485932827332161956017686085140290838743790831561957217246204971977700\
9651657419654624827015733100033049061466706236`107.62978205083223 - 
     229.01502595278737686162204367746997685685161568891360607209522076627863\
76382256466348177913737711848958158550528516099`107.51037897569283*I, 
    76.1989656727327765084776095116309118602383156400368907658097821185027049\
092748260606082092943839589259873561453142133`107.03246407408402 + 
     236.20829737392378392548589035721494380025060161374969279732139079973473\
07005964016251030712114060255322950894181219396`107.52381014699611*I, 
    -156.40812221373447360248416943174465019134599497363455905981162993885438\
96045425756172370584098096117941498061180139759`107.34477429988713 + 
     339.62124948727625723972428402058183640417540121497347922242210492600440\
04017427303251121414943760590102034846230463732`107.68150985327422*I, 
    123.026632176311675647757817682985879182021996735400649954905219460154103\
9250659367408688269656506822572207123846050098`107.24051413329762 - 
     192.81895392334242595792018216872305191757159028042608246704975545305635\
00105830535555797140068692197746329455626394665`107.4356647202397*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -105.52393038903842311455461824434647103516101418289339002279021300275801\
75033746273594467406034916800968162124017181043`107.1738659565879 - 
     390.92206364445657115131348748020266296329764016611600613185293577465442\
82698200344979224157262955867479101356098672283`107.74260518054008*I, 
    -15.005046139675427853740439235530045181802135473062467778830770357265741\
5631901991024480591208897714904206542504521969`106.32675233302609 + 
     0.5678563360789461668918732862040260850743962980438998854427196763186340\
906297997009430585796312231855862788029495053`104.90475347378961*I, 
    -6.5007530430823866529556376234122550686836502809812092593242213439259348\
67945496918488919909598263570968785123952308`105.96347866578445 + 
     0.9287056458899684356582491428110607827938748756954406467033481206786650\
511950364855732938111038598161999702714799626`105.11839308359905*I, 
    -34.130427123778525618439789988043196610479591308241361816892332775598268\
786612251732317334865083803217147060307623766`106.68365672110447 - 
     18.685693028835290382074322149309415337982328502947763584608384381169022\
3378817705309237530825359998541507585815403541`106.42202420775206*I, 
    14.2441632830550613104151104574789788878810266164194285254896823441358727\
991783784292360946898611244347333375962323571`106.30415194124781 + 
     17.810387565286121367784865595916672514556286511025408588525825323243886\
8303534875591399845495585306285464309212596687`106.4011883679204*I, 
    -7.0093301786804144159881211824494616438115353899789328181032294158544428\
730262649992667479725380879270323647795341437`105.9961915159981 + 
     6.1069201936180985336899539052462766324016667658041416965870599594558163\
376968579542483759547068153235622215787802712`105.93633724242295*I, 
    46.9884688053396016964952161384476383115018488364825262946784713869815230\
851460699801269584928962330281583826061426568`106.82250629090291 - 
     67.007359719790816639315460597802806965668495061991586508998907535864511\
7568993992039042439054706560361178372089840206`106.97663750366947*I, 
    23.4483412972157499368927260734357471250062209705283524727350057530088690\
564563396177630517463378741693150298152235024`106.52062712458695 - 
     113.22281625690416061091959365613826040912550064153057090217563467836102\
64318120101427375375836255790585101767303512142`107.20444895097394*I, 
    1.29467693786665387888358106165597033188027525931910340482938864071937155\
85320918087745410637968001285406306043683248`105.26267640979715 + 
     90.500370589060954725945341633219446870608563442585770963928352269082795\
1371049540058335397463573549583837774960474889`107.10716535542896*I, 
    -29.435378006911849877420563187948149719708305369115458100530116959600424\
766969955968734219360278072166141621802819323`106.6193846151931 - 
     4.1973182277618269476425098802035481329096198126614349871885509194398641\
75377810187625909641039303645024928768331183`105.77348689516398*I, 
    35.1303002593549434735264644228662634531827598428998279531978221192940334\
034654317210026933693675997193536876318116996`106.69619685956322 - 
     149.11011321713232383507783780970374244341288660138424669196705741478258\
97016638176162058350180570581019660203811023102`107.32402209779367*I, 
    17.2541999048784140126852266563142513586420598359818836657114961067085825\
594121909222427752423451553473249436065361891`106.38740982324146 - 
     105.41964097753340672689237052052730691632076559067771305479731685982562\
38278508780368234759638118194458447495543118555`107.17343653065818*I, 
    -257.92238780391938677154254537400876625481945977472610977150397017588009\
57119004171689466479487166663289649037828887847`107.56200403860396 + 
     511.53737269822201344448813145097525477026318063452496348800574846721561\
14578503788834171617863936618278116920347033193`107.85939236640547*I, 
    119.777492617360863923471967652553600956455938934716218157470313486937613\
1849155599243767576980677381158413977043922745`107.22889021529748 + 
     88.535477610354524019495341523836358306282026480390175001594668066379604\
4039119669241338034437612030336852087532365758`107.09763233229175*I, 
    -205.18827309767642048614860242170610865752775641120101572724281173122083\
05909904361520581782209592261107627857080168667`107.4626675342206 + 
     564.57526826834977185131478959155152322115924307825138182106985925351288\
60337506975809604978940418869085506988803328233`107.90223684739594*I, 
    3.45819903089732705872597539055840924903698964369660841778545983192581954\
93312814937755738981168473940337077667654137`105.68936498258626 + 
     173.23980210317357783542768418077601406592263582920960176682869929691515\
42309779994125548975318004962497344162756007017`107.38916267678296*I, 
    -30.008690564772246603408598160193716602873609858307373989925293379150634\
6720255985276151317719296386520950097546467921`106.62776204314353 - 
     24.876219891811003962035437586234649685743887069695642704368483155728094\
8806190529834523907659251281636589215140520701`106.54629938490973*I, 
    -0.9132950558647465967094227456280700261681167180419705392307380654092994\
617214284517032488850865513364563541862631955`105.11112610442716 - 
     45.846515794039039399028714176636762773201020113889200765296717677830478\
5234696228237611253939967297399807343013694952`106.81182133393577*I, 
    0.28654767927586198655283884571479738284485131073834938658334113038226302\
2884714847767831898742423970066477556408432`104.60771189332768 + 
     1.4524076278240096836959122467110565253694783919407370176631201607187677\
799579991703901522255846793893398140887996543`105.31260351892742*I, 
    -16.476082541943431950514881211708847695418507031636862970894798920128022\
7738525616597657806160848550058247918036391575`106.36736895685203 - 
     53.316036785897649396469832681850048198088768209556213715127835561087266\
5048368810985707678743866773596266093703265407`106.87737285676613*I, 
    0.78672479381584848002784869871427637967157771681960272252977940106588253\
80514659202897150870488865790228861132989399`105.04633783510896 + 
     1.5902257969512477721560217674039132649975649878878654536126166796893081\
533308268774115281169721638248868899466598118`105.35197379222016*I, 
    15.6310140410298830842767786739869836638960177154284283487553305729308000\
827443633862746939820831515656859029316123831`106.34450215103598 - 
     37.254309947148579497722347192486071107062659774900735158122066992545501\
7704783977813216040753586894745275647120416621`106.7216915213052*I, 
    3.66046796426417023594848160586690071049246859655653123036923466268519570\
52519669989428249345589048373580876293786543`105.71405160817342 + 
     3.9100663400415004372634783816578522421668241405768739611091481811550940\
635768237048865631784405880073159039844868539`105.7426991237367*I, 
    107.586365966338894358597247092009693664033215882877896940429502963450869\
7145509983190823364695738837581165125372459188`107.18227223606985 - 
     161.59243976113531469173710853533295847041777089537640785500947524703026\
44486623628966259284125995327899747139349760107`107.35893603591148*I, 
    6.08483370640421872516358513436804575695784915251556049604362930847773817\
33393004402744070889264442831254650266821771`105.93476371164246 + 
     3.8496563058626081381250740732322687836626637485225193613437047760988812\
455348695079826531381881065550956898037655318`105.73593695561836*I, 
    -407.61603406426530393999963973466797674267437833699693583959903998456568\
87352215950773867882580494455056334162212566344`107.76076625699531 + 
     71.316680109540899017565243074276662736254376530531336703625031337262513\
9696802536074175046251949311865051909006489706`107.00370611579486*I, 
    1.62226947686749702859664843297642915273270879784131050988063470469624839\
52148135790806720418267863276645432177945337`105.36063799480691 - 
     0.3633189094078842297825124653309544774457731636429198676199772722814320\
504007399083310069871748704946042863422740261`104.71080299970734*I, 
    -153.74935311621736508247342550323678446974772327916260326008206676860072\
11106746229354297962282485595653612125984603225`107.3373282950362 - 
     65.617799150343271007388908071720527958089805099637632290557512792514654\
6941114397181919493895501102124665090669352998`106.9675366576996*I, 
    -46.314477353868231231885591960568123742522081433060117474740722331106540\
5291254750321486535837091384669608192023962237`106.81623176535334 + 
     17.954780667541136325588380281756154083168046994634746542634017196346870\
9689606094837712816266280818272560021943436922`106.40469510206108*I, 
    67.1337300211522521369573362332587800744503848036393725691563275357905599\
741641503468055480171797208611737372494280249`106.97745577554873 - 
     78.328417747460839131179390200318863803454863811843139607759375274207356\
51983522485576904484349718928832407993645288`107.0444343516121*I, 
    -2.5069938479194191432577959564579832751871421014430734809760929703352473\
718644919965363525805348290985903617254147743`105.54966826604712 - 
     1.3481392666600811186708501596186282893654674931847406935143981718908451\
362090229317066868830255598880232984412005248`105.28024975621665*I, 
    -194.97444734499862135612433226500040979134152515416268635752232902383880\
37459693006393018221437530555940245617831607728`107.44049269583951 + 
     284.07170491411618746311317120649454287136559430148384181565315597176069\
10933087311123885135567737522057452252552956185`107.60394297561815*I, 
    1.21701674048408736995523293057691578038971800782468301955653414349027744\
63003476546768042918066628436668888364720956`105.23581154997319 - 
     0.5690213635228152656184999831750647271428856037824959465608909124191060\
361729358891798075168352845837189297768338843`104.90564356982618*I, 
    -158.39878755095171209401920087181815972237094271974853099411344192235446\
42236407147226840516760481204442005395885267929`107.35026685083075 - 
     30.477280862984398349052732987980600692121435306969601950977895197277622\
3390557328850770637704018473331189156620706075`106.6344912151295*I, 
    -46.179500441065249759834709582267219828295269761832136446847577394146924\
3248534956066005504793121610872641129209114407`106.81496422834338 + 
     28.872923883848506560401555614013116749053317638641212926440187146632038\
142770570310131017272063113104951601409254592`106.6110057637814*I, 
    7.20531986523389322288985489953072587319633788491007129772489062376480525\
80601861239269354325843660214448415619003598`106.00816826301289 - 
     100.04984368091386007850142140855561065607589353870420950056492962253717\
14975243645968528257412756171061471133784118186`107.15073141225781*I, 
    -2.6364658991519082149502974394469405771795831447979457584113170190473526\
280053115170719651983892194379123483505516294`105.5715371562395 - 
     1.3140911616555050495880948434476098988820917009434962287530383568399966\
338148005679617618889921928208101052666147202`105.26914049215063*I, 
    460.704781693615546674267018946404126563583084667374124956898105863829611\
8136136835232107276036549401093884198512868568`107.81393771768697 - 
     210.76210078854898577215795073154770640140590206341367239455943758699687\
21279372494488632947106717853552909920598230131`107.47430751662023*I, 
    545.577949205314579583189668911844513793896516311918293109912364483882017\
194998736138009170396291130617166527248838797`107.88737180681917 - 
     276.08065170198967513383101019203939284657856643366640576776188871959595\
78368712877652889503165283574044284291381975988`107.59155096929017*I, 
    698.583267016545811415522653220872157538372045265328882354010983945271125\
310865931314941687727059361814079767541368308`107.99473317671534 - 
     173.18833489210104434912101622822398295143355687810157179696281195047453\
46127407812982629298601979592037361305060201117`107.38903363457452*I, 
    565.584126825610003008216355563625757093002126357389162892132958734794409\
9910845772376433924010376623814784806654893848`107.90301221027434 - 
     336.40889710262475324112665181296874863300359994332797775510569861340087\
60256514869940980077054686705626728209210716066`107.67738247102054*I, 
    222.142381545400638506248431558769534756393798485999627561899296231029393\
9912228038908975289612002044421873371885312497`107.49714642137546 - 
     56.899049866366166523621581301827280253165281133699304600185012299618277\
219488959945903459341437707859914153741333365`106.9056200121842*I, 
    150.795886917694037276252378139463429863092366809807242792923192702493704\
3589902312139040835089287162086806414796374982`107.32890449378677 - 
     333.09177445022938727772971012123298495697022790628299590637666080469095\
61597902310048341709330501499060774853035989114`107.67307890595102*I, 
    39.4742013116991350257977239896551294476574274154141766501418458057723896\
963738547191946276765955194647449644746652037`106.74682834944632 + 
     24.745532295104470440745952499536390013098889921319423918265427529721548\
3077800917867131076719071765730056418009759498`106.54401179808222*I, 
    -319.48827149900490499716843462207078812907165066977844015513858306499976\
42792560149523164726457976283719819972487014104`107.65496991755097 + 
     73.485263090648457219095762472302108596681411823363760696730218903289499\
7083565432975985995818921504799436669830752126`107.01671525120027*I, 
    -408.03818579715529288734083320729714943960809829118964948020909189346414\
17949707462065902189281574896456321985055851823`107.761215805787 + 
     67.930392727487875905486214252893230657277108728898186036134830431330340\
8635784532100687485861308920389667972560632072`106.98257912322632*I, 
    2.14787277143234747375029087582414928580101057688381018450031379556097416\
4793784680328321437694947967593005370133018`105.48252355032443 + 
     0``105.15051499783199*I, 4.184365750369929606990138991721599333962863456\
2490730552928045578458687334128433627204721221744473696822782294501074`105.77\
21446365079 + 0``105.15051499783199*I, -140.309485543980465631187378669762780\
14159181564321777602890318590409978125164302953313772498698892158079227643540\
47375`107.2976020300874 + 38.203996852470959529716451873653139869911021420959\
5116415063428412914214203521237248093672480717977108680238721689989`106.73262\
379844451*I, -149.73597382958712364302850791134367607754471302641634346130906\
87737005061140919976043616296658550876293302159592430718`107.32584114926927 - 
     115.27818919139472978667656898716197161834492794661823227978684092620524\
29019401667831834720126168991660411464914672931`107.21226214372292*I, 
    -39.185260535641452878254391830237692173239098207299226029490456759413015\
419578936930511028899220247105926300791413929`106.74363773649024 + 
     6.9997445671865542484277887768072389889373393151011396833489317261893238\
61890822530886696244056864360009277714482898`105.9955971899769*I, 
    -132.30604511680103067550366818291486814020785798314137328448259937220108\
11353141932820468664803620158250777484302800827`107.27209468556364 - 
     83.539675416094031080604298640305517658790444526956835114016221310550812\
2528386455814028382549385883943835158260860948`107.07240778136257*I, 
    -453.42597787696385552871696706864757230966692626691223633665656303840175\
68843947075223576082571745388490405893090216727`107.80702139612232 - 
     230.40697965141652625632306598193129491645509298224669526261363307473072\
83574362373175323425306940885938725743728982966`107.51301062873848*I, 
    139.063374697681840617499581672814053908274850905325281413777393799004510\
103680597654682281597780759155082798694222472`107.29372776217971 + 
     27.406685722120167848636003517649630123061205322162400629010409467967812\
6940239553954521052092299534239683440769255259`106.58837151751516*I, 
    -490.42259537791597988341857494906271357213274829028867287452996235206194\
33257007246032099308828071241821782570835747212`107.84108546917491 - 
     245.33168055403720355981735672805022815992075012626798862741501618144304\
02611128390365089878534986028590288611660871468`107.54026863165357*I, 
    -102.76600606379483720748888829483684298546779564920915199306094476983793\
64148934089280520957814516157713766549414703085`107.16236447610575 - 
     83.174797580847685769066899535862443118334943858057074161415702834286078\
4327143019468815958663147626843351089798053707`107.07050675044917*I, 
    64.7476751157422382019650628623452748799805755494727475392755617832883025\
30670121100791753909997441888815648907267766`106.9617391767238 - 
     94.089187984167913724958180676770479247469201433135343624690228110599918\
0745307173088556463186123244641939594164912189`107.12405471829862*I, 
    126.256048338845323717133049349709394776647312073278278825033639773248110\
6565867003984230701917641448140493798944391987`107.2517671901456 + 
     627.81920204099632474758310769890391964602008276121461272145467679483435\
80088531708363549634017635924749484790877536139`107.9483495924278*I, 
    68.2589211483991619325001987766593362967590063141141926532420260944868219\
778501062821162012058789461871426862163352737`106.98467441768145 - 
     6.2350469171652982422979974667950742535752440712848405813819093789649573\
408682595587122708987754325371419597879111179`105.94535472361598*I, 
    23.4362986105072257050210918529065031209327171514980236181640437782086498\
608737822881163605482154303766302475698410775`106.5204040207086 + 
     140.25635010740527344437108938608368585272684103299674653321836949044981\
81270591202459357928263637426683977652380804613`107.29743753089156*I, 
    147.102206282398984611493892979163758667743123143301649784030858684898481\
3990446722942740570434240591952531337932877341`107.31813418428547 + 
     4.2766640963926508348476994540575931849576997250501861155763579477801600\
072926400120207499635922114928350675725456765`105.78162013847647*I, 
    139.620144411495630844431931985087176330540731387905022300142137331504294\
1500791236332767307879690619098849604050623608`107.29546308070078 + 
     204.08956588405484033474922305218221652551764768959515533716545318803668\
56726639527189530987393835786144950069026204514`107.46033579973174*I, 
    122.490602729593139650418458268456566036519385830539030173348888301779290\
1073863634457179730246937579777409574488570446`107.23861776947761 - 
     101.46048331774266829689252343614157218696677273430974370518563642536194\
43114971752314326009808831170969014534898885123`107.156811924626*I, 
    375.099310601218024825398432972363701556258104545401510643594079387912177\
8967906840215755407600021966911995374135624032`107.72466126378927 + 
     698.24114211435723420879814335029746455424248378128990938118192283802201\
25545003756547919323020167965779368156934698834`107.99452043278112*I, 
    68.2902199636379719483319414626752599123755869369344197072737609446487312\
693639713095137112586136478812697360736583047`106.98487350942051 - 
     320.91614487702000142796101500040563860938763369841479364001922236929564\
86226610124817196338984961686966533406240690542`107.65690656427192*I, 
    -137.25716339565889764537292787260906884815672077923825189999924861986925\
11733542210232977841684604075747245878238046789`107.28805001719837 - 
     49.468210656572580095064089289232611881574835930016877538194493603993803\
6271746671729129222391418319869182626015908022`106.84484119936191*I, 
    -22.414564891630011186483296456416318786419075057100675516963687146722198\
6147192233193376059283932941181609513419342976`106.50104531065244 + 
     90.008279535352703988652683754373467911502480931962494810970594829030403\
2188244857504044130831210237692556521282793466`107.10479745828388*I, 
    -28.088738123174711760196007130598371410931634411992551888635680772624042\
7487400580132889114834244360442047568026573681`106.59904722694273 + 
     9.1229871903517894607806369442913190256166215718823058002271086948866099\
36026346504334349453104286293438396077854055`106.11065206290039*I, 
    56.0181954593038170432890428522724410591579004112616947578089218047868048\
049335982703874157453889554591127528595844836`106.89884411241077 - 
     27.183779019538095564983345488508607727331547683503757341213440072951812\
5191085588282418701656622112691922469805476276`106.5848248289352*I, 
    -7.4090507521572845136751985726063060247344406896965748367989522259511032\
232182217718710743784221566551133202824736578`106.02027756755115 - 
     289.86886565235554402710844709569309565777097718585527693219491192849893\
53419498695309286129454430894479652704191380846`107.61271656882164*I, 
    -152.33047242106317348723826397025213570565771906202403172458557126981587\
57913420714011522774243254751519669657633472855`107.33330178679218 - 
     36.017721503857721053972944601810764765997831618645334492538259717953240\
4524832618154477676009781936883026412710001065`106.70703123353371*I, 
    160.037735727295221456791223957145488772647345454422031416971612093410818\
857573044113664211378025331643276826397957332`107.35473739602448 - 
     746.17429979736873654340594913871208171753963035025394665024918554305641\
65458139813978678130404211967103510672941726723`108.02335528455181*I, 
    83.2030726964813584761678850684589202335061613750425585676886493214035899\
987089735894603847732888294959022975863199478`107.07065436295066 - 
     21.977735508933284361045176308385905048363831307403060447379946828973943\
1150993057764304713996762975479153284014716905`106.49249794039451*I, 
    -31.200683414282230828589476239555534091386090170591281115119887919691583\
6435936285574668781839007511411489948546993023`106.64467910466458 - 
     7.2602913154956942068896689708738071530955078299168523297750994580636338\
983728397911459232979241521008115523417724227`106.01146904472685*I, 
    -49.417818334367641333283925715230898546827216176593228383885539792669311\
8097077627027864294831347604768843905301507271`106.84439856637155 - 
     289.70167447788481034272054596103679162022680171247117333432279999631687\
44683869973325331143521709300226199154104414666`107.61246600326842*I, 
    39.2699938253302228739754145745522150193881119092433980254863181624400752\
806214932169171003379227148994038550312290367`106.74457583081555 - 
     379.38128628890037109161682199104939305718300981320607673546481753542485\
93034597629389082668555099450861242513669605115`107.72959090250296*I, 
    34.6151413700099754999331699833856366940199446040697278312922511586264765\
514474119229992489361338458370924832938315235`106.68978110746399 + 
     0``105.15051499783199*I, -43.2813103069095487195586669990550033729018930\
443029126925907823495614909801579053517359757814089263597257440325598682`106.\
78681539804617 + 0``105.15051499783199*I, 0.488510112690850568960438088018419\
74526527857510878292770922700983741935591415697745807749861161992119856994938\
8038`104.83938855634814 + 0``105.15051499783199*I, 
    -33.646843770371330559212976567723801303798097479572078433127830948993840\
3977215317797686417087229569704917999548754599`106.67745932947075 - 
     100.58214405371192465260475771352820958338767566087038134377531077250766\
64850535727065388093786672143849585086608829912`107.15303588682988*I, 
    -33.039979939244807227177859122461891560872504776005395469381990276815062\
0116907866187645864890037274453899056253757931`106.66955477279153 - 
     49.304961910970879990045994802896874471897946106629919250554512505719847\
7113615358678412273044712776404241797945433197`106.8434056254686*I, 
    -84.393668582887779010148219587403574507242939091939800095023312562317789\
415564800671449139706943876551526917462582411`107.07682486385745 - 
     34.589401385119625039962046216114711271326855351130533185806289585158177\
6363332254576648898297707907170873754981768986`106.68945804387674*I, 
    -47.005419379021199885504073739995430826090669703340585660750888555339828\
8998736850444552491709020534115886272603575137`106.82266292961287 - 
     19.497249543977928140540203279693080282603985007857926565815134896461474\
1767824171892785360191034828454418301636746101`106.44048834805999*I, 
    149.470721845765663572543893545816391656831616973708666697897940458005762\
396345555691443599703051148273126594457408418`107.32507112971601 - 
     118.61715997476285697417138544248281853827645598333200196522472947422785\
05766733621087065981933344154101841949999554022`107.22466251943409*I, 
    267.229597609082277348165999349665598721769012309028878262648347409846738\
385039613321248290441572992340912123530989691`107.57739955555179 - 
     122.02587756379488112325862739226613227890780911422796668379509809239930\
42517572045765956342129151794493275577616217498`107.23696693745286*I, 
    198.786405458969683920862472010745871392735669474600698853272119627273206\
1745893582340952806176678499507128589298711624`107.44890167851689 - 
     104.23982271540536050749626908341953821118629425880261982463308321712986\
17456453814403896771505616045159451714745531611`107.16854866191616*I, 
    301.833116366847622965104792767921077911403585033422358434653341917469076\
7613184368414319130019990478553662605664289194`107.63028188557892 - 
     47.737499870841692006443830001495315045326660683251970565468147390187790\
2807179759240062010615939402693958135716818736`106.82937466803834*I, 
    -33.936411322564775057614935758189768247922001102834805090165329125146910\
4238659980359552988766801832272565126760088549`106.68118091285518 + 
     0``105.15051499783199*I, 107.0277100857295013287773037558251598268656570\
170709379779561526373750892844173372940138487201048165428094836556807317`107.\
18001123139862 + 0``105.15051499783199*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422365`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
5170569497551608686994889531894044185868901643`106.42214177594678*I, 
    -358.30997271830814435990417325963612915818016367364725573499853311887404\
84562375672765083396620074222672791333412015493`107.70477389373536 - 
     44.512925435985396228298289114726011513725847443266578976716192322891100\
0486079411865732846479483680228194205102249858`106.79900113533975*I, 
    -236.24362008476321604784123593285223479183793414298529498949666472256466\
33754178039803825890671802522204965188917171174`107.52387508676189 + 
     102.06502258078426600367170839082262918937254213097419758194469779245000\
1813032894931922867385099500390677673317861592`107.15939193381968*I, 
    336.005379644289335670257224929678739848341079345494709252966397614398962\
9231190209541037425267464837471731713472568254`107.67686122858828 - 
     174.74059591722413820986533844067410954594229791509200442435889663793466\
8495039220887930656541942453980119305620442886`107.39290881028317*I, 
    408.979459744555284244419122088320518950098429417803709218919786665638936\
3732960241153477979471877786231587099579409657`107.7622164947303 - 
     73.912150792872259580037122580005256923046367169639917642530958343077068\
2833027673415910319858471207883887183364739142`107.01923083796584*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748053`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118599`107.70504839574575*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901947`106.19562673765995*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487667`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801685`106.66921783369774*I, 
    -242.47082361661655369059017900384322556691305417403517456666185304443521\
70704836395980192104794266337486752020753709598`107.53517448549346 - 
     49.687925781351019080817277524969992899819662696313148627373632557012783\
2820346166399228989291903518380292599148828357`106.84676586536611*I, 
    -255.14415439267678278859916098805800192228638417585656243949882507879565\
13537794944930307164758983192099126115551886994`107.55730062049403 + 
     10.602474041714681766429006808631242847394548693320067410627035522429261\
8850906139455868980056040161564462124691284275`106.1759222156717*I, 
    101.600254816802140834821305040186886748774569720056444633401365401535412\
6132908033020914613268578248873895427657115963`107.15740979500619 - 
     82.287617333486443294116052089668046848205602934080437812814352661560306\
0885601877419799628664425195255289208147130984`107.06584948519082*I, 
    -47.366566201097641401814949799942142990559120425862855578191370066669217\
7027082440276297381088949903316874435817381659`106.82598689989227 + 
     214.03250343574000975757671377665111509140147135858342604474602991287352\
27378496710800917497069576023516255766084783007`107.4809947290825*I, 
    220.635742121176331568831039073912842821747645790112892755989360668926570\
6521019123672373112077393365430422604542589102`107.49419086563077 + 
     1.5343241469848196908563483322073866576768970141434528781046749232304441\
262899328361782599712270126502571168995182648`105.336432117794*I, 
    -95.564188436743800568637259631087977839683886209443201853466185735143794\
8681514566352894642026962130816081806760648838`107.13081017381045 + 
     156.80609018033991266129069176884131367723897287827263822969922616413411\
03083370150263700661774279791008654232096012043`107.3458779240398*I, 
    -122.11699372581838644962936341217630022270985499079389720440782702160690\
00166332715650884278655652838803151762643913972`107.23729110213567 + 
     413.79856588233828335510354289268860135842522989711353628513039845627091\
94038710142188463607890085629992717266731908037`107.76730397901318*I, 
    19.1464454138101046653349795256626617319424759479562060928630975842330896\
930599367266755081270155896280171860111710676`106.43260315574717 - 
     3.5194740663169779049949424176839322396255075942493340707600732271159657\
933738150143504111408450149447688547090046848`105.69699276723007*I, 
    -31.250121474506453622923684952081280257868403492914294978943073923782109\
8020697288556714532539871747224662743307347207`106.64536670769145 - 
     15.220608873393204375261461347402562608383151649520140315718911089165631\
9343418354502865250964879262212805534340090282`106.33294702379254*I, 120.9879\
36642458658713622305056559803616215088776712402662198831390708311722697245369\
539035433339715623335836230516338`107.08274207022728, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646372`106.17845691476167, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045969`106.20653890899551, 35.0460916\
64681164048198148490790673179020210113460229632503514538729216220448649207228\
3109314365998955710831929590125`106.54463959254223, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
05823950062855036644452697202506380205958351541`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
1576954185333311594783885131319535167867147286`107.51535129251587*I, 141.6243\
35358344372250478132530506696673439710144363875506467814776870985362038905501\
038481552838067990378478419819624`107.15113788473639, 65.24141873051462045565\
13030966241234516687194077695759721759327846474551045550008184187880316150783\
581319017725325899`106.8145233965763, 77.513020248134844863230769192128732146\
12216639921286312177532036921023375405572827145365302581243359091174394552200\
21`107.03988965707345 + 199.6094247009734624956958887141793328513339478020199\
05927974193729063634844746098238017791983656407364753886579818157`107.4506960\
4079035*I}}}, {{p1s -> 137/50, s12 -> -22/5, s23 -> -91/100, s34 -> 13/50, 
   s45 -> -9/10, s15 -> -9/4}, {{0, 0, 4, 6, 4, 4, 0, 0, 0, 6, 4, 4, 0, 0, 0, 
    0, 4, 4, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4, 0, 0, -4, 
    0, -4, 0, 0, 0, 0, 0, 0, 0, 6, 6, 6, 0, 0, 0, 6, 6, 6, 0, 0, 0, 0, 0, 0, 
    0, -4, 0, 0, 0, 0, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -4, -4, -4, -4, -4, 0, 0, 0, 0, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4}, {0``105., 0``105., -27.3935376181596689406781707946856948225378127\
974692912727725957061545048389073771222215410690520377879701049961229762`106.\
58816311876203 + 12.566370614359172953850573533118011536788677597500423283899\
7783692312656251448359945121393013684682719285923460531292`106.24972486185409*
      I, -59.4422057729872742995536330492875366211223258721051428742766839517\
578960243824842818103309512383393320285501628317152`106.92460991462191 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -49.171987117339910741215010447944612601470712324623994576776092409840388\
5566566621999210437313151644298302572977608688`106.84223275699989 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -47.277400635242964252487102343433393861730019113096474215486886095594810\
6498670639512333805499062489560774626912403574`106.82516858836162 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., -22.438185054267832946764770249724254872936555850168003\
3992155266014392648153559235236651905998418603488762858867826906`106.50150272\
328628 + 37.69911184307751886155172059935403461036603279250126985169933510769\
37968754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -22.152541523104737136509182705125558329277267823217942434232591217653071\
8622644815323671855330388675015971560879947464`106.49593855711076 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -19.762653640558406338287073376189435260822594061452260406743136195469360\
2452856206284990111048473370449754103767605807`106.44636025711571 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., -12.021702930593222323109570300183672968139996722255092\
3943089003613458394881661539342984776866667599805519136454821953`106.07996599\
187432, -12.59298999291941394362074538938106605545857277615521432427477112891\
82253943490379168944878202727456751101732430580837`106.25064385607773 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -41.593641188952124786303378029899737642507939478513913131619267152858076\
9294982692051703910056795025348190788716788231`106.76954193885214 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -21.053203877657397669626132827213889603204712383551616536618084069023061\
9940466250413918165658331527304224931415371304`106.47383319398983 - 
     50.265482457436691815402294132472046147154710390001693135599113476925062\
5005793439780485572054738730877143693842125169`106.85178485318205*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., -14.521755191720099596897946521527098\
97244939967335629002392235086386334866078871777734788767976842828394324838504\
51086`106.31253410896264 + 25.13274122871834590770114706623602307357735519500\
08465677995567384625312502896719890242786027369365438571846921062585`106.5507\
5485751807*I, 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., -20.540437311294727116677245202685848039303227094962296595001183\
0838350149354516441637785744398463498043965857301416926`106.46312468343505 + 
     75.398223686155037723103441198708069220732065585002539703398670215387593\
7508690159670728358082108096315715540763187754`107.02787611223773*I, 
    -3.7891729641938929774558162090224374794813864230550407225784126284911558\
135791964973753263628178309475055892130410229`105.72905942777854 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -0.5712870623261916205111750891973930873185760539001219299658707675723859\
061828839825960101336059856945582595975758884`104.9073693867377 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -4.7797757650926615964442186578722461369093475235313640549789100443674232\
339577218077363488563830609132434914224683314`105.67940752291607, 0``105., 
    -1.6390448048716764134398017151618160764328189822990484356012572196090055\
632550207225276766648895497242464167574401864`105.36510582342359 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    3.35324275737045746060171581321029766156334377796649523065757085945665169\
40621693227679644116705413032131647757012646`105.6759799930652 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.629425511126598411549437700338811765544324257329906311628240871424601\
5058869898361387246131852983082354143908658576`106.50518852657619 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -13.597924564062423065032875173308595130479608596033382169319057163747379\
0000065187290453857340189055583648348948109225`106.28398762538178 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., 3.64718285675138272704349784359862489230492186332064586\
30908416857886029198800660470594332332118985690095661513972119`105.7124725356\
693 + 37.69911184307751886155172059935403461036603279250126985169933510769379\
68754345079835364179041054048157857770381593877`106.72684611657375*I, 
    6.50667753456828917633879048833762819395574213282205391789663187897068392\
59803912243846215952776634691794140885726771`105.9638742818322 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    2.74408896044924938008097681725934639261965553782807138394911489809974730\
23329030555316194317526349915108170246346038`105.58891318446071 + 
     31.415926535897932384626433832795028841971693993751058209749445923078164\
0628620899862803482534211706798214808651328231`106.64766487052613*I, 0``105., 
    0``105., 0``105., 20.9006850919831662945081560200404191733097646800622879\
685406343326159680241140621231512307924894901692006149444349696`106.470675519\
6747 + 37.6991118430775188615517205993540346103660327925012698516993351076937\
968754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -33.745821221815964632067615391833016370424167904915539925142318814143520\
3298948126208948759694756436671783972709173897`106.6787349992163 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    5.24961489743998537145721806122935271574282472827128325262653517898811978\
38976521598952097749355406704129374510051646`105.87064244332346 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., -2.3898878825463307982221093289361230\
68454673761765682027489455022183711616978860903868174428191530456621745711234\
1657`105.37837752725208, -1.8945864820969464887279081045112187397406932115275\
203612892063142455779067895982486876631814089154737527946065205115`105.428029\
43211456 - 12.566370614359172953850573533118011536788677597500423283899778369\
2312656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.3597011738045393419558751256001727628180601798017112369093854121698389\
072138025501362401415624492201536541043659707`104.70645685287597 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -36.065108791779666969328710900551018904419990166765277182926701084037518\
464498461802895433060000279941655740936446586`106.55708724659398, 
    -63.159611632972193008878398481641668809614137150654849609854252207069185\
9821398751241754496974994581912674794246113914`106.95095444870948 - 
     150.79644737231007544620688239741613844146413117000507940679734043077518\
75017380319341456716164216192631431081526375507`107.32890610790172*I, 
    0``105., 0``105., 0``105., -9.4405467259810124597741356431312217307793490\
285986347742544575241151463706683083274006717255684545194843307444006292`106.\
12551214395224 - 25.132741228718345907701147066236023073577355195000846567799\
5567384625312502896719890242786027369365438571846921062585`106.55075485751807*
      I, 0``105., -38.4411979220137233024567682836498933178287157309573335815\
989535480549979058175396156765749109752113791932363730213686`106.735311910720\
64 - 25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -9.4405467259810124597741356431312217307793490285986347742544575241151463\
706683083274006717255684545194843307444006292`106.12551214395224 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -38.441197922013723302456768283649893317828715730957333581598953548054997\
9058175396156765749109752113791932363730213686`106.73531191072064 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.152541523104737136509182705125558329277267823217942434232591217653071\
8622644815323671855330388675015971560879947464`106.49593855711076 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -49.171987117339910741215010447944612601470712324623994576776092409840388\
5566566621999210437313151644298302572977608688`106.84223275699989 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    6.67131229394261411656771783172778977703177775805601356710039932855104632\
94942052246446464953871127206011568346354028`105.97472626892403 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -20.348133300292559488138109911091264495161666743350038575443101863636270\
3648979754429092117028891842076319443751307195`106.45903957185676 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.021702930593222323109570300183672968139996722255092394308900361345839\
4881661539342984776866667599805519136454821953`106.07996599187432, 
    6.79896228203121153251643758665429756523980429801669108465952858187368950\
00032593645226928670094527791824174474054613`105.9829576297178 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909`104.44504229469486 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
042447152259670436070478826141554364278085414`104.77631753592412, 0``105., 
    -21.053203877657397669626132827213889603204712383551616536618084069023061\
9940466250413918165658331527304224931415371304`106.47383319398983 - 
     50.265482457436691815402294132472046147154710390001693135599113476925062\
5005793439780485572054738730877143693842125169`106.85178485318205*I, 
    8.63201545673175234608515830909572606186166298024828790701983572026595309\
02337142720082451015076608914584519642480538`106.08662720716757 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -0.4736466205242366221819770261278046849351733028818800903223015785613944\
766973995621719157953522288684381986516301278`104.8259694407866 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909`104.44504229469486 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 0``105., 
    0``105., 0``105., -1.1920113352854796103189605880789647141729463969620418\
259173401828045419989816210803257119544837161684377629055279817`105.226795383\
12592 - 12.566370614359172953850573533118011536788677597500423283899778369231\
2656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    13.3083142627308758110223557321803710793517369542173075777549078291653837\
685929945638122396382196622614166899087823879`106.27463804558623 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -1.1478119905391397129175275621626338439878661166908561244144638133706086\
631339849475096941652385220090601147290303342`105.21038575509411 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -1.1478119905391397129175275621626338439878661166908561244144638133706086\
631339849475096941652385220090601147290303342`105.21038575509411 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    5.65115029149207181959891002449166372125193818132583496024506476850308083\
6869274417012998701770930770122302718375127`105.90265185527991 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 10.16690\
07650241594928571912880067720387842960119740970313996566223416920898095099705\
596681413541271450575924664025946`106.00718858460625, 7.241927165500560726665\
35164231142683123064919872372833932999031697841625420843212656212883028369906\
7308422223013864`105.85985415265716, 17.2640309134635046921703166181914521237\
23325960496575814039671440531906180467428544016490203015321782916903928496107\
6`106.38765720283155 + 25.132741228718345907701147066236023073577355195000846\
5677995567384625312502896719890242786027369365438571846921062585`106.55075485\
751807*I, 7.24192716550056072666535164231142683123064919872372833932999031697\
8416254208432126562128830283699067308422223013864`105.85985415265716, 
    17.2640309134635046921703166181914521237233259604965758140396714405319061\
804674285440164902030153217829169039284961076`106.38765720283155 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 0``105., 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -11.893277865677493367461959004651266714658927399808440839775445466585322\
3101241277851530693750870612049590089713890152`106.22581656336632 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -8.2723142829272130041292831834955532990436028004465766701104503080961141\
830199117218720049599452116713047978598820831`106.06814202367231 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -3.2612624089457410213768006955555406527972644195601529327556097463193692\
198904135131448242735794003135005570071409614`105.66390074241292 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -22.753388642019419352209756538583363356445001644239047542569438909924631\
2371904758664069927553120351740892536938539883`106.50756108273448 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    -16.470561646605986715879427650236165275310119759752626449858936496277247\
8796235066799018497615809649413710588090944016`106.21670840887606, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217102`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    16.0531154128743004887513840169312728755278780570707017370526132068046895\
86503577949379260778686933049442312444925717`106.35607432587028 - 
     82.780678772419249940275667832180304219654177737089095668635757162250928\
0712931372644483976158142072214797494102921465`107.06844398097317*I, 
    109.597540665968938784840849734637356324276756059790126256864895992274058\
5879719316155298272539198951191789433025438536`107.19031580665934 - 
     137.95598903864006764355922035580935598102989356390363308258884282622979\
56812974550805506092057996065383858954402822186`107.29025555694204*I, 
    313.403963161039702048826074114604841452878086492800975024372013378597729\
2774785247455713793482517378893861034703350573`107.64661948188571 - 
     36.854323341534999866620977316976529507952250919433603706090572325318197\
9447119578927734650834419123376238850717247422`106.71700343964002*I, 
    112.506453424582743085576706018126886490742508974849832647338828560691952\
0384143828816789625612488172990313491635367681`107.20169243233539 - 
     95.850663483411437918814709082674989868474038411102138802280852863455483\
8029999773360423380682490283886311733425333507`107.13211012126608*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -135.55179682089685574401260475183894365488676170692729436372541805141290\
90044857741631360807889358447032582972786077948`107.2826202766222 - 
     30.410569920461970166285301064072759680028336840830827604228219199766633\
5215042670841251397376374030143676275617745186`106.63353955710775*I, 
    -101.19564909315899565115886656864457134176686341133226036869678857369661\
18989097757577548940953371167123802914560797266`107.15567683824632 - 
     45.314383367047942353883271422618501491458225401410142164679818853673330\
081622434362254883793408195204405893115465297`106.80675107237148*I, 
    -45.088113276849273782153173172663922183131837670174054005135280814137700\
2950296847053876464959876378566080469870376504`106.80457706035976 - 
     30.298274937626303390659603278436604024917435804176563072806104917829642\
6733967824469132941363914520719151890163197688`106.63193290005056*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    2.36977746739385415527533178130607890214781186256833299887476962224106267\
71038829501006473689592878095737453689997638`105.52522256358031 - 
     129.37198430215042355591088573222668094657647678904428720751499695827422\
67343151646445717047055456525085411378778106324`107.26235523722275*I, 
    107.208103340094818680067698762572241547127060846016763396827839118024045\
3140577759332266308319406878812991917184166732`107.18074261064102 + 
     10.853088843781717087875958044523911561187144572297304852149560165232956\
9383603919625207303383606331292703310521354552`106.1860683560071*I, 
    -50.025461078547665113124410262957153172761109407466112934599766291019107\
2200989871774351449537707717262548849516725802`106.84970609799772 - 
     13.720839582287222649105016598619297181359294361316818233944390012503143\
0400912574306214036108559211197310972386270807`106.28789568462535*I, 
    531.138005239770546125345881844632724355660597033194082988424796932843811\
0070200888765363160850717698676408933783828755`107.87572237602646 + 
     298.89993806468310917336237253870546464969983516780620345781350880501384\
29855189589957658315662241685395278613210523944`107.62604082288074*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -86.926183466233180599867326737376338849861518636178427377274078981046510\
5449572701900584027430343247764761289870735401`107.08966560997827 + 
     0``105.15051499783199*I, -57.7475586396217567349550643941369624573176440\
532575416619991818876385439512846314946210366138655198470852715428623278`106.\
91204862636583 - 28.919593039434223773468499901915343384695465426757867190526\
2613426482198025383767245716792252646339055535593892369637`106.61170717504467*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    12.6442715942233273648841976576618918324982738499925403881723839883530622\
805906077091610815882081514903524022510033973`106.25240881358272 - 
     41.612619964910950414773909852380015148185488300257449624136308789519401\
6008874315129773617150131322972153680407482388`106.76974005802492*I, 
    39.3848892158130385798586864564844286627244147152485651616555187400431167\
049876082420362036784023016922164711486138798`106.7458446260294 + 
     31.870544844820801307155478792723706510816708914518737950944597437944035\
609563891407270018329809715587926771532746585`106.6539044858767*I, 
    29.5515601329028403428242056618535842262544997123095329554410887351504334\
025702189552349762208069255970323310560814755`106.62109541161864 + 
     39.403807434312760636428735511120510819711644459227009270383040416373445\
7969222517586182061688915135866562228100463861`106.74605318584594*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -33.844691158402730030995393634379909821394000890658060315409912599720738\
9265564434413921564116627754218454294309037354`106.68000555323341 - 
     8.4020098329184413243044826779650489465134189125510976560338557405426076\
174235853522868213258230597952339344890734935`106.0748981832915*I, 
    -47.390421448275303775391235217343024972885108072070684032349645485564671\
7190653366549079747466871263345242578486226457`106.82620556877758 - 
     23.338178281559296827139972737105847931635213205572743518436081469902859\
6666557196181464551363726350409406973785356781`106.51858195094908*I, 
    -57.223750531185502012425716011973869409355023075009716238564075490457355\
0214827259417092022042825024297083979411550494`106.90809131655149 - 
     15.804915692067337497866716018709043622740277660864472198997638491473449\
4792973592667982672972908370422112461012358789`106.349307181363*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    43.6645048006368033366064662543613065278037426535960656478829484513509012\
954088124325036717377681201262644270147592394`106.79064353701857 - 
     12.929486926146494545496739356362374551570102738057044303681140510124347\
6200396998649592222994217760741298801331967213`106.26209628918072*I, 
    -486.38262342176760368768782167290382758265149029651882785832527225273357\
47889884027441555115454682889248472626328101649`107.8374930487043 - 
     265.94442108385173816818744366311306596778870311797753465488573587771126\
66922987771900943249043348195773775638026081182`107.57530588206215*I, 
    290.824028133027828108098676908283296556194808548399828444413513780841292\
3222732448947468186191376400002658181323202421`107.61414528328751 + 
     117.99268028375287610438746353139692072104357498333707019238056107627457\
17165760388865377459696142321020145765416172149`107.22237006436714*I, 
    26.0685474410748873650749940682973053195304195529513000746420320156967492\
269786764990535761061767966872925040521891528`106.56663183046174 + 
     76.483983456290538029475886191303179486130203532304116157775362247619112\
4535477737925523983842868544619579258644529138`107.03408549671346*I, 
    -1.2440802927333539196113275072886849491937049948139564174701596641475610\
51905143271696480243830756531100798456807819`105.24536340838434 - 
     30.032216858843277926447336288363794933081579194467158183747427871687374\
8164513038306831793140334862649814081982910577`106.62810238910617*I, 
    -39.323137939493914762306809270006540479344022061865888970692829070364571\
8112113322056943734815949745590891727746393276`106.74516316455646 - 
     4.9518463041361448143470812670458364954226478724962535455783243729503279\
761290933454260901344990158307748576212187696`105.84528215438093*I, 
    18.5406008761980275069955815124711757559780270627369088323722542855915251\
572044036984059977712211070107281726966150014`106.4186388027747 - 
     8.1489145397340621268250645616890340076692000275815982150228971463655853\
676238847808174020120674668554444440625476601`106.06161476107516*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    79.1203256265192162918724655023273600270248861387839419217495986001524914\
277225118885278498284580970877229160390675506`107.04880306380116 + 
     19.007798864541946014441397790152167151596677519043712646789582894057025\
2364913205201708924388930896970618350531960926`106.42944682556904*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    162.057114450765060430211462430011772436185927332822004747215738950121623\
2805630542566318188732632555792914627392427273`107.3601830995309 + 
     5.0942990626492432566320257228088109500271851192862621234137134195623816\
231786701886999975316367512059498777678324808`105.85759943462094*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -114.91100449933485037557150689971290647740227117698135080278471859483853\
50351257591814495622574523064333613167646752524`107.21087661890053 - 
     69.985795213049653647905988471731465129962862144874612419626718409463458\
7389196261981539251750061558599014222687115765`106.9955248994662*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
6459856346271022803725116597117242268216865838`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779752`107.04846505244956*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -117.59278296922328405562584572510193174171050382595299764500373617126997\
58953256527522617997665944209122471960012182731`107.22089566640187 + 
     29.573973423508193418758560660555626282243731956261129821095473468922771\
1421800172898545753044076255742265937508217424`106.62142467609415*I, 
    -110.41391249269021744625063355627065635302710777255665954386592032234822\
34776725868125364302185576093917494002133974877`107.193538797114 + 
     50.535980164045610716063397096330152299976504399116325541446272628518954\
6611999572584363971879297542340909174652242923`106.85411569125276*I, 
    -75.213222032104892586293778635677174504335520725331590183820698821662460\
4832139677429304294538507769629020314345821371`107.02680919149314 + 
     47.847151342480712589619169037990630164978268664186762968096446189552912\
5600142484064965806482322200634926076870689903`106.83037108429033*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    47.8908633457651504531496097975572673049922642036443574498502293915823886\
79228538598924141195313069941709945979291495`106.83076766412752 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -100.897940271104538657381445648212678686535191\
9024311373085560333122270843642706281022627924261902640186962788966733129`107\
.15439729847898 + 134.0712064932353547685870393995132677069091875396709845575\
119715746012531950020613264546371665424310707067076901770367`107.277850515401\
75*I, 6.215205001165766436635909774696084054941926898157404402903587347893503\
6529986093389547953699855829612867268327393277`105.94397045573433 - 
     151.53279559585575612424211404426516595761807559264279523336563079968081\
4789510039930990170990464003636325697412739903`107.33102163334313*I, 
    -79.648087542455643934419187998402934089890768878429694462710504380913280\
423084879071447316343685338289077489851651392`107.0516903501006 + 
     45.741817946805319995929113330764691947875756653767232646362272090790935\
9430770000696934909589241698268357441791624794`106.81082841889364*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    8.23130627316091951486464165705523996027483295589543334009608823616861719\
16725681536703969359948004342186361964759414`106.06598375919356 + 
     0``105.15051499783199*I, -114.306362658292758109486109248679636767104589\
0641842657805681336333220755544587196826346431422115457752378426223342182`107\
.20858540312211 + 71.54247292328907491283416987383444186785445748817302254648\
97513537596849917816128244436536776781986678351797156376909`107.0050789456435*
      I, 14.54561424138061205074245322011436088189349411873054050516178850742\
165814580639911212992263095489640224165233095926`106.31324706346386 - 
     15.016108429421638963223668144181897466540789597233579091873713935843687\
4082256519153415896570167431324907040991455293`106.3270723934422*I, 
    27.1618092724642471885408400544001206275928896103465858161197128562302536\
600372100209657876988428301447068858079914344`106.58447369314874 + 
     63.910762477160401721657762544330434205465133771607647641785673098654263\
0120922508514189713707759505915313091982562164`106.95608899669253*I, 
    81.2436925297056265348000701447011067940596631761842226500540597262805600\
708178222238315536217043126706917708379069612`107.0603046517183 - 
     3.6342336368735825571308700452350260368222642182321548525343380232500388\
768300328931131270405139684953282026404022756`105.7109278415369*I, 
    87.5919038454339475884762353783733358500257212644907628945720074931001740\
720126650217399672468380616507521664474544176`107.09297896384315 - 
     65.091570418235392754031886888545602655000697862863048758149714094898188\
601727917191587975772908560439800446695098083`106.96403974741577*I, 
    183.068363715618667451573982641078258905906805639576349666327333236029311\
9951277812393696244088538532408195369938783006`107.41312829761793 - 
     117.83562945323557760620763587338509936011094924095486346595948874219922\
22034525896081589035671674528848883587296984817`107.22179162389719*I, 
    23.0896948096815253403890503544256619005850995940712513803694039144476207\
233854961706126860225185094424426140388962567`106.51393319045697 - 
     24.816165082718819115580306209699057058186235473499969893642460972812835\
55639148340473266445741004411822356758698903`106.54524966733584*I, 
    -92.405422469561988129521078433848263014050188512443831943628959860829467\
1791837668186293872052125302517279290468283977`107.1162124547611 - 
     82.655351161587266662517306013529743827577166327015704274694983658109275\
1614682368538760229079393119293306863654629582`107.06778597315893*I, 0``105., 
    -22.862539293696728609753126873316978582687827218607419138166778091630757\
1368647658648719687701018723157514432293300165`106.50963946273619 - 
     0.9493962355094274591817955104322385703418488273047977609929114193323009\
861022052716685500693626014677206158096979186`105.1279625031786*I, 0``105., 
    192.558163335136757909566931380460433474044346536590097325207571083851090\
1514344120666432990314826939487387862974018653`107.43507693271624 + 
     10.312424150893400054198649156558418026663474354693485033127310658638591\
6832060134864889563165630779628521888942986922`106.16387576511414*I, 0``105., 
    -51.573561056700255585083725251550831709600338388969032323970442764473495\
6366079764190953352087628179941133022741764495`106.86294211748537 + 
     14.117128943474491199364717926361370047448022262111744877883974537526519\
388614515431027825608800994529738286744901679`106.30026137933606*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    177.795635148661002069793178303801661745324341948526790483900800294588642\
9453150473778098482621601281998784162219241213`107.4004360927445 - 
     31.605932372506015527780597306061942792822776609923699310856548924763653\
5131993330878935651543546937451724492345214595`106.65028360433763*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    3.50405317846677131704544704618130494282973709082340416785036335061511096\
40798837869537166880194338673891983979667706`105.69508568634956 + 
     48.559756680561497577520713036416128765754934606460419014963147935932381\
8869387898576779042225384279663654550592270727`106.83679149977576*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    244.553044104488784306530544381775810466255641420318141172908836851693875\
2923622944963916332814294324156741353299085038`107.53888807095763 - 
     53.397629546685756203807895917601008135642935151746005465208963351406276\
5285899557236736239998599904245874747195969026`106.87803697587846*I, 0``105., 
    -78.671961898937699272444790910734755999645958852306193382268552513970839\
222872490117602644753521650588878267169238506`107.04633497844804 + 
     41.917091384906775589726577147423701671972107519593274742736546381139059\
4600824901210244674992401814447692981529903735`106.77290613728213*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -50.516701773973018616739673137282854119254864259791114967824774882218947\
7128717087618326415241223773740270059909528004`106.85394998563527 + 
     55.638077315396416902271967801067938309356099468418319024669480464393280\
254707251437959656177900298676030605931114256`106.89588711150029*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    46.4729711521553658789516902388185161642560878752092364116615620635927137\
77251888474871297541744347805796270538742374`106.8177154369073 - 
     21.697190139411797584677295629515200885000232620954349586049904698299396\
2005759723971959919243028534799334822316993604`106.4869184926961*I, 
    50.9070001456487421555005473202336741894059479233964295515000038956452727\
882498720366428208089907268631589386423935346`106.85729250346142 + 
     94.259673385716980905834668141804112099554096670440153264581500970753276\
381890497105915967047695875323523361183756643`107.12484092840704*I, 
    0.82260530321551148466428453335820450085015795920394886345230848989973100\
86164439796299784375389937109589481438393468`105.0657065028469 + 
     7.8594369222660349954694454521341637166970609253571168115727227194983838\
898297520199173374739911397022856249463728083`106.04590643060011*I, 
    2.60749027620003807332753309789668522543901941019570595877843609733433738\
74925287588236810407393740462830835581803224`105.56673769537139 - 
     3.7540271073554097408059170360454743666351973993083947729684284839609218\
52056412978835397414254185783122676024786382`105.72501240211423*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -58.187704732431176259923323547589800942688812602140240129581111775168557\
6214648731542804391517951144698059070672951814`106.91534622421771 + 
     89.248811474593883284624051148786711518426929795221795040697333979954343\
1617528168988029163043704154116892674891579446`107.10111743916006*I, 
    -89.906369781829271592791924462937161621954005095608427731005573106937743\
3546185861276492363148177229925069189189633601`107.10430546001126 + 
     14.591934604101557462505393949304082617351402979596470082652862698987926\
8782973648333400896517238920258697899976595114`106.31462787246618*I, 
    21.0787476504026565608209736696849847527862960356096796766009449182228228\
593166424655707773174871507580814517797896359`106.47435980244289 + 
     7.0348815038789660663101694018533033178844762568802840921351993554436051\
290503611097992861329842128144034298351093427`105.99777178437249*I, 
    20.1999042929753948265647495055435085881495938452674803542755237526676410\
641077579481039354748967175979864122552550907`106.45586430959887 + 
     6.7275676489590216901713812825348323154328899689806301496609015271029488\
891757233917492372305914606325616385353420019`105.97837307133162*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 0``105., 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    23.4214005181710310383184038425084818645677518707930832724463177276792126\
543775492693907821431056533962504756219532611`106.52012785864211 - 
     3.7448140539286226270815524009224250718329464794650019171253469667977885\
893140604997524397531100594055335020230296239`105.72394525582006*I, 
    13.0002971985230479248407437829097014183792259738417781065236634807226356\
346735598928353471102405047805038307462398185`106.26446827861601 + 
     41.809302319459584931657878690385716155375475856559864018550267707890733\
7563545446475961097051823862312223546655343406`106.77178791828035*I, 
    28.2118154926697857095881769804273870388560536757127874157734572814731983\
002198658938412189270151773636937559145866758`106.60094603269627 - 
     3.6059577171800385820885659839029586358091719275618162101699561325057901\
052630265139796824375382115646488911091411465`105.70753562778825*I, 
    35.1860622809336712773665996312149277379523069668619405880219042232633439\
470317888265361767616843673284445003992710204`106.696885664913 - 
     32.098398568371705702351445933609943354447232954578679701600328902636322\
890824060152519131012078895417390661450851021`106.65699836325031*I, 
    80.4854048987234376750584099481959657457303631851715659841059140086012912\
519399324960199440663593392486450541265535683`107.05623213103681 + 
     35.507224480166622935316994639675389681698481369872280323629637522082153\
4993258245779086494168847191985957304303139743`106.70083172363802*I, 
    7.60204733610588609685685621311874978744570933133006298140531064084863973\
07134585524836395389018128631329836060002416`106.03144556735396 + 
     6.0834835038426127881925006122302581816882243905977045434078128237456399\
837914660985633144596188327354269476496575749`105.93466733257637*I, 
    -20.945076039728119683949668525504554529595699833118602383767473901845037\
5031175266604726369274582158524962052478196797`106.47159693920979 + 
     22.751185180968916321923377196253572991353387755266080106517511478299718\
3254971323451003345004453833646279509282319694`106.50751902318329*I, 
    -56.052916336740547006850976975905766472349815540711718838141302166837116\
0071189564058489409776059845310036942805397976`106.89911321094505 - 
     13.726031329772204643527877101035124774825692520359466011469503181996538\
9612762072116287207393495974349123465263724058`106.28805998366828*I, 
    -4.4256283924513433693804761550802285982891880186674010966121415712366997\
883313541083511897704413603231893251778677924`105.79648994246995 + 
     0``105.15051499783199*I, -156.927859204809388902341533213949306601038484\
11666825423493944885288049437136024748025316306035233377014493629071834`107.3\
4621504801477 + 4.85164457157928188121074653285304305119476816847209386655794\
39240633720191717664927055357874794571902838650208613429`105.83640397505212*
      I, 6.366237647055151979577461131434723489726055530405084978440988032797\
1436371577988691198394224489762169263716241530962`105.95439784431903 + 
     46.937070023804719965701992229517315128606580003935280589821483394802855\
9842806121099663940079733115853856740873461846`106.82203097375906*I, 
    -88.246954258672555122191799482824691594536800343752533014036015270430954\
895171019067254284420295401926622995359147331`107.09621472297992 - 
     33.838047472936388077095548204920021770122690204577848303096797895459060\
4021059974274331319477495371535983391366722314`106.6799202932098*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -46.213899402398484203370217790098787967125520599976372889881994336303368\
0998685465433817179224757141556144737240714596`106.815287612477 - 
     103.75051999914298302784002703083213801876679638558721254411041971719040\
61888348442833751425925635691959077434728209456`107.16650527991195*I, 
    28.4923354043964878890906138699763599059606530024955193862733587512836423\
702824476378067073824024641271851635506794367`106.60524304593683 + 
     20.018371483120063472893594703839445113212518961912796184455210329809148\
3508458140481224658126626118282337601758183672`106.45194374207111*I, 
    -13.758522064948595619410761301746478446907453283259473487425028910904983\
814612962712789166634500269811809290671048817`106.28908678249381 + 
     0``105.15051499783199*I, -75.8909909840509136103270530442583375601542440\
889885386739805319814804946491425567376766742565892030685954235818334545`107.\
03070522170988 - 18.287598759908139572347883917397546240988180371351999641723\
0994756657113998372257383006742252420826289407247966271811`106.41267168232517*
      I, -45.7677109459861858643833357571322584770929745025619522980000434181\
495221533037661405068965924485065825298928663525204`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290572`107.12707606612636*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665637`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779748`107.04846505244956*I, 
    -53.574430181075455922833427244319802567835694514125830807743863606308057\
9255396198712376556334822784131001376109437906`106.8794725584039 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    47.8908633457651504531496097975572673049922642036443574498502293915823886\
792285385989241411953130699417099459792914952`106.83076766412752 + 
     0``105.15051499783199*I, -4.66543891791669166781890490530487302660783732\
84885690826808802440873824266119310761340051569678248024155437436465071`105.8\
1940750564921 - 0.13885633674858404499298641701946643602377455190318570695539\
08342919984840510339857727573155718478408846109138884774`104.29308070152322*
      I, -25.8290437528255514735871653350325179276786886569812662819157697676\
71302645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779748`107.04846505244956*I, 
    -114.83975464613944903371430131112633985984374768237294290214534776908549\
27607893765492184841112177497312024292802574398`107.21060725379212 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925681`106.73819547074459*I, 
    47.8908633457651504531496097975572673049922642036443574498502293915823886\
792285385989241411953130699417099459792914952`106.83076766412752 + 
     0``105.15051499783199*I, -8.63768777079484898764636094357794928556616075\
00332164558633423334329398915106592513500946050230212276723646578365422`106.0\
8691249924854 - 37.3638343699145088990087238529787855655903386777314381295355\
844320609791886780467592431261545381106889890054639553452`106.72296643606046*
      I, -17.7650471201314266988224786086449237034745572561374965292147172052\
075796033676611060348241111717821587246638321065354`106.40008136158448 - 
     25.988241779430050738047035254851999069913644800098398076276828692911120\
0259294805866929589043154190066750299998393604`106.56529189636645*I, 
    -84.207092413607452478273864277723071213839721098249386854944605687696775\
3431644982102280698723500140721512834456006155`107.07586366969237 - 
     20.491116050744983972093326495493492215157691772638701231755923586238466\
0911001726625670597598679760661050263311684461`106.46208061077104*I, 
    -80.795120963395554244622261556861254704374069506803296245102621202003414\
0478579706224456784024573895101033336914205182`107.05790013332623 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925681`106.73819547074459*I, 
    -4.7141584677654651181491245127743141929347721187759247140502242478476119\
197045307321682551110300763238157118112671915`105.67340417736509, 
    -4.7985580124505010192055474191164036416237976540555495026711001153422040\
031759628808419734685221699917419204081733893`105.68111074960031, 
    -20.821984639260485159064423520041295376191957681053015501303613037018604\
5448121705694841906316707310567127260971846049`106.4690371195868 - 
     142.96375720408329938680790271513827596845064945380499357374324929699074\
12751854431075249456470431061069421672119093808`107.30574095109259*I, 8.83585\
56307229696008527661892315082995564609465076948280093896907044371639058940057\
147888159982417584642709611049166`105.94624861130843, 27.33018885193810830879\
35418749966126709675425291804425629043404677886598784758716692774910603734907\
510829972192572772`106.4366426326832, -47.42503849325726874350180782953449411\
92376685409497179061680545688372906910638368949839442873976788560689269838913\
086`106.82652268989459 - 109.711731902808440538811865261367202559684904422426\
2879883969211087596611699364906945955217576087234737342767474205175`107.19076\
806869042*I, -65.434369111806582338452297346393947350032804508440016710428903\
427934888758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    328.709179229714078964559881887964383970648522025688666751099915357388627\
0784399226138023178671241191744798777784413381`107.66732682979057 + 
     234.54944970630206831535198443507132590148966948853182855540184710690548\
08788673810571448939854741320808229294300864695`107.52074941618618*I, 
    405.228953837431073073628270747364494684112686349964145550798150993842674\
2189748111560536551486103796153602928200072451`107.75821546621468 + 
     124.25708897658301390209958079770571399290813439622986765443079857007736\
69839057125601569317515399700219827924524566608`107.24483617282763*I, 
    289.116810507842994023069817307384560639838480439532768008240856007962838\
8421891223262447632455821990862667421367924577`107.61158834200539 + 
     520.02941146101387910389779429308179106142187360295949973862152156318993\
52968737561234350477918122708893915255475400604`107.86654290468604*I, 
    432.631479943733600974112432627558010616001698965858167067064871787381396\
8448140985064633351516876423209699468129546728`107.78663311503503 + 
     246.26572627851125606777878160795893035789250783294289210281206272877978\
04823947462461825518581404255440676524493810711`107.54191897149057*I, 
    3.70844233892115517267246505037880000312982081396880355290416526961233660\
74147014340629565098973361814910712989215437`105.71970652856203 - 
     3.0333153613124797666457348383874089965186914778149133648553262542225651\
330015973823311994590026994418076258879917169`105.63243256229961*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -164.98135727380663240008656018066894539125306344490754909141286342792576\
34560334291572867688492104778595657115276176825`107.36794986998203 - 
     232.94972464321861672716018091522682574866459837071146143579682122362654\
91032575059532695371039456983706408837980633563`107.51777719926143*I, 
    69.7001808977007490299706975901055704531908725732628687964250812707396557\
126168858517466851193162394107179779882138232`106.99374890308599 - 
     99.774702363352055015754121381083231299073121275328027953046773041596174\
8444704208396418393935296046675152921140993994`107.14953543875163*I, 
    28.6553245142743839949083874411525540443183510404712831368627056972431750\
292004153067158945429885144253803632583642315`106.60772032892835 + 
     67.240080555450558256071750902303035871275431922145807352845410210978215\
2593079525899257317579748249887979016653506939`106.97814322289636*I, 
    -0.5568783479402602623682360847849514980892867334434388507385470329166732\
785094825447334919641951034062144313763701679`104.89627533018958 + 
     0.9032312396547880753965627254335821093029097937622417555347699097690515\
240045428183484494299259965434785790301111888`105.10631394775761*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    232.137737723336363543835783560858971761230287690960035962084822972435789\
6279718262497411811686164083569328642111935437`107.51626074558115 + 
     12.315468725761890330573147151980924819100133702207936864493767023854451\
1983283303772632320355874405359926509649797674`106.24096594353517*I, 
    61.8079751627947925996468394702533196245878727429298566282317929251108808\
10484338772992775083139248869401920423333894`106.94155951411386 - 
     113.88219890238461267687785321626165003517039485957880933447215447619291\
82544703982902615893103947007927371312947977936`107.20697084199318*I, 
    -473.38921619223297885472913907765824819074603215556795334645242040863413\
51223746079073187726953768671382037909646749067`107.82573335830814 - 
     658.36888570729675251827659259616061623524218839182830675164534802416647\
5608681760832607196392562968574952098006725658`107.96898429590965*I, 
    -1086.6761324273663311846256831617432746322740635454008805670208418893148\
760704945241690796999084147627362389250261375468`108.18661512622603 + 
     43.274863827107431891337402080138985783401459135175409722275120549475660\
7844748534841001406332094150239614963482554479`106.78675070778836*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    216.347776970116265626015309258426093266213351644879782637487778792821616\
65635091993912903772622775377040349334993269`107.48566743490049 - 
     89.156753983553256438949912501974137548406209980097822433450954414233792\
7284486951575872839272267877060210783864665353`107.10066924614746*I, 
    28.3886928332152684840332382405057564144226287258067247613092329931514471\
236226311446550781551248870321722247302101842`106.60366039358466 - 
     307.01362007684337808832873801261916706464888850582804370206753616955061\
99057465571230916151787386204214425923422209648`107.63767264038738*I, 
    0.83817223456147382879446561398965468364930698390333349140256779799661043\
04579609788147648135026940028295811590968276`105.07384826805392 - 
     1.3140857226877591249774913935397032270418992091631823343133386863097747\
52400127639585951016925594836647221988569537`105.26913869462041*I, 
    146.546270542364586389251755952251777267555071629585514370478104522249590\
6857549883531956493785440918722171697506409563`107.31648976838208 + 
     387.87820219534627158299557105532604711979456913743589918229342520125605\
08411689157056714915103599894217856381343076249`107.73921037183196*I, 
    -453.36412532870944907899561717474161074446996727693187194521136396657407\
07822710902840043597994208458672172020076360631`107.80696214929034 + 
     121.94292191930105413625684270011001032099525159297522813613370024011600\
67916701440030857510449091785877773658798783469`107.23667159493274*I, 
    -151.98859331187008587041121186357049056498532289300870328418655434589765\
3252968063869033610216378358072589955682349619`107.33232599335835 + 
     39.609730933047870519556952286427136825659192886858208448434793329023578\
1312145441844374706581312952990250889865067305`106.74831689010527*I, 
    614.585925730771745013852287064715167742526592523420444126984199192188042\
1566605335673576869742764726709460298538846316`107.93909760834485 - 
     13.406048180279404912211605419520130711285049297929264282613221393048211\
3770096434562752935961110223138454332360941775`106.2778157737126*I, 
    74.7678433135566575002518873563792227866824565185130588039269822651779455\
312622941245187662615897149942067517187712544`107.02422985138853 - 
     158.20478676260060529103280727448132638594483199087292176177955737485567\
34777121090431061675598734051950729491043831728`107.3497346175318*I, 
    106.754604833225119269551447284633561607172326457681009725438195198699711\
8957495290110150029095486672146748433755695779`107.17890161511714 - 
     70.082781751027726188276366317591700665710371302035516765251256637175183\
3895760410450751905234051922757165848807416319`106.99612632950722*I, 
    239.884608199204247863424892315086607241785505132190756083713636979501738\
215318354687574329748539202711954784075709932`107.53051738090363 - 
     60.395031578807494498725246421177796251428113930404985000484601366052367\
7556544057787675942286308683404328212800487384`106.93151621051506*I, 
    -162.44551850221722335944425006875987657834299392741488495717453518085115\
3007249282086525724252509343584713096241014671`107.36122273249359 - 
     27.391736711810617017655640283760331679320469265198461969001340319984524\
6144384876379018614157520058020839053117597831`106.58813456642932*I, 
    -109.63235236379503493225405966403012758174099367120936513639175126140462\
79412569026649978871302432113948773029795672879`107.19045373062755 + 
     30.747914661544656589225491587697512467879305707028776296920604666964661\
602789379348089295785815406636562877522159357`106.6383306648802*I, 
    909.428810718852262870360795501215312540400986895492695497625046105708040\
6640460516436233524044559572666795954919338922`108.10928370637497 - 
     1476.0644061116421918268894998024475099736832707554738782959532741430779\
607126628594468376001787815711306195964851604472`108.31962030559588*I, 
    -715.57800314222281742810046598754996736568328922995583128172017152149724\
68131550992981083350739555069537928147216242045`108.00517197972624 + 
     812.52503493805019622343735706755908427772942173288421246307319735875585\
42687016993393715525531128727174961244116771058`108.06035174885885*I, 
    -5.8320070061373291007712354370440119454219050434446459365816302953352575\
46124623214631384510887844044237865079682117`105.91633303487116 + 
     261.29475460127264993915804099735420646325875655203018162922104814488198\
57495330508838130177080737469598001661696574092`107.56764568934047*I, 
    -49.196227705887172138677240920228579843510919201994813691153985155949189\
9528749409239628159703878627399591850259206301`106.84244680081629 + 
     74.974890631955425809268694725629640873899791175436194936407886810889605\
8556388728438475411843614958704945971815186008`107.02543083874609*I, 
    86.6151322317108742020844721201202071131875442808234925740286311888596793\
997934909420500814581987283912521921870055807`107.08810877057249 - 
     115.66260417287431283333426979531082744687017519121337705158069637343669\
40634634535312910069730130706448687096510932629`107.21370796416008*I, 
    34.6128634309047339228575432381090109782275995369315042990111408376576249\
501224300177894634042719282548192284792780154`106.68975252664941 + 
     25.404793713575614275763044000684232939021638419662572711998215164435969\
8668880267087452090713808014218694667886125522`106.55543067063*I, 
    3.70844233892115517267246505037880000312982081396880355290416526961233660\
74147014340629565098973361814910712989215451`105.71970652856203 - 
     3.0333153613124797666457348383874089965186914778149133648553262542225651\
330015973823311994590026994418076258879917198`105.63243256229961*I, 
    -36.382098040249552050850511374709732800415234302731635381680054573805056\
7002246418746941782177767757629401990097538737`106.71140273766751 + 
     173.91687113500929788454435331405838737748761267256987410702648802009267\
42648273755426441088824846270257433639433844801`107.39085671143586*I, 
    -0.5568783479402602623682360847849514980892867334434388507385470329166732\
785094825447334919641951034062144313763701601`104.89627533018958 + 
     0.9032312396547880753965627254335821093029097937622417555347699097690515\
240045428183484494299259965434785790301111843`105.10631394775761*I, 
    239.856490505478857466825697345435240757495956286070880574235584801268351\
1371354289093838132557072064693474812303544769`107.5304664727814 + 
     358.27572872078020613471361854057281104567086191136222292979445466383963\
99542981501951495072192572775725230585187095196`107.70473238584832*I, 
    7.41688467784231034534493010075760000625964162793760710580833053922467321\
4829402868125913019794672362982142597843091`106.02073652422601 - 
     6.0666307226249595332914696767748179930373829556298267297106525084451302\
660031947646623989180053988836152517759834404`105.9334625579636*I, 
    217.603210750998146637141806113092338508126947851875293446955631319758775\
1858307737658862630661528638382506416680654744`107.48818029695168 - 
     290.35586020594630801269295251059416644926945906873318903339228701928405\
52700512107660547291219731889517536997855094184`107.61344559358595*I, 
    -1.1137566958805205247364721695699029961785734668868777014770940658333465\
570189650894669839283902068124288627527403222`105.19730532585356 + 
     1.8064624793095761507931254508671642186058195875244835110695398195381030\
480090856366968988598519930869571580602223686`105.4073439434216*I, 
    287.822388149636482454223701494692074477634625837899367866406019742808290\
4701730635215552393579185691386564712745256952`107.6096395701695 - 
     240.45167196339104283065096759165864014475510941267738641352990019285981\
08440787652970412440219809476287116691722305571`107.53154279908773*I, 
    3.70844233892115517267246505037880000312982081396880355290416526961233660\
74147014340629565098973361814910712989215427`105.71970652856203 - 
     3.0333153613124797666457348383874089965186914778149133648553262542225651\
330015973823311994590026994418076258879917186`105.63243256229961*I, 
    -137.43574810750667364414373395424242900234919517607831060194537879377258\
19293057922791150902755276250343882648051994582`107.28861470862351 - 
     208.62673373932870673670889374794389048081759272857978885641980831051453\
4075742170367680510053839211156899718028393869`107.46988495662796*I, 
    -188.39468978819009474009550315396019972370543879270093144901629140782238\
79525905798170918215583686647354667677467054055`107.4255836551626 - 
     139.28913688256054457256295686576109510002162643095836538188412385934555\
14470940113063625993917998632063675960422797839`107.29443224508206*I, 
    -208.25035913003843232138561622611719583233055306735136290731167815275832\
00601596527158759387984458961268243850690980233`107.46910075685707 - 
     108.88904801954547662657652033550632404321097370297366853716799658484814\
55462780234173952381019867835638969257349605595`107.18749919876439*I, 
    -3.7084423389211551726724650503788000031298208139688035529041652696123366\
074147014340629565098973361814910712989215444`105.71970652856203 + 
     3.0333153613124797666457348383874089965186914778149133648553262542225651\
3300159738233119945900269944180762588799172`105.63243256229961*I, 
    -49.254526148428573901591238141679086102962236867389698706689895930682940\
349067504723878781531611995061723129652840626`106.84296114314213 + 
     248.16634154665113558129187460629123187799300305919934000468749099279048\
67664897480231941827539994282758475353264040526`107.54525787623643*I, 
    -0.5568783479402602623682360847849514980892867334434388507385470329166732\
785094825447334919641951034062144313763701636`104.89627533018958 + 
     0.9032312396547880753965627254335821093029097937622417555347699097690515\
240045428183484494299259965434785790301111847`105.10631394775761*I, 
    -399.88452706140334747894821223006089912892414971815877646985243784169045\
91252685066820893023357843423374530322489447971`107.75244959790986 - 
     117.13135200825619024780998301570876136831447572860899781244739322698776\
85082488774815621577610331508251709333873982931`107.21918815406366*I, 
    350.905586868383520340373473378628481574628241239513181712634579905503179\
3274910590113996512302049118338274864116588161`107.69570528062931 + 
     99.922724268946398444913388192693247472301846340499272008774143532194666\
2542130293194684357944522177545912502562176748`107.15017926385902*I, 
    -122.53977365908705889881076185955241735744078245601379582346224845144062\
554484444539434337341948623256798710153915215`107.23879207165149 - 
     115.16876156133343393255585611343015972187553515280859396358255471920802\
80839405216567425665263370981458761843615155018`107.21184969461636*I, 
    0.55687834794026026236823608478495149808928673344343885073854703291667327\
85094825447334919641951034062144313763701599`104.89627533018958 - 
     0.9032312396547880753965627254335821093029097937622417555347699097690515\
240045428183484494299259965434785790301111832`105.10631394775761*I, 
    -48.468063848636195696639355637914292107180527873904745447206236089243100\
7378042412263339338344351692662807358092041346`106.83597066916094 - 
     155.30369674705999376621426972943632967489309487679695883086897804810156\
83976479252717434976028186339444573382493551585`107.34169679134382*I, 
    -289.03412807895169976607500896929063037285195649868143575610804857169241\
22453461035945890327612456982311675580605550177`107.61146412349959 - 
     103.63491871332514202786448111000251428255152962783261897169369524343702\
1500548221516099818546349100676501491817644654`107.1660211089302*I, 
    -35.958916798948029822858912757104147272098172233807461837744363785290098\
9559154193665469836738096748033292468656505882`106.70632159870951 + 
     51.718822634419849236497066236073714721564299427663681981318167975273183\
5646595965075354226806987710277899460491290812`106.86416362755168*I, 
    58.2452519814333618566767897290836654431364996608236570318656736902015007\
960221321588077378730952613686845809596646046`106.91577552628873 - 
     668.53082848795721795968812351064318356116891125412020034575512951337483\
65436413188082269646755865028945311019941461588`107.97563643685483*I, 
    75.0947941128276080498193466208649402752680111767893193701467868339328679\
47295628890766882241523111306875857579568782`107.02612482875843 + 
     91.392789685344808648215942375695051675506673879181395133178625786784283\
758357101710420384027286409953574077974063965`107.11142693182197*I, 
    -54.773158362147478669622573518477561091461615447462576338634743520764575\
7049342469745994542709913954396611832738816028`106.88908278202727 - 
     103.56061209587540513615036094039104723705807851224735592233730439585267\
65659713256662503959594201670198239636845684548`107.16570960650363*I, 
    35.2138820218539980181182028927452543510000569852071433912805990331083962\
250225764402609737337833208192488891469488785`106.69722890270157 + 
     183.09583274927432895534114377624146371246368924975591582895355586436771\
75417066481943863422543093406761545965955333494`107.4131934577285*I, 
    140.593654759299394886580349502911011434893818811544171288044748963605755\
2593001341109829531573573620486966040003377258`107.29848071847877 + 
     244.18354158858061765170780302612544855112083192647571800823708149499687\
85346016799012692546617392317422459109443421885`107.53823138619539*I, 
    439.157352685770361440236284900972763767300796047885496975579551812826997\
2122708111739813667010920602182818386956750413`107.79313515624914 + 
     718.78016441061291692367773344570541440559440031176572051760273331081019\
77071567000789324703220689859158167521264870545`108.00711108156405*I, 
    35.6715886244882963946042226084564678594439364542506516058195296810342570\
433286058261950939156938064707707269777786804`106.70283744878756 + 
     125.20286989051309877429452778229261304564704750680949411264852838775655\
96169775964774421765653252661495141782400715825`107.24812928168508*I, 
    132.832556233785271859590344497687317378921298000908973473636686315226592\
3550307433241915982510597996120828644891928907`107.27381952813406 - 
     372.63017646657380846746816344482592490092131710954950709110478531721272\
40307452757270287055358017438988863538422017316`107.72179302000319*I, 
    -290.42894138412066372321523176105412827188734833111318222008451581057879\
71924274840817400046470357064673247291233481546`107.61355488967115 - 
     172.47842478433037923450689074523959680936957984651401606069335642493113\
04998447177395121365508490302077429641924608677`107.38724977502024*I, 
    -78.735741424539383041606654726223450938313519915662466724707339532386978\
1450480964337904207297151392646620958732229388`107.04668691926109 + 
     115.74958220570995075213585927125873691299660653873931847391678412081953\
24804138211280465520236146562029086155459318827`107.21403442995324*I, 
    -124.01654301281515227762576635492806063743781080683984523475689509263613\
3541880713462734778928400716512429249795679727`107.24399461896175 + 
     112.20380391322053848666372231077596667272258370770425102616382427123568\
57948495955015682256044277572203028806812645442`107.2005225783753*I, 
    -135.08199850572958797273897355424072261422394405657267217146489221896633\
41889406234850113143241143311070543884784759744`107.28111247512547 + 
     605.57354527435251035472026444825804872984582974750217571100175994782515\
87752760376791699447179745177733487310180371444`107.93268189240803*I, 
    -28.290946066402114445282973343411445327095960202431097150647287402559546\
8385571293042411134713713913981258684768653484`106.60216246860281 - 
     92.988975339582691038603027499608252585772281306371511557489004249475484\
0167576241370438041906729128037159754023689483`107.1189464600096*I, 
    -104.75388702000091466582056866894392458718378686169490526393984094442731\
17850022593422670946228467745249301901327625991`107.17068514479269 + 
     201.39561281999964264918407679763298516502709220650831605744018792170114\
83967311998915742944857804264326890125103601772`107.45456500352915*I, 
    -110.10026734539010250225277897789381462844002190971509726113597360982341\
35764874927866871014920790959853480221464566156`107.19230337135859 + 
     105.03495333012596065096634311666804506426324314909990395031265434008663\
60741820016507244955193181765256455127671424399`107.17184884463838*I, 
    86.0805746418997155280076546459543716148453573163254271182297491261226749\
67734620222488200079534086958614818922565976`107.08542015535242 + 
     615.23333981309374522843767239360799916570570443975760689567254481325341\
26425593120899074968553954637295431684738047723`107.93955485990583*I, 
    -104.68636785860925151899819443912028175167848168458825413234732666210565\
43771330244025919441722163333201380068801732307`107.17040512985241 + 
     135.86227863755229383562184720974872845412476189015782948846663543084152\
05322331259701324888935383702838505539221830201`107.28361389199232*I, 
    59.4716518382099811004949953596272639197569162709881764697318765560164872\
792813245249792014895635380731932852452749323`106.92482499912356 + 
     173.55297752224797802410610126909295610192602668687703569414226639164402\
02808119441625871059184311738677539733614484826`107.38994706677799*I, 
    -56.709040869901117432329691473345051289149058001432171106075577369060283\
2269744839986862809528157404470155153709529398`106.90416729988027 + 
     69.615338087395286761839322241683795401703805827322287168115480262133969\
8317631632038438574527088513726224940113471787`106.99321993446614*I, 
    41.4761227092221373865825121928858392215493210109708562847000082295153651\
049746225270277505019790016146733383115606275`106.76831314852166 + 
     777.91232666196042149667930825833593752833210525183031453247076494947432\
27129766659265219927010981374441574854154346376`108.04144565112954*I, 
    92.2063796136199018839058788540608232710771282938562778995535690897750426\
209652498693602907957656323653652706526685755`107.1152759680737 + 
     0``105.15051499783199*I, -180.640900665020036275052317624028928150193007\
8420697473747420498644718304966746431753939170134303076257688901324348312`107\
.40733108778531 - 163.5768971671995095754929543034750389927050006391608270812\
574055564680844016365007886298134627162254748951459706192236`107.364236963785\
23*I, -59.0447927836097436646256045910627906317401618619633120855607065134484\
368132514975595550092975450485007960090198899243`106.92169660062721 - 
     146.59172989501083915455943749142830393641641978980308738774668663501319\
3310585799972094557913197660024132737148208557`107.31662446771233*I, 
    -41.325797901814871165949079397805038894797134984273485389657979973579524\
2233608510259107758696774585758404098622478198`106.76673624533889 + 
     292.12052827124578368208582134759095144465615763123852438041720619748074\
7212806014806681579667143156753564714024642814`107.61607707518098*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    22.7353817384095763967795133626948983928511768739771854751811395708242566\
569170856697353923331574934273019116470420958`106.50721724845552 + 
     116.89155624813777887285084449216907847694293274428288944629441599000859\
6012102741007380403966843013103236187953159753`107.21829813852948*I, 
    -337.91169670103348789579555381152283634017044442625039344380753061904655\
65751391991064323636872966050946888418547792351`107.67931822282617 - 
     11.940839972564659499906554356766748689034169732320334451255880567545204\
2999089765836521176295611310117755739593777019`106.22754987593346*I, 
    -10.143851132878961805420176532906070475953987688026244261583132239409024\
8141395857231674451778115146908895648169914781`106.15671786488349 - 
     14.648550511558370651436152965642213570214171024863534604266398576331653\
4166033435974696187318842999886702084202033307`106.31630965078317*I, 
    3.80584574074932417857900401550650139297017057785873202585311046240670622\
60753798361273963293415593905415670934555787`105.73096617923464 + 
     11.818982831754793793378125271612069594913592529004068664713704557055610\
4512238348253974562436134055045800343267767021`106.22309509962558*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -63.683529907139416201802833599303670318744667083334066880129775054673754\
3718091889262199645369036250068324806480446308`106.95454212568825 + 
     238.00803038762885143914296946268004221871078268367603670044695190076597\
45912370368319703299059307668303082278606166383`107.52710660822548*I, 
    8.37508900788540199019184464498146266844507738057978592508601279838918779\
57300965157901290301893143016385886648739463`106.07350442911437 - 
     127.12336279066227257588392941686170913072299723733717966377637912776782\
23644290090150956424632651198444004005110359291`107.25474037056273*I, 
    -28.285109091516770655983451013389451539311627743066536522087843945261095\
9796867183206545560051780155719053980462550133`106.60207285592176 + 
     41.666898328633010301803630483836628817765884209276346123553086758845744\
0965010163153648909107496386212193355245043809`106.770306170742*I, 
    -19.644032010144385421064396852558481115210494120303205185896814152629604\
8756419027281279564436566038764429430739775724`106.4437456309793 + 
     45.122025571341468109629246552510599057926707003323049975060627570446015\
2434028569591968260184079515579424854554599757`106.80490358514396*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783202 + 0``105.15051499783202*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    39.0993185956751831278593552265178219387001925163220265182698320463916380\
476997625126171628794864750315783678454233635`106.74268418661617 + 
     30.784019185874302855573453651211295299871769531519481795346876041428632\
0177793928234410060193292055487561918123775079`106.63884031886009*I, 
    -50.208170500819034947676504727641839306332191592840869256267585229311619\
0216236084991041016116843899827982925319554437`106.8512893945524 + 
     1.0585276818963411766608064931493674389868916924016666838838000948199156\
834586672205531058436442912223489482810765799`105.17521721770999*I, 
    43.0754819546903688988946905054232525327876319611626093165249159916595761\
397126827430800824363864614390545650049521005`106.78474514313004 + 
     45.150587450332197264813846878602878328837609983552587855894716500553677\
7274373441843604358077290330139420549007249124`106.80517840308568*I, 
    142.535963895895287608167237131545892933933907503172274507240050537245040\
4835661878668923624415731159192172403941805043`107.30443945481463 + 
     52.482949214041618542722075665890778142120822354623282060925484082956927\
7725470130951429939991465036377711311707538126`106.87053322952346*I, 
    -94.961241134233837166692971673446259677376883871986827198431209353647887\
4558470396872069251676283606283847301402797533`107.12806138000248 + 
     174.97109557886093509437684016214085336130282434232994971827912966117826\
29168885954259705769019937141906577226108741862`107.3934813089903*I, 
    5.45271551881636120971672686170156713101922181177903791732319931507230181\
96237777389770379021643032821100089938305598`105.88712783793014 + 
     3.6489478849374575984783704335670899377961149727548422588779944666708323\
258829070310898013523804187411035776026836875`105.71268265855326*I, 
    -33.860990783621167439093108081094741940664291108160917323784400352480451\
9419753484913659543090130863943721387845844773`106.68021465938885 - 
     58.396509337657057346441988845791779348982520695276114356072923991294401\
0069611512650981614211189391352031711168187053`106.9169018856858*I, 
    1.24946946891998531783897233204011524442637972333103757125815830881193112\
00221795570793773483050880217648747502049663`105.24724064633642 - 
     107.68053855665563117899735682712122208808332618608597400264744283920942\
90594916157841009931426442936059031161436654087`107.18265221681071*I, 
    -1.5322308732776044062397380208683478044247699072000965247183608234367337\
082930579271904401801106723825781750490176494`105.33583920662473 - 
     29.911231903172248143905990157792973903426219828461786218303784312983929\
024950164766081671306880632382101115747872815`106.62634929778181*I, 
    154.398807332460104554466168438449584095631528110893957492266754052046091\
692584457291544904784202298048197559824937411`107.3391589390977 - 
     412.35891212671554663507785392511821191251347872306405150571978397029695\
92139896626961309430262399357176432251025188437`107.76579038304284*I, 
    -201.59405194229807621173276728744154091598131772619390805237169405530775\
36603339582580393859029649153257054700985791482`107.45499271188154 - 
     102.22456659579954646856740300617691428225743287435290711470413746240823\
57636391421621989810516000960237998110836919691`107.16007027577247*I, 
    78.3292536084484242277710440584338207035027522869230647473743268578235904\
784417899983524516582689323037321006690895362`107.04443898604603 - 
     101.24578777702601325836850837128503718107604950864669881229682059462401\
29162241040537629470985352137012422005047905591`107.155891961736*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
8762724266284178638020857027519730842036864487`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
31316889353577520062557639346079999076099621784`107.21203328557739*I, 
    219.885923593925092361852437678731866748950472346129267287745650440721078\
3101301809388511216274014083935881242281157068`107.49271242591422 + 
     90.121259211075334522705952803487348039512842672463872317460911198235557\
8875733956061888462326718512131315130761964425`107.10534224906623*I, 
    -155.21361997276871814965326077676386560546663763658816726363006796475924\
89124245447731560355878227958925394719709870305`107.34144482570446 - 
     22.727312848865099655889329685191739545199245100210186212755118784891269\
8809516457074685502189193355298123453933824893`106.50706308802692*I, 
    -22.206334762596079003636768874653347504550775412431350485836466098356146\
8507521317403444830774290655300921950083188732`106.49699188039047 + 
     0``105.15051499783199*I, 16.85507233322377025431719353084618610286015968\
26311947362995442282170924763240727227812340221903138238390459998303993`106.3\
7724561845953 - 117.371708562998285404651238132206468482790502140878732149583\
5305314229753384939426264208615270850209248821040920418114`107.22007842442271*
      I, 197.0302449412574917974654207561692814503610261298666314552534030291\
502835310958794266109643433188041164352454046446412`107.44504789507424 + 
     54.562896398635118752664341945363658756512709205023974090196512030346901\
4428111581418829366285129266480780591193344753`106.88741241403609*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749246`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168272`106.95693039771946*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279898`106.69237971190593*I, 
    260.828287755984859891551761063865798810334583194252670024011301124197736\
9328172694403327580179509908102133927324818903`107.56686968822822 - 
     5.8844546310538154104248494459789688692478410823804615901009008210674983\
758001144905927752383736944406075906634080613`105.92022121663436*I, 
    -15.967161361000651368922678281954169641453553262973914474839873624286517\
7719536425014247624176478911645693544847777732`106.35374271203992 + 
     300.90716892225700542505033513920825266808322519981555577117444920714368\
12852595406301830286506431390416415778760989327`107.62894753248564*I, 
    -75.939688912376344518355787523320098724146135908563733150150004570658663\
7048801938684667647912790308488682483219992366`107.03098381154814 - 
     46.688267309173840637435750426740378696401090124644326355626158308534780\
23954182994610625308054559215083883644832702`106.81972275456366*I, 
    205.116900786209306156808306692700440282460793461472471044937773575077847\
6973183447821242140875295636139266300055711839`107.46251644374786 - 
     31.823049290117948301923394687914142053446305750483789088986214565768510\
5791185463190592115864147110363445862479309353`106.65325678930922*I, 
    -57.953010959060981024312889995851394965695245016048715054272486763120671\
6506796083307634392327778166768085296112686021`106.91359100256534 - 
     390.82584114953395551782620082359392577053280835003847317969285702192975\
54168346851389915087942196271159651755543468172`107.74249826909578*I, 
    -72.359408868804277783238627061308811705082411216019001590682452383221783\
890930413791183577476277445997001839461727382`107.01001000811948 + 
     300.90716892225700542505033513920825266808322519981555577117444920714368\
12852595406301830286506431390416415778760989327`107.62894753248564*I, 
    38.2922273462595321614665741732193891263576591534160809493904782250561056\
920078606767818385179359917838182518984557092`106.73362562654731 + 
     14.205605795668264840967859874800408528778944573533372062545484358191811\
2734002003753966209847726543559402839167685875`106.30297475670095*I, 
    26.0945397618481008901237239987438248859458921338417408681283221378476261\
974125831921844981791269151296274442157195556`106.56706463929355 - 
     14.468839282881642949884093100735580662594364748982001814153411664398946\
7726473475655616168270030352702552477435997202`106.31094869043972*I, 
    46.9395907531358795489640907254016637127393138472987353140095472707536631\
820270589624679412071460681645584737154689803`106.82205429667722 - 
     198.35514789029388546412552513478644731989032471620946738489687892149862\
68963173998147921420162966607782863831088774411`107.44795847398744*I, 
    -180.55629030559251747991270344618578822873557039015386635149923487839328\
0784717260172302212249131000084505860137022122`107.40712762101533 - 
     176.91709900580626051375330567425593445229227839557080091715421782570455\
55398500387475447629647884140617982221410727309`107.39828480725384*I, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487653`106.65833183726609, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    312.567606848420485461708003743830542056156744062739526508778369156844883\
4743958745900358410926967278646970239160870778`107.6454589654501 + 
     199.90522997147755931066498837223022860534435741871421291111022182178642\
08459430503098540133817882453369633712480423338`107.45133915422144*I, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363791`106.67473766483614, 
    -70.737732591327877655206531503540891383960972279134449922542339117676289\
4958375388848637978932752354742332943021705212`106.84965113494076, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
8522124805210015062544445472250481666760408994`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300512`106.66577023157562*I, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {-12.410485207146149655986280056555537738910123107051614586146229453522159\
6454548829856240739037570648054049108296442804`106.24430375907825 + 
     35.662816772272969493146938686370328859576275535033729536105222660456047\
3841395049709771809868966807020032938484182693`106.70273064010215*I, 
    1.18023096054210827961078890575511483010922924675500625900960243200517350\
7300283802676301108661616884397521529719534`105.22248200096351 - 
     5.9271692202374799555902695067168230630270418365947720281403994188210043\
823969689594402075076944962127684801703446982`105.92336232432295*I, 
    -268.26122394653073391340249078401811705630416543254128181877863447201076\
87095322478333771742593919764172943095277146865`107.57907289956437 + 
     1274.0716525134048835592807387421565553130802744152040899803837901965784\
644109869480781376373721600280595213299749356422`108.25570885080475*I, 
    -178.13546733812132981619908507647274458156262582053790677315769589832202\
69191448713066222569056770444775908912395727989`107.40126539531721 + 
     553.18669439496412601415777085395778853948055616075515286009576644212294\
08454857779714048758730604000377330755991008874`107.89338672346244*I, 
    -1594.2086509734298201587089167469363096948686197400749039300320798947478\
285782865226069706697216697721286493311105532157`108.35306015933136 + 
     717.69198892244127100541711675925996596383439264228741806899438050439168\
07221819383370073938952275105337484768962644798`108.0064530963756*I, 
    79.1859522150550212061365463454222132293706630905510793305900387101289140\
009396043392048046790355348872302107371683614`107.04916314133301 + 
     1000.8775185106673420122447182881387370662041339678695152652761525238531\
310347066390855882372058144291042343689221636702`108.15089593216491*I, 
    22.6265875301090512465346846053926358215991788092484118254116101040039567\
744019374987067057575270643002218658885589716`106.50513405781439 - 
     8.3814399236552501311416654348213646357397341757035846200742335635475506\
273882569463200190541315105287445819346104811`106.07383363426388*I, 
    0.26569176775741015009873238780177729887046193514041795780181038034128628\
49636754878285379132267890014007294924078501`104.57489309619065 + 
     3.7762825356643975056644938247091123795889491565517663125923335232483852\
356196815403036404046101051094659327867036842`105.72757947792033*I, 
    -0.2656917677574101500987323878017772988704619351404179578018103803412862\
84963675487828537913226789001400729492407841`104.57489309619065 - 
     3.7762825356643975056644938247091123795889491565517663125923335232483852\
356196815403036404046101051094659327867036902`105.72757947792033*I, 
    182.905546217523718699423532897677481867606583424863109837031004990123453\
2240614865504264396381710761231786244480483654`107.4127418725547 - 
     491.11955153320931755480044275847890140060950546951114695847047811014842\
86763816164915074204507662129986790727256133847`107.84170222162756*I, 
    83.5014462867300885042792978433314278732828650748989962539105123007328660\
829331094569058220743634469441461119362395355`107.07220899557795 + 
     18.413766693469556788347124813763769106097654599265649166762744035359525\
2485995184625953160757379719107488369409108398`106.41565763407439*I, 
    -432.26935382052401602927164824330669704124112789595977909272648737296022\
56563605642105177240839421503449454974479357578`107.78626944470402 + 
     3.5096749289759700292023722223323437520004157517760584785550061691777318\
034816921125239333894755621516457160660921511`105.69578189119532*I, 
    -4.0325934144368102573451454454986480396830553593244305961937805703159599\
987906091768248937672864049268273804663538976`105.75609943437769 - 
     4.7291715329744682734722142196957115170158867795223193377067288234041337\
921582145575462245836434065137670786248976472`105.8253000645379*I, 
    -2.2483947097062826968790363988182096916991514435048579805044503684916293\
18699810919060542757421227613048440031555254`105.50238755259376 + 
     6.4403292297176102905879225872429411926309411241588749710341022923528892\
882933425149360892927094241081130433714693396`105.9594230668991*I, 
    2.24839470970628269687903639881820969169915144350485798050445036849162931\
8699810919060542757421227613048440031555309`105.50238755259376 - 
     6.4403292297176102905879225872429411926309411241588749710341022923528892\
88293342514936089292709424108113043371469291`105.9594230668991*I, 
    -197.28289472603957453133191222589620634296970436493771388415926607356767\
4209975578863969112821025855387810392129711607`107.4456044295204 + 
     535.05863507572627111188947879225874950334575821971631025471439650785538\
96629777326784159098987281098841552230850268318`107.87891637517001*I, 
    -532.14958237672366207540845047788455577001401537772170714927347875626089\
24680870959366866088564181008143801063192752589`107.87654872349118 - 
     818.01969248543499109655019476613239223132321750081064203897517232446757\
55963998498738459713270866966225557254614394721`108.0632787565581*I, 
    1044.15646063525883433839364594393266490342363904905137497388416354847033\
2781664725930489372037143934483133223406213343`108.16928057781942 - 
     2430.4773836587705761636280410788172559252734564441236367032451561544928\
921202756923475576743701091887508821571586073084`108.53620658201734*I, 
    -2166.1351636234689632696918154466974866272931245958794060458114432425768\
288876289819445940308873653092791173644199403627`108.48620055029876 - 
     4037.4279034171736076856219890217658952475890466067971055836433343789742\
331212203647510639749568152385708576352835056609`108.7566197780188*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    854.157122199820480103478581612288718205422297873888214237098373033881982\
0499564503610543815321394380270605943286062919`108.08205276433816 + 
     720.51136265483457950125451105706740750481390119972892847235824705732650\
47633055035596154820149216956161721965576581117`108.0081558319749*I, 
    717.375325349142793086048080211236700725791387522488482694736002638225693\
4012882819025031513865155356256193357474563438`108.00626143255137 - 
     212.98908652589486942032357177360548317118596713881145300763242850575467\
69289889486545886646511323509636749928526749557`107.47887234876835*I, 
    6.28300512283276705966986466674108580106016557210895406628295657420634636\
70568508269192603401463208762414424188554032`105.94868241164902 - 
     1.7385763724749251962265492115819122462025200403421671848832336736330761\
864223740353309211594644117248285032185246794`105.39070877103127*I, 
    -872.44881232623577772467330207702557501373037005594841735577689435546521\
00147969156158888938136061597543859642170831197`108.09125495360487 + 
     38.814536131951751583870433968976205120359934118662293874924314140096740\
5339752354398403159678689527686337866176797499`106.73950939815913*I, 
    -996.81643786286213758329958939247771668424197074669984430808392461333744\
75658633741932012975400892516911605175704586184`108.14913018887891 - 
     998.40691356919016280370557489958974721506675958329317236655819250637528\
57183420145127110336681603602123427366934357233`108.14982257749661*I, 
    -158.64814140036585037251268887233691007558999105171012425906369950667803\
4020348748539456916383803802373710459957689978`107.35094998643802 - 
     340.36407197868827061920302709037842426711001560626832366906958568603327\
52250219033469205621102494616363333745323856631`107.68245870857211*I, 
    1340.15304863343879837568928600388092994268177350067140230146342656161771\
62247745012837840277862306785158624791295059697`108.27766939648144 + 
     1182.6313648564500654056624445716832027240249057258947008191139740006027\
052642883620127200387472404934030815401497216379`108.22336439067827*I, 
    464.203115923028977317774782278054700031783839636603712602273770730812582\
6065385918864874706335984681914375025763717964`107.81722304912562 + 
     330.87160214546038700003509667501639966621274307421758577601365267540558\
19840238314482479479458021194927379971172431196`107.67017449221831*I, 
    124.627824833673444806954061942829655238479844110369327274365127074104553\
786421963271345933249846141041530416298839731`107.24613001304958 + 
     185.88258554747629742825218758555943655434670352509271327541724148579019\
83520479706898530226680803555772552501429347121`107.41975370253184*I, 
    315.771508065114820911700221121576913343461986509777780861287801192992409\
5757498101748867194174271366065937158541012251`107.64988793905738 + 
     611.96947941615651930328876534832912283567158654089129929103136846212014\
37944218722980675973403848614932919783022541565`107.93724476106959*I, 
    -169.52354335654589597656538584462650243966929239680901147785504968105575\
09571475582844971197631836261939202702347217804`107.37974501918994 - 
     219.06839509396148836659534688232755179205093720093703931288507154993425\
20040673787272051715099970422229306917448075504`107.49109472442804*I, 
    -320.29327693756793594372922938454763332739974758336106251244995231227850\
27034589273491018910066065802243519759513067457`107.65606282060584 - 
     388.43354947116393625312091135300857956720885601130356722533916222054178\
82998094730210096604191276204476957225264699848`107.73983173122284*I, 
    3605.89710512839433313332034946540860646458066138197927315032571363570676\
70883436163557128507738503835621706734716697027`108.70752832773016 + 
     940.31506816336876666327327336650339938538428351556676145655625686034031\
42367725563133693503041906105618305061586038182`108.12378839338726*I, 
    -2132.1296750678562227839828447197816199340106299597601819505034057437410\
170596290358222079618667413525750812077452344972`108.47932861256447 - 
     1584.3260718479786078733411644365821210071291067437318769255835166240039\
797930671451694420412397531892503131005550269092`108.35035956689778*I, 
    -205.18827309767642048614860242170610865752775641120101572724281173122083\
05909904361520581782209592261107627857080168521`107.4626675342206 + 
     564.57526826834977185131478959155152322115924307825138182106985925351288\
60337506975809604978940418869085506988803328367`107.90223684739594*I, 
    -448.80241502322583079871219190294954084076479425457493587052355843789972\
57183590875522967788624478861875879280841961645`107.80257018304187 - 
     383.73898756902850600952226762232332466132848542915515524049552678335851\
27267807290091162229615898709944795226715179077`107.73455092323807*I, 
    331.661701677107769194533834062206887030828545428577033748532251814876072\
8080694412788760398393525830763701500835345995`107.67121032250014 + 
     272.97070438316928404195337356392761241393136123270166821657062188045850\
53845560224418840119378527704020982755909041538`107.58663103825212*I, 
    25.9789636681201653047369128321183626181147833720371390220826547658412457\
718296676385049659955081032155027918862524179`106.5651368203891 + 
     89.565887055004845999460407047923619091378739881623177769278806542484974\
9126734562200350804339953490086690904206270586`107.10265762931644*I, 
    12.7782901054334010287365208350996824483722547161966329517288772029789195\
168033330199263227450083194459712330347075615`106.25698774152472 - 
     3.5264794846579965095590895246114226207085994440817999357019995673130615\
388130066078790600773257490991271970775203594`105.69785635950596*I, 
    -289.89356220439762961662949251556200970392516118075060829392856154159849\
04632951850329425220337467351963129534317303909`107.61275356872287 + 
     5.2664917051576507882495707133962601524357163856171932173147102938661637\
448107210137976712745089265218775906613281429`105.87203640233004*I, 
    -4.2350188021518387783332602386570943715096814799146286076158170454511282\
152682179360593045890536580136151176507380556`105.77737034063395 - 
     2.2910960524099200404458764775840049683529602382792835055026661614433652\
610346034478885582669004379658654072855440204`105.51055829485952*I, 
    -501.20007815388501986725636112359981576081208118684360406776779140244685\
46635056423323542977406489705617659785748972309`107.85052612787517 + 
     1080.8583912559360430833148583055474745016345708180279497164346236670123\
044310812269814436175483635666474604970743848216`108.18428379638785*I, 
    43.9462027274973110484604217672335587450401692853015069969270163151651131\
180755261959384675225059500997423240990475676`106.79343635265155 - 
     12.825228794552384800100654089180551274749635146665389868726932076353622\
8909911088408378415041353212441975952143556293`106.25858011924356*I, 
    655.584365140345482137043469517026036228193171352913667763126596717955011\
4101367760834549089608131185333212057882117074`107.96714358547871 + 
     357.72254462803460566850876522367569265717281644897005354414573054906001\
27740767227414978208412257434429057772667124674`107.70406130923905*I, 
    -6.6097684518367233257399222118078373149182322957414618158065150136709831\
614560850994926982890802097755304717355902149`105.97070124372445 + 
     1.3373948700330324478818324643844183066199491286118168870740503207257898\
177614594470388753981976810102184010607477918`105.27677465083627*I, 
    710.819935494692719214267685570867850579999241243021370865739941744021379\
1367345819075759498557460788643720853603671029`108.00227459726061 + 
     454.55430684587540104823147340560659429257201392309314260367064627182602\
49268654686598184458850791064610032397116023202`107.80810077483893*I, 
    9.00238940045212056388213089918360929516516120910045239221835383854431893\
94503322900437077277547124937226908494743125`106.10487279234981 - 
     18.391068699629426387382229869941201225260077058252763175678543662930788\
7601173495250785117962733805752444255379912143`106.41512196452882*I, 
    151.293184273665210771765561934100069949457755137861265681723691091527844\
6278842736111045373093077063460553288127984502`107.33033436142023 - 
     354.47670888106315910876437820578064963675503600101809935972173029460971\
68655281762115685767120875478217102595091898969`107.70010270269174*I, 
    -79.217513294904397443769789647892995484294555400874702800307742380484659\
6686346497782247411678508081548562516091421707`107.04933620324121 - 
     343.90361957740665573222166126051328828287264383894951837458291806124269\
05050962048532060923535733737307963900817769155`107.68695174461715*I, 
    -45.351287949763580764542216640532749905739102617512635159501449373684263\
1340975738858439169009752050236631965695093362`106.80710462310977 - 
     620.72928714162126391632959889187999164495521925305396304813483857272662\
5338768428770676649220812973024792876283678725`107.94341723450776*I, 
    -13.565444487431600970220280543587083101469202334046986352406383629374420\
0853572901704054377534087728900679158449713947`106.28294902632226 + 
     13.303825780631925535310104435429883756707914986621450646718057264316438\
6494210443573077792610654354717192056930810013`106.27449154680612*I, 
    -681.67268495568481377318246098386106894259087837644308010036344790435065\
34714945854949554288357124800328386209927944067`107.98409088973175 + 
     90.843038208511373912892494946344090307201786199131746608883037966973860\
9890922661145414569235496103987722441291579589`107.10880664842513*I, 
    -3.9033623152847800906872512852839932725413465021299007582904295523430685\
26046063137101594586441105736077395584204407`105.74195386277604 - 
     0.1096005765854369749183652757353574844919833408182991447454549362485391\
82859179115978832842664933365636017546752761`104.19032783671771*I, 
    -300.77113735770250403633022809352911099014538928673379390135648977675905\
98760800036833025046629091234143880301060427448`107.62875115592281 - 
     939.56678968057903257768624311076175371155327601344911392507214329532213\
9950624819752562146118866075832317271931971592`108.12344265545505*I, 
    -15.917490145773402574184554087817518376933423690466122366143439144110153\
7147247137673566479574745229551394009853932689`106.3523895875042 + 
     644.90705712331478833056011433743343095263157246702377616780409882798571\
96693923583385091326482601809809402844562815341`107.96001212721613*I, 
    18.8285362509986807481582597250920427614636704926581013818100295756739951\
21658158255542599913261969750993524532350289`106.42533155667907 - 
     426.21384982128754594891938240912960019732188859780873589432556196662424\
4159366194331850405192187525192388918822231501`107.78014255584095*I, 
    5.05169057413018557345901676423207658312626120217402006131338873076360111\
53215084247318616683953717933495154694335688`105.85395173914853 - 
     0.9858812492292309894871087444083325983054995520320372123602119327689697\
699332075448828149124776432609038707560073195`105.14433960454771*I, 
    -145.37592734981073418353446407618425591640344814751700921414396371389109\
50511118185573410032001277117238512024899308181`107.3130074959322 - 
     105.67579778902536636688695091610579167612700483801691352886108102334833\
75754677292950703249289516727892245052728911574`107.17449053300885*I, 
    714.285700704014930406009009760094071455312167293671199031686018864118166\
8810977424575476384496520596921085966380008601`108.00438695389592 - 
     969.83510395632083599315159303436697216426693230953758870798107639425905\
18505352364044744098866728087192488005130911873`108.1372128975317*I, 
    -52.650816169072840564757781609777311297764389347307394091553415320901004\
4587779673643173352568860322027393115915550838`106.87192010564176 - 
     173.25859980370062374180948384961154392005752009680405031791760420427707\
14020314063010748366237988408967351464171294513`107.38920979814095*I, 
    858.515601360188871066644373824759495401907665851753344308178781020312724\
5370197650046046890210368761387326818057178805`108.08426318960974 + 
     500.17857813182162332080393256137200269112939179894038601934574274170057\
07403604475762489776507446321112190245153151648`107.84964008546966*I, 
    -243.59242409450154103276267928231438808138710237074171562470712741002444\
01859283247701736736237859800439538592493203471`107.53717877512157 + 
     274.23044055905477062528236138414544421248136255016750029529846504449011\
33512856603362690191260656105224937019627177482`107.58863065920107*I, 
    150.795886917694037276252378139463429863092366809807242792923192702493704\
3589902312139040835089287162086806414796374982`107.32890449378677 - 
     333.09177445022938727772971012123298495697022790628299590637666080469095\
61597902310048341709330501499060774853035989114`107.67307890595102*I, 
    -293.03560883158031372795697403209026551869383078196988221737276760791839\
0268852710216409960019679760650552807048036861`107.61743539559023 + 
     164.75669100840569592507465825643637908659943554394385009833960714676812\
00018037073855349460136292273906526385413649455`107.36735805878558*I, 
    -319.48827149900490499716843462207078812907165066977844015513858306499976\
42792560149523164726457976283719819972487014057`107.65496991755097 + 
     73.485263090648457219095762472302108596681411823363760696730218903289499\
7083565432975985995818921504799436669830752322`107.01671525120027*I, 
    -24.682399633647049149369692584093588605377433218938993728224526728848499\
5524496700709586405636731881416549875341564128`106.54290237754452 + 
     2339.4189777731751953292810983499037038595072709555812737493606832988063\
165025969181023875048183903402976463333021433445`108.5196230064902*I, 
    -329.78737686699564018686526687564728679807417847395896629571731519324112\
70096630708450558350115111258275307880070375323`107.66874902615102 - 
     113.53540704118520495357031603343261362513834202065238912299945665088396\
57336830570117400932140436035709628099796310384`107.2056463191375*I, 
    843.256190663093056773253894701493250226139059283232110227484778084796846\
9050021140664857696706167747998073436997130625`108.07647453602523 - 
     413.55647360521411644177989315863268135480848348839897964876784334143920\
91519478691283519078450572813938916404487942232`107.76704982127424*I, 
    -185.93878725179457666734178589954541803875870004474672318430007498692858\
41314801299967887473216451709406348640146683199`107.41988499186608 - 
     460.02779051985700766582037606576367903211309098574991476072325347948562\
37089747313511719317830422638879467586193206107`107.81329906626327*I, 
    37.9778558299207479457928692129781600733354166395431187288456831491400526\
636043592316373767738682549183465405398080768`106.73004543934094 + 
     331.56383689862011569671089645654765214648457570275829671802480282191128\
88347911707794807429098572507904762730381825046`107.67108215453584*I, 
    -464.28938775106002734188743269665933039718818608279136542713222590530800\
01324181221405764880546273295023411593926558157`107.81730375495536 - 
     530.85407282177701245175910142304511782199349168968156368347957797304435\
04739050963691895264447546702325922360885323132`107.87549015153469*I, 
    -891.85998433091691077747441998745131209301357486942835002078615736267045\
59149319726990252356284778195143238265603912988`108.10081167641728 - 
     227.39941488065111050222616447641250398670871730826278834251740065549339\
24249234198132378809459797725361760694976091399`107.50730434070599*I, 
    64.7476751157422382019650628623452748799805755494727475392755617832883025\
306701211007917539099974418888156489072677688`106.9617391767238 - 
     94.089187984167913724958180676770479247469201433135343624690228110599918\
0745307173088556463186123244641939594164912312`107.12405471829862*I, 
    126.256048338845323717133049349709394776647312073278278825033639773248110\
6565867003984230701917641448140493798944391545`107.2517671901456 + 
     627.81920204099632474758310769890391964602008276121461272145467679483435\
8008853170836354963401763592474948479087753631`107.9483495924278*I, 
    -327.04194249962114973322895148996872653996098460221739060339341579636988\
06583145050914822082202905904761743116174222681`107.66511845149549 - 
     475.83904390596544527608602019433231634783500400341901956259674210642490\
33759461978326828333209173207225000851758408987`107.82797507205538*I, 
    -889.99522799252071400783918618310789903685315659029485910339268012405950\
45021529797285221582832943635839292192636704813`108.09990267586784 + 
     740.54261723371365870150766976286382015792720317987440276222083408035105\
50459138349218137659115835364663426574302347642`108.02006505447295*I, 
    -453.42597787696385552871696706864757230966692626691223633665656303840175\
68843947075223576082571745388490405893090216637`107.80702139612232 - 
     230.40697965141652625632306598193129491645509298224669526261363307473072\
83574362373175323425306940885938725743728982989`107.51301062873848*I, 
    139.063374697681840617499581672814053908274850905325281413777393799004510\
1036805976546822815977807591550827986942224944`107.29372776217971 + 
     27.406685722120167848636003517649630123061205322162400629010409467967812\
6940239553954521052092299534239683440769255294`106.58837151751516*I, 
    -191.67221552043983874802379246813442491676427460028119599645118605015489\
00799164255796694442732405514096510791980182829`107.43307416068036 - 
     297.22392987782704397913306233781256682710439115683301162864393490578746\
74038621790213673146423112505198846014143032912`107.62359876993102*I, 
    -1156.2910571693444886079044449446688385037622325775269329630971892558841\
254442331552398214364528926513816254221897157545`108.213582164626 + 
     576.75914047108598869578347371996553270102347389120432412072649772034604\
16985493950666674309851212094137573042883504401`107.91150948377275*I, 
    102.743729529809737099831244452303948337081032336494950449052941436868564\
1325871587541608719395101711482601474620377575`107.16227032411051 + 
     579.34976961651992346458462041835196661440745968052333162896503147226043\
45505951642922918776465289923716452692530833195`107.91345583643182*I, 
    106.069285186108124303480025832283811996311939058201479728581052790045036\
621404749375687849372859287374282854573204833`107.17610463992987 - 
     583.39344011635341608732509611612886856403085423796321091289352028794456\
12085565409826006042478321321094480561613639895`107.91647653928332*I, 
    122.490602729593139650418458268456566036519385830539030173348888301779290\
1073863634457179730246937579777409574488570446`107.23861776947761 - 
     101.46048331774266829689252343614157218696677273430974370518563642536194\
43114971752314326009808831170969014534898885123`107.156811924626*I, 
    375.099310601218024825398432972363701556258104545401510643594079387912177\
8967906840215755407600021966911995374135624032`107.72466126378927 + 
     698.24114211435723420879814335029746455424248378128990938118192283802201\
25545003756547919323020167965779368156934698834`107.99452043278112*I, 
    68.2902199636379719483319414626752599123755869369344197072737609446487312\
693639713095137112586136478812697360736582537`106.98487350942051 - 
     320.91614487702000142796101500040563860938763369841479364001922236929564\
86226610124817196338984961686966533406240690548`107.65690656427192*I, 
    -137.25716339565889764537292787260906884815672077923825189999924861986925\
11733542210232977841684604075747245878238046456`107.28805001719837 - 
     49.468210656572580095064089289232611881574835930016877538194493603993803\
6271746671729129222391418319869182626015908433`106.84484119936191*I, 
    270.193503677000161792423889038178125055958277690102921649367814656663855\
7693382202125744329520391212071229349138059897`107.58218990080391 - 
     883.17058621746214081858312481751276181303985325506868981775111500355025\
6820948049002440480078106644413099570426494754`108.0965595943854*I, 
    56.0181954593038170432890428522724410591579004112616947578089218047868048\
049335982703874157453889554591127528595844629`106.89884411241077 - 
     27.183779019538095564983345488508607727331547683503757341213440072951812\
5191085588282418701656622112691922469805476221`106.5848248289352*I, 
    -28.088738123174711760196007130598371410931634411992551888635680772624042\
7487400580132889114834244360442047568026573505`106.59904722694273 + 
     9.1229871903517894607806369442913190256166215718823058002271086948866099\
360263465043343494531042862934383960778540757`106.11065206290039*I, 
    297.846347092038135037879388316631277045373776187537417421251371362331343\
8306854138919617638276023806275659196281939261`107.6245072759365 - 
     907.59670984422973672822803049721847451687264695801489366846387439692294\
21739028921768996515391856529267115384533742932`108.10840791067393*I, 
    907.699013702726186993571827818735905485353706311266399688907315548111844\
0401107595594340868194485378578581966076253859`108.10845686137733 + 
     491.17279901332053096648140216963204736760816285021442171319225740865646\
10717435132439879396688749208628458947235704415`107.84174930554671*I, 
    217.803381138482019641739143206154926372126425382247991715463877791193672\
3444301731820599036881799433856714698318873667`107.48857961520946 + 
     177.60438157398784527457430923885329896043631258347647859022791976185721\
54569516203750234645985085568285339297665124665`107.3999686736323*I, 
    -67.264359778305038824425473229127361581299674811723206810783924681450816\
3258057406082901873387230535657607547434674833`106.97830001077043 - 
     135.22678495626799134097953307369930155958064258928492596193362384846800\
28578746400550817122488177689354644618004324063`107.28157772055133*I, 
    -77.005547648133193723127478871712178332075275468606965193918902890819650\
7318441143875713117464564235849990984102943`107.03703701165621 - 
     78.986612945932007160624221528239892903810751849244405798147764846805813\
7960658184679939332464079451259767289054131455`107.04806848891523*I, 
    486.839467189618000263125978721691165484716477474638714275815333080812109\
5118021130782002731655949963592191823936738237`107.83790077628048 + 
     0``105.15051499783199*I, 39.26999382533022287397541457455221501938811190\
92433980254863181624400752806214932169171003379227148994038550312290367`106.7\
4457583081555 - 379.381286288900371091616821991049393057183009813206076735464\
8175354248593034597629389082668555099450861242513669605115`107.72959090250296*
      I, -6.82513120648692233393759689665309511752128364815549458469106488298\
98167851400278448662897286860223620452229725561478`105.98462600251264 + 
     158.94541279319059139396856485100297558993611671218619455227768477071154\
12540332884851585877753205671974989496294664838`107.35176299640962*I, 
    60.9018952106513059532944571189726732385671819645260244199570881763328281\
270361026544367874009700434470613007030686115`106.93514580551776 + 
     115.67937356167764231216819387966290659942695662941438368677619406028056\
42826789139656249002876736351237269151992473707`107.21377092595462*I, 
    -7.7885060664008900244757415519753263595926360220121068570219806791242076\
173954036430048166904860112654260842627795414`106.04196916033906 - 
     29.683458759544441477630112439599795896593795958327099723424154129496397\
6213934730409661889379946115056783508744504674`106.62302950200862*I, 
    30.3605972469215134291949151700327899175969200401422699656357788874641854\
152491519634050999048639222695246734513831853`106.632825308484 + 
     129.68431403887871664960336066232155427950307266685180220333528513910881\
60425647324547287622876391588345786731742336046`107.26340244702067*I, 
    51.0364453972831041263185154712072518888118744067052870037521680286276373\
475746352846418712109699612363700237905944537`106.85839541671706 + 
     358.44997932026873738785388989247783679343155142951677809234209905322748\
14804529416450202074993114898065492369576430105`107.7049435574987*I, 
    -293.71496649899085881651636948156425667373550671503885663282644429237249\
94426340545481835568644466598308982907515996283`107.61844107476787 - 
     129.40272971292872782920404597255842200122348212065659603920738502108700\
30710843073111220799073862830468603371689633187`107.26245843557703*I, 
    -47.005419379021199885504073739995430826090669703340585660750888555339828\
8998736850444552491709020534115886272603575137`106.82266292961287 - 
     19.497249543977928140540203279693080282603985007857926565815134896461474\
1767824171892785360191034828454418301636746101`106.44048834805999*I, 
    56.9921806223803608842267738597706189254553245772614321585253706043851581\
140747751034839498337552852982861039253108199`106.90633027200444 - 
     69.083652481529273249516361082476124463182011838992558589382439736834316\
0406104355671768256145765996384658994073070344`106.98989028866488*I, 
    -63.754915767810197212706770018316865141577379856613086299461309330012142\
9754116966505178974561351907937584116831371966`106.95502867413059 - 
     207.54384351884070707710295056809350596344316922810620799007414910066234\
96983349520205871344508667742661223624456272812`107.46762485303412*I, 
    -50.003276273436147612980903273242556976422580977148288904618355473698135\
8486022366695465833404177826252463687510012749`106.8495134585852 - 
     79.775943886694441855775040831469868754582144543665561795250535886790391\
4466701817372955117564630873064932181068013011`107.052386949179*I, 
    666.320152426963327258514408592230985755650946871726304510963776498325082\
411562305039034367677198293036821853215944445`107.97419794625768 + 
     344.89294709977918158504680669211707586156777122362762144438500903201612\
35015730162971098813534389334284942452751918801`107.68819931117021*I, 
    336.005379644289335670257224929678739848341079345494709252966397614398962\
9231190209541037425267464837471731713472568257`107.67686122858828 - 
     174.74059591722413820986533844067410954594229791509200442435889663793466\
84950392208879306565419424539801193056204428891`107.39290881028317*I, 
    -60.733259559875358936341363979194816502706724209766206479715180667735248\
4600180576495030242608495728295559530386409339`106.93394158820664 - 
     105.06762062423927410486633370643607189356350525164349417718464054660680\
89087210248063775925307021014585759101018205621`107.17198389510843*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748052`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
4800725771638601817882676378118364709340111861`107.70504839574575*I, 
    -358.30997271830814435990417325963612915818016367364725573499853311887404\
84562375672765083396620074222672791333412015493`107.70477389373536 - 
     44.512925435985396228298289114726011513725847443266578976716192322891100\
0486079411865732846479483680228194205102249858`106.79900113533975*I, 
    210.607900176610340243524904313662938928131936125834648744514116177038258\
4275268655314886348156612975035692461513325801`107.47398965593862 - 
     111.23528421874916970491187510364958588968066402189120798004256849093825\
94481137715774118502730021777296264351864959936`107.19675756665063*I, 
    -33.936411322564775057614935758189768247922001102834805090165329125146910\
4238659980359552988766801832272565126760088532`106.68118091285518 + 
     0``105.15051499783199*I, 3.024020757459582714495943162917281923627090315\
012788311180996978856946385899549409752660781350930267279580671049458`105.631\
09976575217 - 173.19661534754380128824105578112175645150269263051571284391823\
7575839655447698844633842101112561986313370084341346228`107.38905439850265*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422376`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
5170569497551608686994889531894044185868901652`106.42214177594678*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901947`106.19562673765995*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487667`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801685`106.66921783369774*I, 
    -169.22142807853591210650454131345198838180701180185001798392199826830543\
3468800478976141464470951502291730126861756737`107.37897035362151 + 
     590.29207551910086783439802175776704933949802726550111567021996765144986\
57461698830651794435499055591609720081324942556`107.92158195082885*I, 
    -675.94956752235680309259234218386429744313327347307523883091255517263610\
35481864092767447887412954672580494537069408323`107.98042929234788 - 
     100.32463366080490175396408252015802818243081119337490787409410015346671\
72695709790063056127295981143913866454421748315`107.15192258039804*I, 
    101.600254816802140834821305040186886748774569720056444633401365401535412\
6132908033020914613268578248873895427657115963`107.15740979500619 - 
     82.287617333486443294116052089668046848205602934080437812814352661560306\
0885601877419799628664425195255289208147130984`107.06584948519082*I, 
    -47.366566201097641401814949799942142990559120425862855578191370066669217\
7027082440276297381088949903316874435817381659`106.82598689989227 + 
     214.03250343574000975757671377665111509140147135858342604474602991287352\
27378496710800917497069576023516255766084783007`107.4809947290825*I, 
    794.371380523403206952990834422423545027112391364978700931105550314957799\
7309663685269221869325267290011351621899590614`108.05053858691366 + 
     145.10632508754828429470406473066821957400021449747917135424182121789435\
2680562769982433060365807381016036582356713414`107.312201341288*I, 
    -768.26867585649699603542520353093218194980624517068887781398720370866509\
97247001604786646215604685100057154493766118523`108.03602812416078 - 
     454.64757464067130013753638246962198622830669597382874524111396114738240\
07799092387930953563132441585663403448321360475`107.8081898764776*I, 
    -10.619614928448717653227626196302492660188996688499174493558810153180506\
0551973853098035705395637301321650051027450993`106.1766237671686 - 
     2.6235079256948965081766686885678578422494267993253885029777838301739253\
374146202268685227806040925773909051300528685`105.56939737838478*I, 
    19.1464454138101046653349795256626617319424759479562060928630975842330896\
930599367266755081270155896280171860111710676`106.43260315574717 - 
     3.5194740663169779049949424176839322396255075942493340707600732271159657\
933738150143504111408450149447688547090046848`105.69699276723007*I, 
    356.845826416134609542415875764886565971137758619812885789693374884367043\
366901950619184405811579004843745909739259516`107.70299561954975 + 
     25.277868068238816997151938728595981804582525727714756242892115208679794\
638741395116670827065650860198224511727912289`106.55325544065266*I, 
    148.520222895419927309880803864949865243631481127337095716093720477460528\
6234773719664631973941245536317095635028805878`107.32230059016486 - 
     625.23279831461311797258591438342321443968418229989880967072264699542105\
93994700990392098767725861379033208553115841058`107.94655674989417*I, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646372`106.17845691476167, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045969`106.20653890899551, 
    -589.68036712132379317276876388251573598085501960352694476015576520533498\
6088215946893385554310786118167159891222902078`107.92113166640543 + 
     82.592558453359711477971779317301622844321206319387508980273167394257289\
9826348044053770648118911033151659862632877456`107.06745591720768*I, 65.24141\
87305146204556513030966241234516687194077695759721759327846474551045550008184\
1878803161507835813190177253259`106.8145233965763, 141.6243353583443722504781\
32530506696673439710144363875506467814776870985362038905501038481552838067990\
378478419819624`107.15113788473639, -202.632145564980296608217475063283857353\
49729113239826670581185064584447058239500628550366444526972025063802059583515\
19`107.45722334080132 + 231.6521283283675813135203043967368529687269900033095\
114728851254289755715769541853333115947838851313195351678671472887`107.515351\
29251587*I, 77.51302024813484486323076919212873214612216639921286312177532036\
92102337540557282714536530258124335909117439455220021`107.03988965707345 + 
     199.60942470097346249569588871417933285133394780201990592797419372906363\
4844746098238017791983656407364753886579818157`107.45069604079035*I}}}, 
 {{p1s -> 137/50, s12 -> 357/50, s23 -> -91/100, s34 -> 241/25, s45 -> -9/10, 
   s15 -> 249/50}, {{0, 0, 4, 6, 4, 4, 0, 0, 0, 6, 4, 4, 0, 0, 0, 0, 4, 4, 0, 
    0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4, 0, 0, -4, 0, -4, 0, 0, 
    0, 0, 0, 0, 0, 6, 6, 6, 0, 0, 0, 6, 6, 6, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 
    0, 0, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -4, -4, -4, -4, -4, -4, 0, 0, 0, 0, 4, 4, 4, 4, 4, 
    4, 4, 4, 4, 0, 4, 0, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, 
   {0``105., 0``105., -0.6710745160728635916363637541758534948088455110749284\
650832965962690192991005550319098345078317537862962514646736669`104.826770746\
87906, 10.1988309136888815210554412584955091523272607914376226847852992571776\
438615623421368173519995816406264445422344820496`106.15906538951225 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    0.89849167507618822925855702347219652151691227710014027664699932571137001\
98168389795172614387772088686350441483696401`105.10402905536466 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    4.72951109888224487499832690450806283875548478088330072641119204742025543\
14517396548307401455879434863906187323621559`105.82533124680836 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., -9.7261902571441082700297231877299182744386370555486957\
392373929079013393237597503186986767923714473667634605431885735`106.138457758\
52165 - 12.566370614359172953850573533118011536788677597500423283899778369231\
2656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -9.4405467259810124597741356431312217307793490285986347742544575241151463\
706683083274006717255684545194843307444006292`106.12551214395224 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -10.228657542715612830735788079693682811949154965487779661759535925315916\
1265884907247741257492445273083907913690649928`106.16033363642701 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., -12.021702930593222323109570300183672968139996722255092\
3943089003613458394881661539342984776866667599805519136454821953`106.07996599\
187432, -12.59298999291941394362074538938106605545857277615521432427477112891\
82253943490379168944878202727456751101732430580837`106.25064385607773 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    16.2225693703004148122176365476156617904712022922327820757037702125469116\
663564416807711762660201473396573424843397039`106.36063463777941 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -2.3781091069249717713761319224309634711494947364421827405728296503856360\
171345646338290048555887161759616536878851155`105.37623177603895, 0``105., 
    0``105., 0``105., 0``105., 0``105., 34.4636209076544581361502631468998792\
77406852400168337301726974827669310584213631916224964777397534103856704777555\
6719`106.68787590233117 + 50.265482457436691815402294132472046147154710390001\
6931355991134769250625005793439780485572054738730877143693842125169`106.85178\
485318205*I, 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., 18.6006784772253865835937684700466252616206970286749648162765998\
629325476834910063146001811216088635156189961722248193`106.42004378363815 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -7.6620388476121132914795397620717326344771450075663208995283854434177708\
232698013506269574136214692355111491679850319`105.88434434958661, 
    -0.5712870623261916205111750891973930873185760539001219299658707675723859\
061828839825960101336059856945582595975758884`104.9073693867377 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    1.57622163346920074192330487312492216233961187377828977501015680240153951\
18403647947469080473521455778129212493287272`105.3481322816868 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    10.6031519930582017712029914020166183558416087796391285951338496009046686\
824689631211924524783353972689881729355938278`106.17594998476723 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    5.81016060817030722017675551220561376860679050899535690857323194327843528\
50504905468934046645316849664438589931436508`105.9147031354337 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    2.40166665816768982506808673544128266575985278708918131440608039398178721\
68231571739073440007943447372818377345832159`105.38051272889348, 0``105., 
    -7.2419271655005607266653516423114268312306491987237283393299903169784162\
542084321265621288302836990673084222230138639`105.85985415265716, 0``105., 
    0``105., 0``105., -12.295571163007046853655864611513217284234370664267069\
5724180855356527740676492816852384910748732479908388434163138038`106.24026370\
554526 + 12.56637061435917295385057353311801153678867759750042328389977836923\
12656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -10.677642242761961416532471955748150554710150801164848344131842358391866\
9296026973825291156392732671921944218375648634`106.17899036344575 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -14.166881530163735279124316526114819572668576635887464095797305527073283\
4376190958900792126390334211403389825318124143`106.30178925998548 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., -33.733379541074680886209837492048085979855262135586600\
5231106450070350486333150018818756240562760128560322014780688471`106.67857485\
050999 + 25.13274122871834590770114706623602307357735519500084656779955673846\
25312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    20.8965378650694050458888967201121090431201294236193081678634097302464774\
585874585434781468214229465654852163468187888`106.47058933606526 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -18.887345106351126425408387279352160646120391352676844177865958766268161\
889154534751540047212046335794817565125540124`106.42668591357841 + 
     18.849555921538759430775860299677017305183016396250634925849667553846898\
4377172539917682089520527024078928885190796939`106.42581612090977*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., 0.78811081673460037096165243656246108\
11698059368891448875050784012007697559201823973734540236760727889064606246643\
636`105.04710228602282 - 12.5663706143591729538505735331180115367886775975004\
232838997783692312656251448359945121393013684682719285923460531292`106.249724\
86185409*I, -3.83101942380605664573976988103586631723857250378316044976419272\
1708885411634900675313478706810734617755574583992516`105.58331435392263, 
    10.9142791532707837641809871033159378807074279360086457495882282046121815\
860875300802709812389615882010795455999320413`106.18851005532152 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -36.065108791779666969328710900551018904419990166765277182926701084037518\
464498461802895433060000279941655740936446586`106.55708724659398, 
    -7.1343273207749153141283957672928904134484842093265482217184889511569080\
514036939014870145667661485278849610636553466`105.85335303075863, 0``105., 
    0``105., 0``105., -22.152541523104737136509182705125558329277267823217942\
4342325912176530718622644815323671855330388675015971560879947464`106.49593855\
711076 + 25.13274122871834590770114706623602307357735519500084656779955673846\
25312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    0``105., 6.66301784011509161932919923187116951665250724517005396574595012\
38120651984409980652984785532540255131703596394030411`105.97418597391766 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.152541523104737136509182705125558329277267823217942434232591217653071\
8622644815323671855330388675015971560879947464`106.49593855711076 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    6.66301784011509161932919923187116951665250724517005396574595012381206519\
84409980652984785532540255131703596394030411`105.97418597391766 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -9.4405467259810124597741356431312217307793490285986347742544575241151463\
706683083274006717255684545194843307444006292`106.12551214395224 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0.89849167507618822925855702347219652151691227710014027664699932571137001\
98168389795172614387772088686350441483696401`105.10402905536466 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -38.432903468186200805218249683793273057449445218071373980244504343316016\
7747643324563304069688421241717624391777890069`106.73521819292814 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -28.093865067129000116185557017189854805153183912372598929343047493489500\
3842791851494124738044964607836430642850187376`106.59912649003658 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.021702930593222323109570300183672968139996722255092394308900361345839\
4881661539342984776866667599805519136454821953`106.07996599187432, 3.62096358\
27502803633326758211557134156153245993618641696649951584892081271042160632810\
64415141849533654211111506932`105.55882415699318, -0.597471970636582699555527\
33223403076711366844044142050687236375554592790424471522596704360704788261415\
54364278085414`104.77631753592412, 0.1970277041836500927404131091406152702924\
514842222862218762696003001924389800455993433635059190181972266151561660909`1\
04.44504229469486 - 3.1415926535897932384626433832795028841971693993751058209\
749445923078164062862089986280348253421170679821480865132823`105.647664870526\
13*I, 0``105., -2.37810910692497177137613192243096347114949473644218274057282\
96503856360171345646338290048555887161759616536878851155`105.37623177603895, 
    -2.6419648703435707600517039198203845816638251355620690794777778965160674\
030676183583989762790163765297747477400499582`105.42192703859367, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998129`104.98125436259467, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
042447152259670436070478826141554364278085414`104.77631753592412, 0``105., 
    0``105., 0``105., 13.2599676910707746650016634063357300789770214175031420\
755748068573619598672187548513231378779079244983236431346685596`106.273057463\
71019 - 12.566370614359172953850573533118011536788677597500423283899778369231\
2656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -1.1478119905391397129175275621626338439878661166908561244144638133706086\
631339849475096941652385220090601147290303343`105.21038575509411 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    13.3041670358171145624030964322520609491621016977743277770776832267958932\
030663909841391556671531186577012913111662071`106.2745026867102 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    13.3041670358171145624030964322520609491621016977743277770776832267958932\
030663909841391556671531186577012913111662071`106.2745026867102 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    16.9251306185673949257357722534077743647774262971361919467426783852851013\
30170607047420220082294968191355502422673139`106.37904702684084 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    12.1033337067332696498690530645314196162821753042297371198746430298049995\
946548123971854836667559462890603724438745991`106.23342000542365 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    13.5979245640624230650328751733085951304796085960333821693190571637473790\
000065187290453857340189055583648348948109225`106.28398762538178 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -5.2839297406871415201034078396407691633276502711241381589555557930321348\
061352367167979525580327530595494954800999164`105.72295703425765, 
    13.5979245640624230650328751733085951304796085960333821693190571637473790\
000065187290453857340189055583648348948109225`106.28398762538178 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -5.2839297406871415201034078396407691633276502711241381589555557930321348\
061352367167979525580327530595494954800999164`105.72295703425765, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 0``105., 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -15.071276564958424536645720770149850864283407098463267754769978889969803\
6830231710863946978269546644504872153072875445`106.3286650372493 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.2723142829272130041292831834955532990436028004465766701104503080961141\
830199117218720049599452116713047978598820831`106.06814202367231 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -17.713241435301995296697424689970235445947232234025336834247756786485871\
0860907894447936741059710409802619630473375026`106.39881304003013 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217101`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246516`106.04552509578755, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -74.803382198678712036878451576201280872750504748775512268558850504349243\
3202831056706683575977295960823612190102214879`107.02443623255495 + 
     5.5817326318540449258953744279809432473331313113272022676337258555148638\
659713513239227770042211931054766231351267425`105.89728402753182*I, 
    -108.45763686557565604003459583987155198248346522354679076006125639040063\
34289334988672889141360882179463049031535765952`107.18577513538835 + 
     64.081144547298937654905449319337654152030023218485743995389838250907430\
7651308977337850205936299396875027773705925355`106.95724525787037*I, 
    -103.84111381619348146742894367120574639409955109496179559776530814117829\
17753930013737978275877563264188246837782415005`107.1668843356245 + 
     5.6453896914618809421173451263188146951817916222832184934863748026479464\
359131676295915193257052220295857904043592345`105.90220892372278*I, 
    -83.709292643718624472020331680196497136911091149363375449646043707417819\
9499246283254660073882848908429722089718206772`107.07328866992172 + 
     50.654516730660067871460226120355768563574120187238834189709298393329056\
252817187139212180331746699418684127085709479`106.855133174157*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -30.988759009283888204184037788856361204290211627112770234204368278558568\
7070186231509168321344160002493541786174554756`106.64171918245427 + 
     52.359120671619760214102661022012959790513124028263802956771655661336075\
615388402327304024800944421760717249677128136`106.86950734215323*I, 
    -41.989843773065440525739405020407496242884872945584955764154779681365690\
7293434184778613993404377852690864931905159036`106.77365925664184 + 
     14.117128943474491199364717926361370047448022262111744877883974537526519\
3886145154310278256088009945297382867449016803`106.30026137933606*I, 
    -21.348523267405290133332104692500481383326508033980608740667809923050104\
0904341371547520828453168286055330475952382965`106.47988283695894 + 
     13.039140928401535578623373552650331562889214765750823887546263223193977\
3461876936871999801426580516200775955263198972`106.26576397708489*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    29.8578045532982845902298963652921983555810766979737738562094158520408405\
004362343198290921605101236748188730276213058`106.6255728686878 + 
     32.140206941957515400939499421840539145787889463090619224682641431688019\
0662936237264918644663185460343703455913562732`106.65756366657111*I, 
    44.0313968061390504623734783783033108484217957723661762915100032851031167\
996409565867977156375433144206823758221122732`106.79427746061553 + 
     108.62419039824805343041538561314371863191809299539473538245800367930713\
15198413975190442628506054004963282714558091868`107.18644155040141*I, 
    -13.460890750539171221168557470965977746548461431062295356033747170357509\
8954078495596713129821724970651692313984042009`106.2795887973369 + 
     101.92940951217316260401933735763373626383567625279554945133008072312042\
57773117973074427199216585499782052900991251759`107.15881450613752*I, 
    -12.056421926497160846924405583725524154129236736444273656042086044464794\
3337717229596096508205190933038099189993638963`106.2317334359726 - 
     14.942100199500950821556871028403942649860786939609501552476846173398542\
8811236629009442826141908853376286838333414197`106.32492664222906*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -51.078372132897153889619568734027202541077550453717250502633476106306340\
3632864246585142606550475971804848590076343954`106.85875204568404 + 
     0``105.15051499783199*I, 28.79821926772946066658517883236481977426496921\
47449734525924964431607888701039590205295458979031174225964211952013946`106.6\
0988063190689 + 20.9381220840203665138673829362082234762288574073275329567619\
971105629899815543620901578608570531454019434617576587593`106.47145272555113*
      I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    -108.76035989592621496990608376399295437579433787074868610253960475817478\
61633514510335300533984809087924305501991516662`107.1869856338618 + 
     262.35243018551759131997669648432220328329523667173500828117939385558326\
15547835162069932396036519317113650396866646839`107.56940008927953*I, 
    -5.9474775941170607464657060276430964133448502392794488196707222913172364\
638869771160424763145718029707145006288490913`105.9248478124304 + 
     0``105.15051499783199*I, -3.17700312806408311983210179680077928009688717\
17867532681550402523808069077524545147588668041547497488009859802509669`105.6\
525326402639 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 1.425295795525495495834887633157014286358509657\
0376744329833199597885505164327611257320205528367062267177111989582791`105.30\
442000184915 + 0``105.15051499783199*I, -2.0331889567558913609821298025975176\
21170548458003464507370604605041252591164542922582220847066613323913937453034\
1484`105.45869274000323 + 0``105.15051499783199*I, 
    0.73728550929708626565147442824479951207741460948923104414507743389517696\
49699796787013886633504398979995771955639772`105.01815069614014 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 3.146900792141729702645684520422600988788586940\
8923229682074391135187355436436447816472474720224009006168487651822474`105.64\
839804957758 + 0``105.15051499783199*I, 2.66190908946977234772010771795458164\
99218722213889073147495480841897896206929592451027795324798228864685625070279\
937`105.57570821703384 + 116.871509711674113425576208386037678913696463192405\
0510038069268965189686584354602083870025358494353158339739324665969`107.21822\
365199627*I, -40.159592396989971541287825956204613388367028909263631922101793\
6186311397179543234800764302289504726998621372693869069`106.75430429408459 - 
     48.142009910355640830950996115657460784326942315256165478921852960236239\
6706993148389256002979766639743097498473829715`106.83303921577672*I, 
    26.0685474410748873650749940682973053195304195529513000746420320156967492\
269786764990535761061767966872925040521891529`106.56663183046174 + 
     76.483983456290538029475886191303179486130203532304116157775362247619112\
4535477737925523983842868544619579258644529143`107.03408549671346*I, 
    -41.386690959280043234343998681627914845126620805141902421110674765520977\
2108009852628058431602343117789497035340099579`106.76737570194297 - 
     39.720268137894821786252077124994369983340099821933223932848571592460895\
8782550806926600307818204049845655410781539552`106.7495271694382*I, 1.4278910\
22785446158191822450123298021153032086761218201077637589362485053774527924096\
2323794539907929676110597200538`105.15469506317619, 
    8.28695434778437052024551882108412956567635292287774542455304830470586321\
28410509131776670334939952182433562481805543`106.06890994418626 + 
     39.338245702769844034155539333108646219020039667915775549565108020609684\
5525901497889173138406562484889122143868899787`106.74532998639461*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    19.0780774666231654266301042886835594901960408035989988063692553230758674\
412490686948170104598572875128395684796957195`106.43104960574173 - 
     8.0486807350456765966951484421338031486347468533265929867192133315872143\
196769861006481898585888178375884373729385025`106.05623969851744*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -17.097350362085055415579792464953104896518937777692761076038484630525172\
727269076422109209862235678883560266701816415`106.38344380926002 + 
     15.090116659342327104890465259959852283220792254857656631270581698288831\
9353276409297388966998426009273527243649496379`106.32920759508359*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    41.3643606309853057371350306035877824641989664081125804986664927289810544\
664159222747718171373266387554877403817345345`106.76714131365648 + 
     22.751185180968916321923377196253572991353387755266080106517511478299718\
3254971323451003345004453833646279509282319692`106.50751902318329*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
6459856346271022803725116597117242268216865834`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779752`107.04846505244956*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    1.09473247741932924353660670112551823680211728751041266685882847564647347\
3769415306636389764192464809113698642686576`105.18982300031823 - 
     12.480274759531718285737467471117850403326410478351038001006241997353584\
9452131525345192983337358194911740052916400765`106.24673914449531*I, 
    0.08758168937885180972510129675082481602348522924312629057703611483545972\
96989864008310075071885322783115489326966777`104.09292831595275 - 
     11.246010869677011749317201530066528333269385007692399365488584608674577\
0096393218191881887243795903410631607781142626`106.20151349676694*I, 
    11.1052441369815599622646857479427838199612459368206194099152039704274225\
140479125015602364621080624324400003068802042`106.19604310832374 - 
     24.515777237120628493475216500032215599408146057165079370736705237412644\
8628879812442506984082299854847514427534858186`106.53996066430841*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
203674394403176987808325645810448892268782384`106.83028580457092 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 6.166344606734438320981117463041549570510847582\
0879296237382284071071770401156624289623168378138429714723783124881203`105.94\
054278948768 - 151.4806800054355872856402016777476106833184859369107535744643\
093982874314738367394560420647848153996397988729622925925`107.33087224385794*
      I, -100.890352646084406217126496894969743699732217662854626001422234492\
323907244529578207637901834465798954080049136145367`107.15436463787582 + 
     134.04514869802527034928608321625449006975939271180496372806131087390456\
15371654110889805840637181290724432954649533814`107.27776609864397*I, 
    -8.2059624877601375672658032403101275334586493716704643767857316795617755\
004047215385421643359877818477684939383137059`106.06464452515993 - 
     54.966529624394386422956174960080433861311122826775578415556682144098881\
8042016503545910915605475325558654238333288389`106.8906133159774*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    28.3560659851646671138528640902364418969083417695599918059621051798707446\
434433297355794029929440464629542984916778559`106.60316097612561 + 
     46.937070023804719965701992229517315128606580003935280589821483394802855\
9842806121099663940079733115853856740873461843`106.82203097375906*I, 
    7.03585853030952104603493906382297946792891476546145056524998310951524793\
71816720922021083531918512011092570970986286`105.99783209636563 + 
     0``105.15051499783199*I, 17.46845420544437949558357017855103895185480272\
1595791356790286549534296356187440786309615246627998075312941821196315`106.39\
276947352197 + 54.90628270096649996472877792329531243109153370339610754120163\
25753949635514593141346525468999512146018353368291643265`106.89013703966364*
      I, 25.50493502830275991138068250436115985492592192937286639443059860064\
51161330765057025015101067661079366104609756362731`106.5571392193716 - 
     24.071004955177820415475498057828730392163471157628082739460926480118119\
8353496574194628001489883319871548749236914859`106.53200922011274*I, 
    12.6978106844089138111795911551931810210081077203816722826303555241010557\
36215237656554336222782060360002885982519878`106.2542438455877 + 
     36.397184261782733173499499337683382691175061033479747980814047193475105\
3605377608232374781832679482945913772227247069`106.71158278513846*I, 
    87.5919038454339475884762353783733358500257212644907628945720074931001740\
720126650217399672468380616507521664474544176`107.09297896384315 - 
     65.091570418235392754031886888545602655000697862863048758149714094898188\
6017279171915879757729085604398004466950980811`106.96403974741577*I, 
    17.3941290377925854992991959221882463462925024573499989172757699376721702\
720507616947927301498159631200580188945264847`106.39091768538236 - 
     44.826300598502852464670613085211827949582360818828504657430538520195628\
6433709887028328478425726560128860515000242598`106.80204789694874*I, 
    -48.363036932953614618599647192355755350753817712677777112967683332763419\
9368147113643249830271778493300472471278545911`106.83502856218392 - 
     50.999028388536433473050031770406927025213048452951264124126023481354583\
2207265575325200782006370115164770140298189483`106.85807690001785*I, 
    9.23340160250530671457071047237388419777612071681216979221730955355815780\
33932066767341087686283855151455952625481957`106.11587672323978 - 
     9.1227842204957004453152658979904800727553336382961982106020292602286032\
57617833352204356486530720712590090514501429`106.11064240053133*I, 0``105., 
    -13.117291868459801033948347059712367006327016693342996627672213007902503\
7050514910169015968662937251171799143346497683`106.26835917982403 + 
     1.6226866567567776118187208068988136371483546025251384251416645411295259\
026581777477115102145651163809797809718808888`105.3607496628341*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -88.725333598861858247069529072661656031057252318154841536893082328783609\
0589192687047491355676551223974111703365109482`107.09856263876087 + 
     41.864975794486606751124664780906146397672517863861233083835224979745676\
1444091896460763612935915774482424737025430632`106.77236584227578*I, 0``105., 
    3.50405317846677131704544704618130494282973709082340416785036335061511096\
40798837869537166880194338673891983979667703`105.69508568634956 + 
     48.559756680561497577520713036416128765754934606460419014963147935932381\
8869387898576779042225384279663654550592270734`106.83679149977576*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -78.709198745603156365683319994027942116811012840116419216585916053148783\
2417611485336896980413410006854894223819478817`107.04654048916184 + 
     41.864975794486606751124664780906146397672517863861233083835224979745676\
1444091896460763612935915774482424737025430632`106.77236584227578*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -51.573561056700255585083725251550831709600338388969032323970442764473495\
6366079764190953352087628179941133022741764491`106.86294211748537 + 
     14.117128943474491199364717926361370047448022262111744877883974537526519\
3886145154310278256088009945297382867449016797`106.30026137933606*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -105.59625382510595775580611145225792427646641297579390353298073585173412\
89372126909281112525210709798502503665102721557`107.1741635090985 + 
     5.6453896914618809421173451263188146951817916222832184934863748026479464\
359131676295915193257052220295857904043592343`105.90220892372278*I, 0``105., 
    177.715931563096840033980679187373512797327613254992493534877831015696469\
7427983080093856161941226319917493014984141169`107.40024136024508 - 
     31.658047962926184366382509672579498067122366265655740969757870326157036\
8288726335628416713600032977416992736849687718`106.65099913056093*I, 0``105., 
    8.91656151561226499503516976046268163744122573692056201204449315135189669\
37074478846003559701715942525978018553317996`106.1007124079602 + 
     43.622701121142671431839649272210840485526832723825864472892518381216350\
1446434669963534657851135113659220770051238211`106.79022755145634*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    46.4729711521553658789516902388185161642560878752092364116615620635927137\
77251888474871297541744347805796270538742374`106.8177154369073 - 
     21.697190139411797584677295629515200885000232620954349586049904698299396\
2005759723971959919243028534799334822316993604`106.4869184926961*I, 
    -9.9520101773083004793330471478036905263425037044285630391848472216568314\
495576668837003887676689087899409773664370204`106.1484258093052 + 
     0``105.15051499783199*I, 2.607490276200038073327533097896685225439019410\
1957059587784360973343373874925287588236810407393740462830835581803224`105.56\
673769537139 - 3.754027107355409740805917036045474366635197399308394772968428\
4839609218520564129788353974142541857831226760247863819`105.72501240211423*I, 
    0.82260530321551148466428453335820450085015795920394886345230848989973100\
86164439796299784375389937109589481438393468`105.0657065028469 + 
     7.8594369222660349954694454521341637166970609253571168115727227194983838\
898297520199173374739911397022856249463728084`106.04590643060011*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    8.35871562175430291768233708760331526894276890819175232039943755764400465\
63095176886407998976504903063672114045739717`106.07265454785026 - 
     14.942100199500950821556871028403942649860786939609501552476846173398542\
8811236629009442826141908853376286838333414205`106.32492664222906*I, 
    14.1884145956038408049509142597739367448816735414709155170012372404165592\
312922083446025608165832176200096438231690136`106.30244886821212 - 
     16.599954855427345004697062543626759067233077687823331963222503393418848\
3947878259689906588418928893183405330070207774`106.37062190478376*I, 
    5.49675144078699984709080324311241753024036613666053527795140176147187304\
11214174141001139825425455840139581067717397`105.89062109675237 - 
     6.0177512387944551038688745144571825980408677894070206848652316200295299\
588374143548657000372470829967887187309228716`105.92994922878478*I, 
    3.03789152535409662503023231971308190104653873115936809258446588576688364\
4295249672802487770535797714757867949736314`105.63308726018917 - 
     3.7540271073554097408059170360454743666351973993083947729684284839609218\
520564129788353974142541857831226760247863817`105.72501240211423*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 0``105., 0``105., 
    14.0284964576620759807746665490266605875940198104284549850224118110383727\
69435968314363211997042352383335135913811977`106.29752612465994 + 
     69.175124751707640162774178699812740328886696489462426404770456632741528\
1653516129782373305990645708770601487521056774`106.99046494886045*I, 
    35.1860622809336712773665996312149277379523069668619405880219042232633439\
470317888265361767616843673284445003992710199`106.696885664913 - 
     32.098398568371705702351445933609943354447232954578679701600328902636322\
8908240601525191310120788954173906614508510213`106.65699836325031*I, 
    16.3137718297594937188677051450401271313549385732850211864208677323320673\
185247660251382937340415605481489488854753743`106.36306938164786 + 
     65.264808433756902704858396713514984901103868444594493898735679054943815\
9195765255838422801577568910247834855965956052`106.9651940654346*I, 
    13.0111667329255584840639126314101481138996814202210319488131626908906728\
925381387087403557200420419118252664964486381`106.26483124004709 + 
     41.796273421854542722007400598756327336800578442626853603824937357542387\
927436219528859083153770235232090648552922513`106.77165255940433*I, 
    8.31286160631185261773184374785371568026335861688409122736199060935312568\
45240437829407464384203395317981838159250852`106.0702655481985 + 
     64.555216260548682826716705893277781649710100036821067727084048392785607\
9080407659360503356102607940253267821482864337`106.9604463381857*I, 
    19.0704301035680184554966162938285988030350412352361005587034197269464023\
12035535699382487214970138471213056295699702`106.4308754858177 + 
     36.531911147307304280890984443274021213379015724772074840840153823455122\
7741768574020407239254816149465618089990730516`106.71318739052076*I, 
    30.7344802366013802545791447292637613136262188484379035408541959860633940\
479634790119380220440125654511628047540729552`106.6381408708189 + 
     105.54421854309270036792684493194290553564423113566988368954815952206567\
18619988249778519280627434070812103137641246688`107.17394944652636*I, 
    24.3081236627682799479389614712939210198584350950737304727999435687368190\
119922701045376690167039281806420654861984556`106.53626643490011 - 
     33.199909710854690009394125087253518134466155375646663926445006786837696\
7895756519379813176837857786366810660140415523`106.67165190044774*I, 
    31.7807387495816162022610219617898345939205948980927116826966776237454000\
66139538588149264216091358395111950349258103`106.65267898608215 + 
     62.496949205506552483123900197810954559030775314684635984664656045372808\
2175538106130836131184917162065793808322973777`106.94637381556724*I, 
    2.98988435242419518773681790584904265724726869800647763069372372220219721\
67049157456539854595139839575953461666917946`105.62616938813791 - 
     33.199909710854690009394125087253518134466155375646663926445006786837696\
7895756519379813176837857786366810660140415523`106.67165190044774*I, 
    -13.758522064948595619410761301746478446907453283259473487425028910904983\
8146129627127891666345002698118092906710488171`106.28908678249381 + 
     0``105.15051499783199*I, -18.6417341016209975850584304427499754346761816\
083952755712650687299554626339993704095173961412483420173555537881764665`106.\
42100130690875 - 142.91164161366313054820599034862072069415105979807295191484\
19278955973579595121426325768394413945021104153427614620693`107.3055826057877*
      I, -45.7677109459861858643833357571322584770929745025619522980000434181\
495221533037661405068965924485065825298928663525205`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290574`107.12707606612636*I, 
    -75.124465092925762877820676458752484925274095500789392872181531076305847\
0897311378529350516293824516873904117309633872`107.02629639055637 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294598`107.051861679995*I, 
    -43.311980583936759648426421817973157873894774492725545004214328080326916\
6325693196165129576460175632052095087464151117`106.78712304157125 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205171`107.19076806869042*I, 
    6.36623764705515197957746113143472348972605553040508497844098803279714363\
71577988691198394224489762169263716241530965`105.95439784431903 + 
     46.937070023804719965701992229517315128606580003935280589821483394802855\
9842806121099663940079733115853856740873461846`106.82203097375906*I, 
    -16.393971851239927640266539261451062522161945231119961275662935549148461\
8340684991591552308856799019026666577551058476`106.3651991828914 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620693`107.3055826057877*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665637`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779748`107.04846505244956*I, 
    -53.584197031378543201310180175025155621129291605993058701470144456581595\
4142459895630164409939043787443777612405966022`106.87955172495006 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
203674394403176987808325645810448892268782389`106.83028580457092 + 
     0``105.15051499783199*I, -4.66543891791669166781890490530487302660783732\
84885690826808802440873824266119310761340051569678248024155437436465071`105.8\
1940750564921 - 0.13885633674858404499298641701946643602377455190318570695539\
08342919984840510339857727573155718478408846109138884774`104.29308070152322*
      I, -25.8290437528255514735871653350325179276786886569812662819157697676\
71302645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779748`107.04846505244956*I, 
    -39.049215384512133584230226028268220956748154661972089239907152099671960\
4711495709122590099324339632102978659506810644`106.74212730985838 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620693`107.3055826057877*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
203674394403176987808325645810448892268782389`106.83028580457092 + 
     0``105.15051499783199*I, -57.1436493139246486200729638130258697452117525\
680754764088372977930673322514884547665947640872454642109673555475143454`106.\
90748296972562 - 94.695623473386801575588197117185305093144114825192708896523\
2071729159737617108387792539321005919803412435726482749887`107.1268449056074*
      I, -17.7650471201314266988224786086449237034745572561374965292147172052\
075796033676611060348241111717821587246638321065354`106.40008136158448 - 
     25.988241779430050738047035254851999069913644800098398076276828692911120\
0259294805866929589043154190066750299998393604`106.56529189636645*I, 
    -46.316706207945338392770203101646688288938723133982573970688648278126777\
9426977802376377254631691709773378135956388334`106.8162526649897 - 
     111.29557832881414658028525966081206416037719251301604085974571056633482\
21564986647482445909424848696595841056552957648`107.19699290838824*I, 
    -20.869157772392674268385539878400142169912258574172992492938737746910428\
5389575741276474493911599171707613764124726637`106.47001992019965 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620693`107.3055826057877*I, 
    -4.7141584677654651181491245127743141929347721187759247140502242478476119\
197045307321682551110300763238157118112671915`105.67340417736509, 
    -4.7985580124505010192055474191164036416237976540555495026711001153422040\
031759628808419734685221699917419204081733893`105.68111074960031, 
    -80.795120963395554244622261556861254704374069506803296245102621202003414\
0478579706224456784024573895101033336914205182`107.05790013332623 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
1712848415387782229238392850765428158867925681`106.73819547074459*I, 
    -47.425038493257268743501807829534494119237668540949717906168054568837290\
6910638368949839442873976788560689269838913085`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205171`107.19076806869042*I, 
    -33.804691017439423594427690562388702790663542634393036245072961523386573\
1551707195867577315375934287286617284592369007`106.679491968572 - 
     127.82152495432080344331552508866086841093026754321529528357134619730852\
60241845017028379427415519011830626183965124319`107.25711899235651*I, 8.83585\
56307229696008527661892315082995564609465076948280093896907044371639058940057\
147888159982417584642709611049164`105.94624861130843, 
    -65.434369111806582338452297346393947350032804508440016710428903427934888\
758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -184.63728012014375938166227887614497302114277545192527228972668903652750\
04818445539105215171161203656996016026419207553`107.41683439179077 - 
     109.17930527767958062652917821531307515588056285809441335420086592857451\
08061039112710968049258678214071072279059354146`107.18865532433765*I, 
    -339.32280274977113960754138527296474524298969290547114842225458549169579\
34458797075799174611069085151462961843718534494`107.68112804337643 - 
     290.04663062077002364243916697317053828105605252183640941807820006072805\
88537018074591951958261066454537998638249627393`107.6129828226044*I, 
    -190.92765466594045923113198343174205988637694571903212081134662836833283\
77225453503324906943473128892069561656202815852`107.43138383559689 - 
     426.40696978823508476592508252591196172648906810006519830242887030787786\
73750246683201945996033988536277733739462214273`107.78033929262124*I, 
    -228.98974644639480541212494313053741885372764473980061325299684620438344\
38257950064879002447564283618066905440570393695`107.51033103405202 - 
     201.01146278583922310170788925420807362163084103600889896487225901905267\
08953198874623613585707006127214474815234493182`107.45373582183304*I, 
    -0.5318573693923623208132920989795356398540798986407244305957070678359771\
196166100327564069663688002213796358725597573`104.8763101790162 + 
     0.1696305737664511598036490324356604495266295602896164807409925970721832\
935858890090150557528217516868207171597902431`104.38001912889769*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -158.95513018550836009576680136987407142175524166327980280328165330184123\
22493409274402153238874653579167020520137788042`107.35178954691389 + 
     277.25735319186973916578633812977579836912312161518359366240970226402627\
41004945435543478521804780018796416148832443895`107.59339807080758*I, 
    -123.22482878370632143873440860222145723608140466762516944345746782744599\
99910713655759797362777628073530546801224215054`107.24121322122323 + 
     159.38487887104182242288565845370398980364189398600866977641435074670384\
0648398332585124026101986562669007405129670345`107.352962114551*I, 
    -105.07116202998304718842243757467209392250142333792771438942242758620842\
54676834506371448749273089706067743158601697404`107.17199853317717 + 
     106.87686693534428414096103065556934560731287825762622735594541746295611\
61667547133357532839290766877281237065212437152`107.17939871193207*I, 
    -0.5746675047683280032649601278896355285253003635290573808066086631821164\
449856688210763547130727215910531985204265161`104.90993163798153 + 
     0.9320490746779712379841434659959388749241010086420600842960427392672577\
323183954702556700633063080802183588165640109`105.11995377746146*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    11.0355034522813698657511650189511813536534559650540080251020862155467279\
558536690400734508438678843113426074463417874`106.19330714879231 + 
     42.826970431469014426765774604351088059409039396325646890822178027711617\
985130390161716957361160038313683837483106497`106.78223235143867*I, 
    61.1370450884820631644120025624520199489792067618603060832972583487686331\
145184011102458931429089299425549810207870538`106.9368194421537 + 
     229.38351736446943983004513585081158478126886780251556607683233031862079\
32913527751008849953198299523750117914652421532`107.5110772057528*I, 
    -77.644221132282486623403653188432174315644513948319214670114774050025084\
2646141568892566430601491139195602241181019151`107.04062413563314 + 
     246.15634693786076498077832410664900910535384035516042111487330130795630\
44917956122830237075929770829204633118929031109`107.54172603600925*I, 
    -22.364838117116755717490083271437374350374593207227633926117482867463191\
3869890393983231869814081604565386259405984986`106.50008075680849 - 
     75.752733105724765348715505104516958194614817653457085239808589930079004\
1488201464382547141599202977874241738746266761`107.0299133043307*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    134.392959281686373165050660314193482763939578515272890276812325106802501\
9923746253293966052458684901394909515886245759`107.27889151487416 - 
     4.1172236421186176072484134902398896591216024338486398595244965555885395\
128907846854559179672069295629663212818036906`105.76511945576951*I, 
    -28.938044964071588468200868286230465795497926072577187419991402504356902\
1812783246760841445883816697143029318293800422`106.61198418494688 + 
     190.77130351112354861484600295650264444310918363293935588345976855905181\
16907422580912944319799992072078585866259829557`107.43102804501314*I, 
    1.10652487416069032407825222686917116837938026216978181140231573101809356\
46022788538327616794415218124328343929862664`105.19447617894146 - 
     1.5087304345399054015583113165940981807979182935425552405370535550961795\
111492145992143865467628213469392158674755648`105.3291266489729*I, 
    -522.68028958222338389335843964513789034605104686677139888722262311001025\
83644176193021094049601198555917760293308728855`107.86875112087394 - 
     58.855799862709415752903741180887056651833650126694591515818661243333402\
7438583540047798447699524352022500349008908891`106.92030426406426*I, 
    40.5091315227361240779740516171666981829707457898906701867138107785178569\
640534522779043586643849738654530698824951973`106.75806793025463 - 
     37.369103834136112267939339875446854870699464072920131221605447926986405\
2216553329723224898747019164492361060937608576`106.7230276807885*I, 
    12.3036468491764077265551323483794726495249105656354326277899424606928400\
248621166532381643227365226776095455526196964`106.24054885494027 + 
     25.555963383474920975069130257031961986816317056964735511617573525108017\
733219310820066121510227858815722135046445345`106.55800725503642*I, 
    -60.903934353052678482689652455241333158080284410809268314787175842502971\
9219127497544154456398407282922013551459380626`106.93516034650149 + 
     25.405379939325754039661926452040158390686655475494170066125814609537032\
9419934544142675454505969066304788388480824101`106.5554406920328*I, 
    -13.287038478497066760187058675455727009733379329534800477934144650554318\
5143652467398090065941406901759550313705888288`106.27394319053 - 
     8.1485589244546419190352170395480583538316886925269519074359224607940229\
10647257847817856444031490071831106257827491`106.06159580822903*I, 
    27.5215268522512930907299308175572047353683393813008347280093028364046774\
469513398320840612319852787918629513313632234`106.590187522058 - 
     12.774902979808408226678340822605294666148150646840166928615172555118559\
4226703144726826827755454342692658733312546469`106.25687260836133*I, 
    -3.8339184714533767175779972888444125674746217568274061805872727012143144\
336063570214212504014909682076695095128275696`105.73415787116946 + 
     4.6325014792118708293555723948786089668364777175976166755664785091954353\
999017384995655822906509344746251554573632076`105.81633056449826*I, 
    42.1554883535085243281278849361222068433943797772344788604490448400208748\
646373832870302872425211618247170372437695748`106.7753691226166 + 
     0``105.15051499783199*I, -16.0569622114028766204339956617940463353359365\
093971928968421166181138280485730194410829602907649226541999403504154263`106.\
35617838313242 + 19.772560820336717955722971394162089308689674267830590057031\
474388000384947164561043156546246053776843191305475029946`106.4465779179357*
      I, -48.6386657229036425642478518352474963936288874251416443988301388261\
183545441294256115634560843750842632602377875717419`106.8374966505044 + 
     347.45888600320234678285051085637655663226495930229784021191223634827242\
74859563876666437873039882492464192324300390934`107.69141842074862*I, 
    70.1826427087240024115547721305558035858411696207547473035603616447491262\
581600628857314476344153296680052307209502372`106.99674471526237 - 
     252.33016089108841992789877329777670420073239092733906956074164325417789\
08338889989079278286911386006000523038966303045`107.55248416244271*I, 
    -5.8320070061373291007712354370440119454219050434446459365816302953352575\
461246232146313845108878440442378650796821215`105.91633303487116 + 
     261.29475460127264993915804099735420646325875655203018162922104814488198\
57495330508838130177080737469598001661696574098`107.56764568934047*I, 
    -79.654786018030822217456811360380672597069136480972773913987580188780461\
5431405117075070989467870987602459341137645474`107.05172687312013 - 
     110.41959569840947490853082156722847116663974869428887876509531864318230\
46481469210950644825162079500188601312709498586`107.19356115046884*I, 
    -3.9591733612226550819690817676926538681827880616412670166043212707970466\
529071895488288548083830045607187455576614253`105.74811951655161 + 
     8.9717038946191474328057391532766314966822277252291577535505193646318263\
058760061951985436999754161554103173080476624`106.1033899293663*I, 
    -40.605276313563323992716225031989520897502865141792908779313723787525347\
9632420706251288431034823988275977770553829825`106.75909746798504 - 
     5.3064664163693320687523770079874285880578745416580243951197711509828061\
926168931621620157634651050100304708925645716`105.8753204178381*I, 
    -0.5318573693923623208132920989795356398540798986407244305957070678359771\
196166100327564069663688002213796358725597528`104.8763101790162 + 
     0.1696305737664511598036490324356604495266295602896164807409925970721832\
935858890090150557528217516868207171597902417`104.38001912889769*I, 
    81.6224874107751997303737632500702524807829047354990172929801708529983637\
866600304158262432207063855069674948030374672`107.06232482341154 + 
     35.045404221479026326521283657925016151496455375290385234975556365441922\
6461832371922673665328281758664425090341243103`106.6951460714295*I, 
    -0.5746675047683280032649601278896355285253003635290573808066086631821164\
449856688210763547130727215910531985204265127`104.90993163798153 + 
     0.9320490746779712379841434659959388749241010086420600842960427392672577\
323183954702556700633063080802183588165640125`105.11995377746146*I, 
    -13.575295717606136861345201668928781158983472129006358330681135655795622\
9547703465853789599724653499592204144625075774`106.28326429665462 - 
     34.853119627304345919649604831069914721387379684313177247907689487234238\
5856691575676486728081024612373387906271588513`106.69275665476496*I, 
    -1.0637147387847246416265841979590712797081597972814488611914141356719542\
392332200655128139327376004427592717451195048`105.17734017468018 + 
     0.3392611475329023196072980648713208990532591205792329614819851941443665\
871717780180301115056435033736414343195804834`104.68104912456167*I, 
    -84.053853110954025338718536460177295820282327698009849672086406106737711\
955236669091029592254793932246140541949798264`107.07507262454824 + 
     98.256119636371138277603914654160526746152975000558584496681116012438267\
9499600315164865495963717797246086994460076737`107.14287460666614*I, 
    -1.1493350095366560065299202557792710570506007270581147616132173263642328\
899713376421527094261454431821063970408530247`105.21096163364551 + 
     1.8640981493559424759682869319918777498482020172841201685920854785345154\
64636790940511340126612616160436717633128025`105.42098377312544*I, 
    27.1109643548460994411611934860813690605964167492436824033308930654075284\
787620743652883042613910074421226738112613944`106.58365996382781 + 
     83.559532253876696068453674854397448558885104386293562637691957602610154\
011858080225024993015819331875007513477455236`107.07251099807124*I, 
    -0.5318573693923623208132920989795356398540798986407244305957070678359771\
196166100327564069663688002213796358725597554`104.8763101790162 + 
     0.1696305737664511598036490324356604495266295602896164807409925970721832\
935858890090150557528217516868207171597902424`104.38001912889769*I, 
    16.6838373171447833928735617780286109772400669968054585256942446535553204\
7913069709314913606760088329375652181734269`106.37281094425329 + 
     144.44377890587455330076777198829868875723685032346743580359826725125031\
95393689691549192013105915899700205009542291892`107.31021383965063*I, 
    19.0827356245281428902492740732456293118560889825104763160016155041683351\
706743865418828121987836630981302724696956127`106.43115563138011 + 
     130.08359317703930625294452173212070747613694907126459371242774022355289\
72164014520740678267591095404462298403548643215`107.26473752235665*I, 
    25.6067512652224141917022343809354641310209311838343711558239496850574800\
812222957450385620505449602875912134034367301`106.55886948074851 + 
     209.43126447116550446205259992426871964969871171008778429391793792302770\
5109386103555671861628302597827358750211000466`107.47155651268092*I, 
    0.53185736939236232081329209897953563985407989864072443059570706783597711\
96166100327564069663688002213796358725597496`104.8763101790162 - 
     0.1696305737664511598036490324356604495266295602896164807409925970721832\
935858890090150557528217516868207171597902422`104.38001912889769*I, 
    -49.154380612231242973289426314475922147105653734269019001635264393643866\
589097425413781606582084322497354198806540094`106.84207722581792 + 
     247.89286099280676882861644414393973337868309702158566602324182286188016\
09975583403509334738329171718959410479894047524`107.54477901763703*I, 
    -0.5746675047683280032649601278896355285253003635290573808066086631821164\
449856688210763547130727215910531985204265142`104.90993163798153 + 
     0.9320490746779712379841434659959388749241010086420600842960427392672577\
323183954702556700633063080802183588165640126`105.11995377746146*I, 
    350.792952136795797188728883969488198730560027881790450738817938802637828\
1313927995122804756030292372560133055839763791`107.6955658571017 + 
     99.716122374592441926123654787764710232699890540331153675293087660608177\
783441119823249161102001298700677492375371555`107.14928037973695*I, 
    -399.88769823088723850907600825087717793955507463311124275723488700430453\
43541429961730677379735506483321058816352979641`107.75245304194397 - 
     117.11526532608825459864871367049106638215557129258392668220768198330606\
31854065722124753842542789339808785666710296988`107.21912850447393*I, 
    60.8829258059812462615601618336231634181149596018721097534253883032670373\
749981075293291101459588412915384175651156004`106.93501051266647 + 
     92.145961380703212187161881743670928086323133526984263825233689421855409\
229921940803657010267313192759131028787692953`107.11499130332837*I, 
    0.57466750476832800326496012788963552852530036352905738080660866318211644\
49856688210763547130727215910531985204265099`104.90993163798153 - 
     0.9320490746779712379841434659959388749241010086420600842960427392672577\
323183954702556700633063080802183588165640111`105.11995377746146*I, 
    -226.64175369238481980098707651068758594462232050336670844645377423156182\
58911996048625644417662192025084185178873178189`107.50585491981022 - 
     216.46671439261345953379919377269794150186254266897584797043460304677342\
56995452166541703099265007275991006926142089544`107.48590612315431*I, 
    -43.708240762513080931792307082728761453438571706096141673855452546417316\
02920970832569870170844685151337575708531458`106.79107832451133 + 
     0``105.15051499783199*I, -222.854223284089523111590647174537589907422310\
5188349424274571052504807936630187863092967816203426733583888480261245399`107\
.49853586659566 - 113.2594966537388900542351982490112744676279426894048667440\
020208276608810491010574997257265336314545583354894037989007`107.204589625041\
38*I, -34.5559521898013148527872446013464738660930759836371386145991438669920\
986393633078015143452337832743828412525624965162`106.68903786229308 + 
     44.207602941034941844257012597834823532944485925709888900088799472034901\
4924141068071663437390812453788226198086944143`106.79601196472375*I, 
    -144.08269888138301333183822772569524750657734168123303600396846473223215\
39874174707076471100827565879940988145798108232`107.30912683269563 - 
     135.16933599685488008932186725481020063221575899160735052211984326347380\
21335273371290247474859622509684878829713129667`107.28139317821136*I, 
    3.57703214455639661544710968459212090290613629190690237060810138710825392\
09724712138362863773441850525938022720926768`105.70403784073207 + 
     111.56935950890358681016702834580347009629130197835696683471827067705616\
69735068428601648002922784077745920715281089205`107.19805993774447*I, 
    -45.585665346556287255379632210076110382472890863736097371072356426571653\
2181679007667563622931945646144212725071552368`106.80934329576831 - 
     10.036174738781747112759817263275662357334192008323046128793213800125699\
5025866886990246683823729630340553223488256802`106.15208321199589*I, 
    140.593654759299394886580349502911011434893818811544171288044748963605755\
2593001341109829531573573620486966040003377187`107.29848071847877 + 
     244.18354158858061765170780302612544855112083192647571800823708149499687\
85346016799012692546617392317422459109443421912`107.53823138619539*I, 
    144.584468389998627428734623243280699694523187773829664670252865033883217\
3961900032772515616914016667661939913597074635`107.31063664034235 + 
     109.29053600144417127581896527844455948016741622728611696310396371803449\
42961808371823514561583256005943792612499531244`107.18909755374048*I, 
    85.8823183711818120123248247934123260308952072321133395330329555763995930\
437805769151156247940903634077931829227369031`107.08441875742272 - 
     209.28078404393762306036491954483249572765183211297550849702041051972076\
66793199441131534854250052824440942751319926047`107.47124435150846*I, 
    10.9869412034652520976511427965777609592306683329979958014091985366600163\
752349192126851474491119504928202047540232401`106.1913917982303 + 
     49.190037683360549404258399659649472580948389255723068874059680290238433\
8089820697612527057529888654971792211471834795`106.84239215309451*I, 
    6.40410777224051525285278115115092469792210105142991248043382925671633097\
35825484512958148790356780017303702386087357`105.95697362971379 + 
     58.781062289012140212894006786650236067734689891230155307208723045904642\
4698344930599504537185232287122795937813716408`106.91975242819206*I, 
    -2.9022633008133848394500000390854186085216259525716672836462279145700307\
690590029669145315607004516869667865589161543`105.6132518080368 + 
     83.790120130787642433016857093306000931065340319455061304020654795827295\
1379216057617265745407223184840828089051531836`107.07370781090573*I, 
    -39.260724956605069050032228689792049327107905363354378639849904040262993\
1662321924007233348010848154691013896968959025`106.74447331249858 + 
     0``105.15051499783199*I, -248.628538833624092191798880775721088266716413\
7937638442996679535744877361800243890832661036937650902768797985777862421`107\
.54606597550286 - 226.7440945197780478639970559319715945020198521502393889101\
642933953622775519323067896090877077810795230125261628907278`107.506050982645\
18*I, -104.686367858609251518998194439120281751678481684588254132347326662105\
6543771330244025919441722163333201380068801732322`107.17040512985241 + 
     135.86227863755229383562184720974872845412476189015782948846663543084152\
05322331259701324888935383702838505539221830213`107.28361389199232*I, 
    59.4716518382099811004949953596272639197569162709881764697318765560164872\
792813245249792014895635380731932852452749273`106.92482499912356 + 
     173.55297752224797802410610126909295610192602668687703569414226639164402\
0280811944162587105918431173867753973361448485`107.38994706677799*I, 
    92.0217386327579739431324544056913130208850243104827496059845423181277161\
677312312305954731206269461290488177744330581`107.11440543227566 + 
     0``105.15051499783199*I, -180.574775170828087728648970657934620331419060\
9242309335676708214532339430464648826084715780508909663340451900941831458`107\
.40717208063538 - 163.8108631750536087622726658376668103325822271757630408475\
43243610190944761344690699678454667968332797738488693821574`107.36485769660283\
*I, -28.290946066402114445282973343411445327095960202431097150647287402559546\
8385571293042411134713713913981258684768653491`106.60216246860281 - 
     92.988975339582691038603027499608252585772281306371511557489004249475484\
016757624137043804190672912803715975402368945`107.1189464600096*I, 
    -104.75388702000091466582056866894392458718378686169490526393984094442731\
17850022593422670946228467745249301901327625914`107.17068514479269 + 
     201.39561281999964264918407679763298516502709220650831605744018792170114\
83967311998915742944857804264326890125103601789`107.45456500352915*I, 
    43.0491518658905415797812666652589203826637780800924876506208169972744139\
439606430044870008199725175581701343534991578`106.78447959744068 + 
     0``105.15051499783199*I, -145.560597914968321774843715446203156920175005\
3708636612670828349763849935031315772768054135096155726794956884325559274`107\
.31355882868849 - 332.7472126039138788186554082444296306610529847875500132861\
359434014718526054699544282331003024902138983056477095440748`107.672629423944\
73*I, -109.985618756941406367671357360968018588742030595924188574726123502998\
2213254400805157004001386524267898472144391581313`107.19185090023736 + 
     104.93596737383656572449443543069459231877840003078143912208831669986536\
55958834310386657421294839205501964269458272895`107.17143936833905*I, 
    86.1317067977160446861254065461340465942663783684917734553296639498209919\
023484139326782037031463600373415098326863731`107.08567805117247 + 
     614.96451587182458417929687918652578240589026164173776864179510232633570\
95538876154427887761359321362231373945347944041`107.93936505506164*I, 
    -137.87295598042543858175848879896375044491898093356751808237295255455308\
3821016350191631778461257755303794237986515443`107.28999408474533 + 
     163.49014606726629235911699777571824948041684049735358750111144845709413\
1614505974519711186966341080762271944694220881`107.36400657967492*I, 
    83.8954862836041804333054028843042458942717619969549931070518192107168565\
937499263189770502081483784942703123023746894`107.07425359352534 + 
     164.28287371830901960344136605697620793267719526860211636587070363914346\
68192053997221434782896014142981565054316904181`107.36610728897665*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    22.7353817384095763967795133626948983928511768739771854751811395708242566\
569170856697353923331574934273019116470420972`106.50721724845552 + 
     116.89155624813777887285084449216907847694293274428288944629441599000859\
60121027410073804039668430131032361879531597574`107.21829813852948*I, 
    27.3381672256073396549069690801469911155346227467883545151970143864965003\
178582237099997057677698138777623566209621049`106.58728439356176 - 
     7.4043876776324037974765370058331527615616192991486907838023009772097120\
448916898983377604765854568871918364398645969`106.02000414722254*I, 
    3.80584574074932417857900401550650139297017057785873202585311046240670622\
60753798361273963293415593905415670934555761`105.73096617923464 + 
     11.818982831754793793378125271612069594913592529004068664713704557055610\
4512238348253974562436134055045800343267767018`106.22309509962558*I, 
    -10.143851132878961805420176532906070475953987688026244261583132239409024\
8141395857231674451778115146908895648169914762`106.15671786488349 - 
     14.648550511558370651436152965642213570214171024863534604266398576331653\
4166033435974696187318842999886702084202033309`106.31630965078317*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    44.3658425178635762480574250872111099658599530993428115594835509299689031\
352041939098705967994508856673098133343091708`106.7975637311204 + 
     52.519359181499117946540104031312699789531923089204480366865706388169723\
1123642090558493928844364363394570603335120031`106.87083441620838*I, 
    17.2832091549117012487884483094268335868348073908651022761683719339844275\
17228876662804985064316805776604037357917808`106.38813938347883 + 
     89.148438119270446728814448459219399820783733570892144660044322229901888\
2860531580382679999951156596437441033957469483`107.10062873657023*I, 
    4.38904785431960455447578364985186027503104958339114271579931649323254379\
75569681404909483625779642048453569824638083`105.79288531386806 + 
     34.537107889971100181637112968327826327882396599551438333773977182270345\
188173104934055309182973435300510123602425847`106.68880096511049*I, 
    4.25062105448317767018074055663597004051787763789143117617060117420872239\
12830489687433189888477101695567401753822404`105.77896738690107 + 
     19.087635396910242122967771833722333429556772854534104495461699511539169\
7650943892022701000352368623272458314679645487`106.43126712854729*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783198 + 0``105.15051499783202*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -126.40438742407666758876269687420738899808783771603120342360286877060592\
28834393101813817032047326401999091682299479988`107.25227714615335 - 
     92.325264509363365694488423565355426055199790650614951733455366709523579\
8153778573356304054851195972067756550703832`107.11583555839863*I, 
    142.535963895895287608167237131545892933933907503172274507240050537245040\
4835661878668923624415731159192172403941805021`107.30443945481463 + 
     52.482949214041618542722075665890778142120822354623282060925484082956927\
7725470130951429939991465036377711311707538101`106.87053322952346*I, 
    -117.62195999965439169640869035489719385901572389241373369593382866986524\
76985293932732963607363298697735397600426178947`107.22100340984701 - 
     77.165110147345101768514917290529069717970616804696661546157110600785643\
2402676309849577248840560970425676040888211102`107.03793597827749*I, 
    -50.189354183200475774730469786598595342146956749726291800513452484451531\
362099146846470513016005991238950349802910971`106.85112660522003 + 
     1.0935606684442582366099217004840129148327704767461993307772709348196371\
591429376008196762192385594716611054992976995`105.1893578796178*I, 
    -104.88884936309813982128133654050917452631413121172758977524682040307141\
04686564819990284364819745156189511693128838772`107.17124431903339 - 
     72.229704173728290038002731137012129452888424791144795066738797870750783\
4894020088746193622622528542798875856704089788`107.00923083398565*I, 
    -45.452452352496469744776593350537011809978628083501915658661259885539515\
689138532147844469373420744072924716600418325`106.80807231805059 + 
     17.933794762301749210679882214854073265690055095046324883428204207271497\
865463663175457349748308173843821929292982806`106.40418719313617*I, 
    -260.16007631323916028843439657561625542315122545683340552003428177769615\
24505273774634849316695923712103358088380665529`107.5657556491384 - 
     38.717762841498509515558583815738551490053410929012911584817951505818766\
3847336622257112773356489305870361557444197063`106.7384252531403*I, 
    53.9972942079445966981185955435957007301318492669024869329553047383746531\
757656220511624990504474878128654947525970818`106.88288699580309 + 
     152.73244544301008980381356059474420609086390669411552518924518456969123\
41795015341392986293659113502770884604617741432`107.33444630325823*I, 
    -209.04256007271351860806305715425036401965043825594773186558747146912002\
57396296369041612740181740040148150714829357627`107.47074971323977 - 
     75.508235520593573151066062486038946794948412983542029772937438598403192\
9438638074941906024777788910456701463624822002`107.02850931960812*I, 
    29.7583625091175469415312562962917330744146340418649255750145881243177977\
040523523012196005170596023491448686670559965`106.62412402776968 + 
     18.785997433317855832153984544706978152448265503857722091676693872771013\
0421519565796819465620948600781028634527370377`106.42434925649603*I, 
    -22.206334762596079003636768874653347504550775412431350485836466098356146\
8507521317403444830774290655300921950083188739`106.49699188039047 + 
     0``105.15051499783199*I, 298.0366525077060965627674573694678648265125160\
404676230175270930726278556156029737421237383466912153113260983512224011`107.\
62478467467002 + 213.60414811554438161153765710753326627847804775635104229095\
38020672902549502101058976049527303625169631227845550396806`107.48012468011267\
*I, 197.030244941257491797465420756169281450361026129866631455253403029150283\
5310958794266109643433188041164352454046446418`107.44504789507424 + 
     54.562896398635118752664341945363658756512709205023974090196512030346901\
4428111581418829366285129266480780591193344748`106.88741241403609*I, 
    245.375415584941850324561683841016182463874815205158355541946998606763375\
8615553172644547293668463937144171981025351019`107.54034604599215 - 
     141.28731735839879910087677347083380113276782550059001146232621095180659\
07136365809273849169025708164529499724483194581`107.30061817703039*I, 
    246.023866832835028617712025581686259927099453839727073369821408972194724\
1645506827209086421545621726721055382430495748`107.5414922379883 + 
     58.596417893359107429838354138577858506560727175605519882654551481399698\
0791492618678902180988334691437379310301181006`106.91838606544228*I, 
    -201.59405194229807621173276728744154091598131772619390805237169405530775\
36603339582580393859029649153257054700985791472`107.45499271188154 - 
     102.22456659579954646856740300617691428225743287435290711470413746240823\
57636391421621989810516000960237998110836919682`107.16007027577247*I, 
    284.326055780636992776201256380653722903432135754541592856988848023839434\
1070356618562422596915364785744472906073663396`107.60433165830766 + 
     227.72725486117164314310495962375665389686336875997097688837894605806994\
70466651229020913286967658410527639001593225459`107.50793000880492*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
8762724266284178638020857027519730842036864486`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
31316889353577520062557639346079999076099621785`107.21203328557739*I, 
    158.735223282066802686255623279763195462793036932825157911145113120350462\
7931607959595360224727107447222603249387749246`107.35118830505112 + 
     64.034703048474530607162213205955721280696977800563297323000069396556957\
1187940061878165243823463866807540066143168272`106.95693039771946*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279898`106.69237971190593*I, 
    260.772179264994603601769765775112410137546259157975978760223660752374192\
0560789476871442107123210523521903137653208284`107.56677625423166 - 
     5.9458215613755958895251889148545125000737707466807923275063365251534832\
46085927807495186616458239075073654353553149`105.92472686938899*I, 
    -15.913401018600467349337757635395513768064820076455021989150972685013902\
4784315916635881036113919102707000952268812671`106.35227800499351 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649571`107.62846567292904*I, 
    -75.939688912376344518355787523320098724146135908563733150150004570658663\
7048801938684667647912790308488682483219992366`107.03098381154814 - 
     46.688267309173840637435750426740378696401090124644326355626158308534780\
23954182994610625308054559215083883644832702`106.81972275456366*I, 
    205.116900786209306156808306692700440282460793461472471044937773575077847\
6973183447821242140875295636139266300055711839`107.46251644374786 - 
     31.823049290117948301923394687914142053446305750483789088986214565768510\
5791185463190592115864147110363445862479309353`106.65325678930922*I, 
    262.751129756145710856090212936563799918390647673405901357590109534563040\
3297078333536513840044185285144967237433619803`107.57005958988071 + 
     85.380161562340377754489516340209792231705808312646147628805358967844736\
6383701437499689307853207499339906356285846314`107.08187197010322*I, 
    14.1756675221802395602913367130442725620768674045724347851968616563888742\
369949068748313166083050905555376652131863724`106.30205851649914 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649571`107.62846567292904*I, 
    264.188137225242889208969143120910576346994659809391915624946416615191222\
8191049218283316735556027185455278227215619808`107.57242831053031 - 
     28.310519844676127501974718660478877420604832840961296373748814623068672\
5262698367449308940784652327321309882899220405`106.60246284189161*I, 
    26.0945397618481008901237239987438248859458921338417408681283221378476261\
974125831921844981791269151296274442157195556`106.56706463929355 - 
     14.468839282881642949884093100735580662594364748982001814153411664398946\
7726473475655616168270030352702552477435997202`106.31094869043972*I, 
    298.451511454171948405183631616310326234947447936705941702158820392887170\
9534294448919630268688499487452187324812931386`107.6253887804718 + 
     39.717170000482390932482163712677639865816018782982677650649511221345626\
6961421079712368720844312554294584906375157404`106.7494932936231*I, 
    312.524381188479628858408159015679966444742585725232667661851593236026341\
5197490333398234816016281486454441606648402344`107.64539890176034 + 
     199.60883243448776215344839596441967699339500051437019603412119840152660\
39012216127566572257893458318152719202674891017`107.4506947521816*I, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487653`106.65833183726609, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    -180.55629030559251747991270344618578822873557039015386635149923487839328\
0784717260172302212249131000084505860137022122`107.40712762101533 - 
     176.91709900580626051375330567425593445229227839557080091715421782570455\
55398500387475447629647884140617982221410727314`107.39828480725384*I, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
852212480521001506254444547225048166676040898`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300519`106.66577023157562*I, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840107`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
505707061383809445952109829199722151376418875`107.22361896437425*I, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363794`106.67473766483614, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {1.32304108032136171957747460355000117965591777927539136766378911920015927\
17024008331155818506896383635923793533090141`105.27208832703832 + 
     0.0051669381844248114009476486129144284231918785709588555026070159685326\
419076650065107187334731992501106992632114652`102.8637482636502*I, 
    1.36811711767366315302966728820146643168131329448554226549439897480952085\
97964729814958152927812019721451366217430947`105.2866382745891 - 
     2.0173287673610368763474660644626793069283379545293856967744155846885453\
994414194433447209323662417059423695580979228`105.45529167949316*I, 
    102.628436935232181238955261547991184843134266894458532441698702387752114\
4489864203723958488415219622082706368830975917`107.16178271233964 - 
     343.87064905491967340804309158687152605330696470445535110271454390620864\
96807211159373110581765057920181190758748230408`107.68691010619987*I, 
    236.774678424616016544862962887328270360012320543285745320426408081286189\
2809956466136171558306564532452984374340236918`107.52485025327954 - 
     1184.8517223683788779191147812700474109325814039166374422953315982968317\
277443781032347543959275173964316915433960412202`108.22417900202922*I, 
    335.989130952066667833764886218196726404735798741921068955352931933267190\
3433289877960220711090012747864602204758862906`107.67684022628168 - 
     1316.9086709926404395942211077940728121976004168515863171809150971919474\
654591984362003505473611387772803672888343516356`108.27007065505705*I, 
    129.817230780295636907522739095299507163546245796851980318895753662249284\
1774344814815343858559093809957817831669792168`107.26384733849474 - 
     968.60120424019073417968508109279029549890406107734819101412550954550474\
8841378530084945603180317806837266726673649792`108.13666000249147*I, 
    -0.5396810510165746304744826302080934028112521094874390521124629946664073\
451495492190173741991215173426672936696966787`104.88265216745658 - 
     4.0111401376198700632101525746069345365931520393156325192886666188927362\
401833334607998162015559018424361591587212339`105.75378283307015*I, 
    -1.5317050061380144683272010437355009303617233333456199164675381245050757\
319515218757630128297361266913925570117369035`105.33569012961517 + 
     3.4213975485617451991266798070091813899005580105891048035085223258189488\
210123872350882472310185917530948136853164715`105.68471853770416*I, 
    1.53170500613801446832720104373550093036172333334561991646753812450507573\
19515218757630128297361266913925570117368773`105.33569012961517 - 
     3.4213975485617451991266798070091813899005580105891048035085223258189488\
210123872350882472310185917530948136853164888`105.68471853770416*I, 
    -49.481406118182069084589930347363014481582370435594403298381441837437629\
9341604071847453321729286029702147161841674468`106.84495703035518 + 
     622.05857402081507786572893231849511996183350198195871318494012138195368\
30103377996568855270126145764461660002721213501`107.94434627830469*I, 
    103.718900875469534084653182622972719544860491945782818391844772709648362\
6447974461367455908414865856505811280257935463`107.16637290367085 + 
     500.13169338736456414259091438949833690832422111709923287807370323991258\
44305179230886276169111800101335690783322846919`107.84959937452946*I, 
    121.571689573459935696842365754078314747862496589705459822246344540609007\
5930904629034613398457232074611804625876528272`107.23534745028934 + 
     266.55944784570549720780609625245848781976792694645170836657206169576094\
6248776635978200941910273725782426376255102192`107.57630907795705*I, 
    -5.2190312433984597775007479848201832503561974027791448618380073727853118\
850353063780687107516032979544646766104664412`105.86810489457152 + 
     1.3328609064229706130275061579204481725880545244747711617991320149358984\
353673713513655674164742156580711878657003556`105.27529982787237*I, 
    -1.1594531918570104042799408480159666809755077404153137166906499695046043\
995473519388483843137347136443449589633152637`105.2147682183105 + 
     0.3614404016108497949696657242913855587410370786906391163683156651771625\
095471694510988586810016201667323174439055039`104.70855169397048*I, 
    1.15945319185701040427994084801596668097550774041531371669064996950460439\
95473519388483843137347136443449589633152596`105.2147682183105 - 
     0.3614404016108497949696657242913855587410370786906391163683156651771625\
09547169451098858681001620166732317443905503`104.70855169397048*I, 
    301.485932827332161956017686085140290838743790831561957217246204971977700\
9651657419654624827015733100033049061466706236`107.62978205083223 - 
     229.01502595278737686162204367746997685685161568891360607209522076627863\
76382256466348177913737711848958158550528516099`107.51037897569283*I, 
    76.1989656727327765084776095116309118602383156400368907658097821185027049\
092748260606082092943839589259873561453142133`107.03246407408402 + 
     236.20829737392378392548589035721494380025060161374969279732139079973473\
07005964016251030712114060255322950894181219396`107.52381014699611*I, 
    -118.19179320235068973347788186581779353875071592632121865144839791561130\
27296293193020159359862180280904556917908623601`107.22310231963382 + 
     853.48423555661829783210613886240848649132776379259549450424717598126391\
94224161035774062872943875035642322925710933791`108.08171050163776*I, 
    68.5658582139246174387832593002353614224882802344505954204770089211508008\
01090766145590533446892283162926491979222656`106.9866229141172 - 
     337.15257944226832410334761280123649229100485017839455699803380324920731\
49887149503641853772181345524382167738344854731`107.67834148450002*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    524.037825151285150755240088267827608910224957653916815700706238917969360\
5135267414279646659190059221413863148936081302`107.86987763340657 + 
     609.43675058260286048014322111975287746312479813629740287690932186478629\
45973719010185030655284068593864472545530970817`107.93544363756767*I, 
    -455.79116534815147675966829636988421981644117956135341808683355873059813\
94874407487819138955098017944180739448664778058`107.80928090077875 + 
     94.709413957786342334380768657744627836777714258103758999219100421766390\
6607774686641024348104237764313626121014942841`107.12690814712799*I, 
    7.55647273011899218318598321007190995511813019649882437249588302416454380\
63476462526789796178888701534863024675342291`106.02883411723268 - 
     1.9161446220685244016954782561395038586405469558749499034307419799362758\
193343449666031423756255602487994350785828016`105.43294328242631*I, 
    -153.95942404105344489445323449877518601908259202585933311952665083481291\
74050999840683341895502710381666871127546418061`107.33792127557113 - 
     225.32913229278380871957733693110421560611203374796333788615904282573453\
39832756411669895907819775834534022301635962538`107.50333234213502*I, 
    14.2441632830550613104151104574789788878810266164194285254896823441358727\
991783784292360946898611244347333375962323571`106.30415194124781 + 
     17.810387565286121367784865595916672514556286511025408588525825323243886\
8303534875591399845495585306285464309212596687`106.4011883679204*I, 
    -7.0093301786804144159881211824494616438115353899789328181032294158544428\
730262649992667479725380879270323647795341437`105.9961915159981 + 
     6.1069201936180985336899539052462766324016667658041416965870599594558163\
376968579542483759547068153235622215787802712`105.93633724242295*I, 
    46.9884688053396016964952161384476383115018488364825262946784713869815230\
851460699801269584928962330281583826061426568`106.82250629090291 - 
     67.007359719790816639315460597802806965668495061991586508998907535864511\
7568993992039042439054706560361178372089840206`106.97663750366947*I, 
    23.4483412972157499368927260734357471250062209705283524727350057530088690\
564563396177630517463378741693150298152235024`106.52062712458695 - 
     113.22281625690416061091959365613826040912550064153057090217563467836102\
64318120101427375375836255790585101767303512142`107.20444895097394*I, 
    93.4980468364606146311214444449841278748920964847799191831357439179779275\
415359779494514588624039715456531191178381636`107.12131753643705 + 
     172.92285314921377866642540620249571403717387528786047694830707352386436\
18269527888468273311809093101575963575280556351`107.38836739041612*I, 
    13.3244388477494320990471246747326688156606912100801341261125777187589887\
209907564817809102948349870558684295029460804`106.27516392581522 - 
     24.089220208760275438529053740465268645127295880057159005031181531049549\
9313548963372544230124284450804179136616636456`106.53233773952756*I, 
    111.653869537383176390235332221738817118755883133254936462697447234593544\
7158794442298429803488866576812995380184037695`107.19838877664664 + 
     264.87074503974493759421672707901216651593949551665342558520759468912148\
70409401869328664490581004934218654546162135848`107.57354899097471*I, 
    -44.031225591852277088497775288518724985048689695336363323226173262821596\
3737087539009888571597520620573390013915822629`106.79427577187592 - 
     100.88886904462439551271300177936173459604333975906955032586064574776185\
72004443909948817307322295819388479173910215384`107.15435825149052*I, 
    -151.98061714709558965231916704552350700987004231922382958976398453279809\
143550840751893933016956891728315550263225442`107.33230320154766 + 
     1232.3616723187611832197179657651539555695633715185121743317884102980293\
739725804092517291883259452060023313303563400712`108.24125318069395*I, 
    487.970910096433816903422376857143992982108628474642439439669706187888240\
8310296499540406844521473122093362513531165351`107.83890893057004 - 
     192.55290769822221609590058842363110287218076517652355295463250235011443\
6883868634682037036599372776314607468850187791`107.43506507902372*I, 
    -205.18827309767642048614860242170610865752775641120101572724281173122083\
05909904361520581782209592261107627857080168667`107.4626675342206 + 
     564.57526826834977185131478959155152322115924307825138182106985925351288\
60337506975809604978940418869085506988803328233`107.90223684739594*I, 
    3.45819903089732705872597539055840924903698964369660841778545983192581954\
93312814937755738981168473940337077667654137`105.68936498258626 + 
     173.23980210317357783542768418077601406592263582920960176682869929691515\
42309779994125548975318004962497344162756007017`107.38916267678296*I, 
    -30.008690564772246603408598160193716602873609858307373989925293379150634\
6720255985276151317719296386520950097546467921`106.62776204314353 - 
     24.876219891811003962035437586234649685743887069695642704368483155728094\
8806190529834523907659251281636589215140520701`106.54629938490973*I, 
    18.3995004817336414711704771740184104217755575713578089184456212215947984\
143442837995785749357901916867683073723551444`106.41532103057135 - 
     40.810371390623120512514893301640561556080943649985570507426261915336083\
3813865676730754102533031925884952734084555827`106.7612855448759*I, 
    -0.6719316999289806118333266203122161926652943226766707357010520558712309\
645355376203673370044109608170948572771887262`104.97784012824972 - 
     1.4731861448261542190802073224460258345549752456555279578887461036478457\
89909170150634536818955607916759312172509733`105.3187726235363*I, 
    -10.874723434613692874204844138379625396159722768210323390019316284180127\
4677631146721439031676596691618426440535696031`106.18693321864501 + 
     255.52420206076171997923579477221431506932396877903010201882227733226305\
69416488720989664040719065478144668182794415588`107.55794703859883*I, 
    -4.5714803636794580789481473971901786461061326177319296005144853534001989\
31393484526678731083636612382292815951609005`105.81057185647293 + 
     0.1960152730382791273681700340506982027964368122284100964910542745964166\
793299864001578971218880373721334121823441484`104.44280490968758*I, 
    63.5573007378662135590023006489839357818257613063334041488351745699361208\
336276011458562319752834915609129356117035091`106.95368044238461 + 
     51.669009644490311503147157469165668482497853742813185641226167342887482\
99292856667442352090805091828141704381737109`106.86374513520396*I, 
    -2.5641737157806976024992378813377749106735588824698082093531419978873064\
513569036044173558901450885849084147322153466`105.55946244194296 - 
     2.7918334093494616268411575455329581174733573893021660119695931376211549\
366441229749304772151139730730540024621371381`105.59640449790103*I, 
    -207.96310761626714683353830423408137882368708969686161192096681488177102\
97008176998223688611054987967298373827007430268`107.46850129635364 - 
     178.09227147207587466445855067237417827619755059011526839278412735802457\
45887749441754982281834642975112738461393949128`107.40116007097375*I, 
    -10.571934969098305285478605875279199568261041026650554487783757598250158\
8453219184596875750276428800431045097394837713`106.17466948083418 + 
     2.9956669866920757469930749647108752664343451872205718732987719960823875\
458976031069224102362111640267366779742551692`105.6270085311984*I, 
    -788.31518483125527273476258100934277758845590132146829979264058179644270\
96002868635729126196819182843569228256364900116`108.04721489002333 + 
     38.189927411345202721146400190997420155679751110833112977706830064310443\
4533866051311318157387366987661723309962115054`106.73246383073052*I, 
    -0.6998503859330602188173073903235891071664337588307881448877666144235963\
537969655003935843201771601276223320554668322`104.99552020426263 - 
     0.6485143954055233802140757980961650416786733965754552259943902592966960\
710950329612687404186012094926852216605622578`104.96243461861569*I, 
    -309.87300665905635786516826262954388694858948643189530476641657343834683\
87004235761681509587494739625427334962788957265`107.64169874390151 + 
     0.2405890762023413840177861282267986343189486462195735410540393568199928\
595196247568077645908221291282335097352649191`104.53179090241211*I, 
    -266.31620089379699124310789160531501026926131858439977807853644323687288\
91087135325100230612490665698891297799653133902`107.5759125846418 - 
     24.463660641851927530289113147132383713192952494385498238774821895909031\
726070823218040026108522710706951874844810788`106.53903644144009*I, 
    -497.77409938046475600152066651972902101733420678715848568645788088128432\
38678036959666832947655459202919429802510580554`107.84754729310019 - 
     111.80837903370128881316314295911691403772626419039003921477175646634989\
64322809333574682331868370510288012290687283811`107.1989893490724*I, 
    1.45971446068278145747511941890099883351107540616483566781423782236402179\
65488335664717235679424662194063501959176886`105.31478290822064 + 
     0.8539696286529492847266388963686729301279647997060440309710784596774046\
390049642009446548024236327035948735696865193`105.0819574231545*I, 
    -680.87817259305237646474910903245945467730086127087129745686583444243826\
79210747604328286593186475484543554124398381308`107.98358440973932 + 
     90.949653455478073677141786879844984324794347101591243173337030011671762\
4170368828818787503052265487325482162586963571`107.10931604644689*I, 
    -4.0282614468687827547704100296529239172089706097198286135928378366675442\
078762231966124669051931709740210441219655091`105.7556326477095 - 
     0.1128861774713188176022659197334048929015304620985776786139735059873736\
317602735549268420470158301441993374439158866`104.20315576512947*I, 
    -15.597579015140177619988179823931660658768666613081388594105846315104768\
3932602713610068034059870455426172911990740912`106.34357219221471 + 
     644.51728697229276713881758606347217770308036961200084886003535744150609\
75043854771957299740319386725328605191443651981`107.95974956814204*I, 
    -300.78222993659388902189149880577481979940266307945091797270958386741838\
90673343249884266582501601774582161069728684618`107.62876717260916 - 
     939.68184081782819406956587580417156403102625005521538677920221314022777\
72097631648912404094479898156218886383966959098`108.12349583210587*I, 
    -279.25477270319101203568790925799323441126678856250320356758837084937665\
47100786243282231705926454481178176412631788184`107.59651560214765 + 
     95.409840217353280763214207104939886664658599279363459140924101120990760\
4534514612522755314267198273668978807493072178`107.13010816636954*I, 
    5.21312579378023284876198951314783340715326487404764195908895229878354438\
30196888086786223987661521012289909195807813`105.86761320249917 - 
     1.0173117543547118783097295132995076095292619894446325471434352460889075\
236164834543798225931393529443205746637910115`105.15796906034008*I, 
    460.704781693615546674267018946404126563583084667374124956898105863829611\
8136136835232107276036549401093884198512868568`107.81393771768697 - 
     210.76210078854898577215795073154770640140590206341367239455943758699687\
21279372494488632947106717853552909920598230131`107.47430751662023*I, 
    -39.344482002287703567752848668693035609506551281649572103169316396381863\
7380716966174820686325152089629427327034110929`106.74539882972408 - 
     274.62697616169007547708122691340502562413805308243101811054605897679366\
16013032730764988777628863656430309150121073604`107.58925819286945*I, 
    698.583267016545811415522653220872157538372045265328882354010983945271125\
310865931314941687727059361814079767541368308`107.99473317671534 - 
     173.18833489210104434912101622822398295143355687810157179696281195047453\
46127407812982629298601979592037361305060201117`107.38903363457452*I, 
    -58.023236619774137167880531356739452937378191427054503671692007637930099\
9190347478962096311025071126103962694494675847`106.91411694854652 - 
     217.12145107455987844287874981784261045654253270758016781403400473056377\
6869048578985533546759253788907468176088785272`107.4872177306512*I, 
    603.507477745512909082546119578222032127296853283828054407561621994766220\
6065592315586507541965515839945283659961802664`107.93119765341449 - 
     49.967566012540334846180948735011478480653435082217071935538998860165605\
3924692815480867963762950922264100425841069058`106.8492031927205*I, 
    -266.63632316426467917920742250255947979897053321344173098372785165227837\
87125653784620697275413490714710176593085607194`107.57643430973378 + 
     65.858405084972176556543861662931749404291119054399036384671677359881555\
5695226177941826502258224560626559072808327944`106.96912620688049*I, 
    31.2550235239106833416592184071221741999779299100667517702834202902941150\
313641614633231419358189741710064515012194574`106.64543482794014 - 
     9.4240955990122351947113058864960036151085999445758453303871351094920057\
818582170387235622953764383359649703482795044`106.12475468082606*I, 
    -319.48827149900490499716843462207078812907165066977844015513858306499976\
42792560149523164726457976283719819972487014104`107.65496991755097 + 
     73.485263090648457219095762472302108596681411823363760696730218903289499\
7083565432975985995818921504799436669830752126`107.01671525120027*I, 
    -314.52990281972470731922329486643728395805870530252625634112717104214900\
09091357052133380043941648901296193561200464029`107.64817693859024 + 
     318.56053587235966623292296730213429632250801461430069579276742681249634\
78771075299972762015366233128869641919403076327`107.65370697107224*I, 
    520.182510365806114673474643180489328907697875478447955208814544232446341\
0484780608546119239235448798644246082935045665`107.86667074403996 - 
     142.32799805770585749347259478192081464032953149799244168724023474177365\
51511604774843950309317915612217299315954711244`107.30380533857628*I, 
    -125.02365318649408661509353947429575389665090943679271687189415130265765\
38003168776541701151377285871066694075401955202`107.2475071826528 - 
     57.721246179359457166368995514547055605908362235716533613336280961046967\
5464835665360183299216087358274758126056967795`106.9118506966044*I, 
    -140.30948554398046563118737866976278014159181564321777602890318590409978\
12516430295331377249869889215807922764354047375`107.2976020300874 + 
     38.203996852470959529716451873653139869911021420959511641506342841291421\
4203521237248093672480717977108680238721689989`106.73262379844451*I, 
    -149.73597382958712364302850791134367607754471302641634346130906877370050\
61140919976043616296658550876293302159592430718`107.32584114926927 - 
     115.27818919139472978667656898716197161834492794661823227978684092620524\
29019401667831834720126168991660411464914672931`107.21226214372292*I, 
    -41.647171025437776507745554522512112138312039848586141394790523824628383\
1800999328091983047852025985644669369210143718`106.77010050418059 - 
     246.68241019655987773337233370245678725692630258865470508158125391151167\
42622902273798952253366762695141472880858732905`107.5426531808567*I, 
    25.4860861078301682039703900427746853961441288081129838212480596580390377\
636932066039703695255384537377629371302651956`106.55681814392177 - 
     1011.2581830079368277182818528119967283099721745911803288641349874238755\
521269025014416108692993385651195671588363435724`108.15537704673744*I, 
    -453.42597787696385552871696706864757230966692626691223633665656303840175\
68843947075223576082571745388490405893090216727`107.80702139612232 - 
     230.40697965141652625632306598193129491645509298224669526261363307473072\
83574362373175323425306940885938725743728982966`107.51301062873848*I, 
    139.063374697681840617499581672814053908274850905325281413777393799004510\
103680597654682281597780759155082798694222472`107.29372776217971 + 
     27.406685722120167848636003517649630123061205322162400629010409467967812\
6940239553954521052092299534239683440769255259`106.58837151751516*I, 
    102.559767097053587970011219156157570525596562002729114526151679824716444\
2886019635447058074920864763316613553795830421`107.16149202376864 + 
     578.18963611846503060817525077067662712225252583343370984295797572078124\
01224029230885605738590978365963674809002784818`107.91258530063378*I, 
    106.653041300248037186815141120633185429100113094050235083572462591154139\
5861883621240932302618890230285990850794636032`107.17848824206267 - 
     583.66377506358493427940428094141351346183764424680016588946484297402758\
32887996420682030447042201552663808465545423952`107.91667773760747*I, 
    64.7476751157422382019650628623452748799805755494727475392755617832883025\
30670121100791753909997441888815648907267766`106.9617391767238 - 
     94.089187984167913724958180676770479247469201433135343624690228110599918\
0745307173088556463186123244641939594164912189`107.12405471829862*I, 
    126.256048338845323717133049349709394776647312073278278825033639773248110\
6565867003984230701917641448140493798944391987`107.2517671901456 + 
     627.81920204099632474758310769890391964602008276121461272145467679483435\
80088531708363549634017635924749484790877536139`107.9483495924278*I, 
    39.9972561777868604544605329308916705422625129786891656268650215466118458\
177852775459676984053963137021871076002725992`106.75254519746699 + 
     270.48579849030613084257114048214557557612705434686624651546167847821867\
64321640625582451692591807262057540062937591541`107.5826594657988*I, 
    482.802564149951443014052366058116660974087035688632449072297114626134270\
2872435723742534202652798973835700393551705235`107.83428456578841 - 
     840.29385953064894104393908840700245509280384916326781307475777482546206\
62205472860144564686419879119034041071754470421`108.07494618776855*I, 
    -326.83386963762622790643785322283008157801639455150415580450884985206460\
94106792930894411544785871098988987039106160568`107.66484205375397 - 
     475.27761741623490864424656352126221704695806123268651766890142987184114\
93667812661219460914960089460090223232329244092`107.82746236007225*I, 
    -889.75786724987796810728826664961638524902254784074896427447304820585445\
58086080926993806889508303846262562497917389587`108.09978683456194 + 
     740.38831600553077894008285408801348770693626800532593624430595909819396\
06505418154635962363630571895156192616809768403`108.01997455440886*I, 
    -525.64338844653367057171143781836083373005205977297477284513885153710504\
61685314084219220525387022784043500441579331391`107.87120620405112 - 
     358.77963023219994818007555976181543780854339174594524566366691372536534\
92035058703126948844879967967836519302503658241`107.70534277576905*I, 
    260.526463161587711717448610469581616328932697333406036815647382502574503\
965134548954397330710409353391972826217522056`107.56636684148036 - 
     55.444505219319320353071697465175174570579482723029663636379129403654137\
3878598926552866042425755521120030815778535081`106.89437351006337*I, 
    68.2902199636379719483319414626752599123755869369344197072737609446487312\
693639713095137112586136478812697360736583047`106.98487350942051 - 
     320.91614487702000142796101500040563860938763369841479364001922236929564\
86226610124817196338984961686966533406240690542`107.65690656427192*I, 
    -137.25716339565889764537292787260906884815672077923825189999924861986925\
11733542210232977841684604075747245878238046789`107.28805001719837 - 
     49.468210656572580095064089289232611881574835930016877538194493603993803\
6271746671729129222391418319869182626015908022`106.84484119936191*I, 
    -22.414564891630011186483296456416318786419075057100675516963687146722198\
6147192233193376059283932941181609513419342976`106.50104531065244 + 
     90.008279535352703988652683754373467911502480931962494810970594829030403\
2188244857504044130831210237692556521282793466`107.10479745828388*I, 
    -28.088738123174711760196007130598371410931634411992551888635680772624042\
7487400580132889114834244360442047568026573681`106.59904722694273 + 
     9.1229871903517894607806369442913190256166215718823058002271086948866099\
36026346504334349453104286293438396077854055`106.11065206290039*I, 
    56.0181954593038170432890428522724410591579004112616947578089218047868048\
049335982703874157453889554591127528595844836`106.89884411241077 - 
     27.183779019538095564983345488508607727331547683503757341213440072951812\
5191085588282418701656622112691922469805476276`106.5848248289352*I, 
    135.030842754522087724263138506752259991680636138775336677593443987688178\
7856168493206121971194067779781647538460554588`107.2809479760174 + 
     0``105.15051499783199*I, -145.366538363409986982678516899694136588489024\
2717625255143178830983199070786371565223971061621312708200494422199161286`107\
.31297944646941 + 82.12865266153345577462549779030879442113250016716362838101\
52449099043074357659892936201055272388558014181734437929405`107.06500969602202\
*I, -271.43928713908641965975650101974246861489552171191986705864392598029807\
53471078054205196930938338636018869929207989993`107.58418770391509 - 
     109.85304417562760389941126069984686997827543170499734838684451101029146\
5559852373392647195352244132313274067753233593`107.19132709413958*I, 
    -100.09659222511849243960070127954309820696632694829272616444320338636828\
53247735344968742151045680312608598410077907466`107.15093429006637 - 
     51.613231157319895829026229063179505084299988641888532430320339851067254\
7668989656597455922825516954561044641620372269`106.86327604601004*I, 
    -56.166596403777299073483265486501279632802259156755101797911038235117357\
2273839595186400759553751757628418187382183587`106.89999310502941 - 
     22.693576858168039025993286875641365434071758880637954399315548041715321\
0210338560448364349004933607070729988435691423`106.50641795062913*I, 
    135.596351361480076024937655060837927326460560096062839101089405336011703\
5598931073640577748240798406516525329874201136`107.28276300148623 + 
     0``105.15051499783199*I, 39.26999382533022287397541457455221501938811190\
92433980254863181624400752806214932169171003379227148994038550312290367`106.7\
4457583081555 - 379.381286288900371091616821991049393057183009813206076735464\
8175354248593034597629389082668555099450861242513669605115`107.72959090250296*
      I, 34.61514137000997549993316998338563669401994460406972783129225115862\
64765514474119229992489361338458370924832938315235`106.68978110746399 + 
     0``105.15051499783199*I, 270.1182856620992945703742604964283095066956535\
114982099024750001417040626181156492731776398306559160780496816373556827`107.\
58206898258719 - 24.630872222910087854798353619578956725181056902257039973661\
46422681074024658045066462058427461929849767968741700244`106.54199478908197*
      I, 51.03644539728310412631851547120725188881187440670528700375216802862\
76373475746352846418712109699612363700237905944506`106.85839541671706 + 
     358.44997932026873738785388989247783679343155142951677809234209905322748\
14804529416450202074993114898065492369576430004`107.7049435574987*I, 
    218.951721043156324788087676115028368589465947138489886003905348925306477\
8511607749786554033434714229380789085647368167`107.49086336109208 - 
     15.817760085282049488527765172745673188171703834763755194455948194434820\
3729941366683132120828375906166352514872613092`106.34965998195727*I, 
    -7.8237346942836500345281232673855503686910350869599242157623661120091549\
390619177978241315018202232516250517010823275`106.04392911277587 - 
     29.670980862036995715517129048286085238883385547758146544130623300582973\
0198429809030064160614195060093164277131357139`106.62284690127485*I, 
    152.862424535186117680995416271852040361350837457436432364940661496389973\
3533137600456452287180723063665999488789266013`107.33481574143566 + 
     37.732682293160165987851358881887531090463526758962076006655098593779431\
7764828380245618016645062458266951967140821441`106.72723267670679*I, 
    -35.296844092330652866196320583842767119026393879766190580237881214327519\
0946592335809616988904417592172027697482562511`106.69825087447883 - 
     40.831587134255819451374156906474853116655657085791124075859214292699146\
8087242039781424409212026782826351138245703795`106.7615112592209*I, 
    149.470721845765663572543893545816391656831616973708666697897940458005762\
396345555691443599703051148273126594457408418`107.32507112971601 - 
     118.61715997476285697417138544248281853827645598333200196522472947422785\
05766733621087065981933344154101841949999554022`107.22466251943409*I, 
    -350.03219127608598218208715827970180925138948187804398553232816495051232\
36815799580473277589262925838940637263425731599`107.69462298461279 - 
     97.618294402550168946569254656368097978457525549191959509260907040358602\
1113887353814548032530015368674639518770100452`107.14004621317841*I, 
    198.786405458969683920862472010745871392735669474600698853272119627273206\
1745893582340952806176678499507128589298711624`107.44890167851689 - 
     104.23982271540536050749626908341953821118629425880261982463308321712986\
17456453814403896771505616045159451714745531611`107.16854866191616*I, 
    -11.969228508136169187445251314816243168933770473664483321162383777565898\
1581338272349309047304048902719752620183317314`106.22858115613671 - 
     249.91599391434982145954175701296727445925747603635486613731300969492105\
42810639773052047099143652235147712340899510933`107.54830904846216*I, 
    -33.936411322564775057614935758189768247922001102834805090165329125146910\
4238659980359552988766801832272565126760088549`106.68118091285518 + 
     0``105.15051499783199*I, -588.292420670525013463998278511880258082924997\
902234998164165406857286436979211127447088819328302259323034480982753535`107.\
92010825097522 - 8.0223066787460132506688919804351804980105209800167172922690\
124602909587421936922131622406373814583453609909189195406`106.05481425811304*
      I, -263.209299974606614495142951053962710198290018870380679181384454425\
7676399331793110280130665586954763225372191001422365`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
5170569497551608686994889531894044185868901643`106.42214177594678*I, 
    168.168092923872179947329617264073852588483218404225310814414615919095379\
9628935166827512825596452555602341021139342533`107.37625859701336 + 
     493.19881614027911238645111487859891149439486141136498408721302890389831\
637746983064592659848995052312039633403385039`107.84353702328943*I, 
    -236.24362008476321604784123593285223479183793414298529498949666472256466\
33754178039803825890671802522204965188917171174`107.52387508676189 + 
     102.06502258078426600367170839082262918937254213097419758194469779245000\
1813032894931922867385099500390677673317861592`107.15939193381968*I, 
    336.005379644289335670257224929678739848341079345494709252966397614398962\
9231190209541037425267464837471731713472568254`107.67686122858828 - 
     174.74059591722413820986533844067410954594229791509200442435889663793466\
8495039220887930656541942453980119305620442886`107.39290881028317*I, 
    -592.94578495675695916930095904306153866910140197180781530827988392122326\
62601286248986971193635654260792135420570990221`107.92352998399474 - 
     94.168526586931133098837417886853006918961103092077478000616621026535799\
7808794209217759823822066355964842434133592842`107.1244207730922*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748053`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
48007257716386018178826763781183647093401118599`107.70504839574575*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901947`106.19562673765995*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487667`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801685`106.66921783369774*I, 
    -168.96924288831995040451282828222048831299598870570722616318352189170684\
82461042916730156536204014003627156302629211552`107.37832265593953 + 
     589.93953547290287130805292040470487259201537913632704318366816456715013\
43606256590261673677309840222429697947064260656`107.921322499718*I, 
    -675.25189909682812608920018625191832224628748045317097433927205578929197\
56367605777008177230589323695135351123774694626`107.97998081211482 - 
     99.986847467327121777521962711722399312631190493424755393380610648849180\
3730634674914388587089228993782664640096372506`107.15045787335163*I, 
    101.600254816802140834821305040186886748774569720056444633401365401535412\
6132908033020914613268578248873895427657115963`107.15740979500619 - 
     82.287617333486443294116052089668046848205602934080437812814352661560306\
0885601877419799628664425195255289208147130984`107.06584948519082*I, 
    -47.366566201097641401814949799942142990559120425862855578191370066669217\
7027082440276297381088949903316874435817381659`106.82598689989227 + 
     214.03250343574000975757671377665111509140147135858342604474602991287352\
27378496710800917497069576023516255766084783007`107.4809947290825*I, 
    -275.67371578802148870376615219852669199092260055348426154020945462661198\
58565562796580481907461187418921546397870605615`107.59091035794432 - 
     229.72778478750124276353594641590402596956795810482610675061041287992330\
63659315094745471329682051859199925011929383519`107.51172852263149*I, 
    -620.96237839127862735524710411615089083251630785665420842986534603613078\
72079306090693905006176689915986614371884415793`107.94358028665268 + 
     89.068345894825735999335226099671626343755933339437013489787489129060854\
6090667441308652962482252459283965831677045291`107.10023838485726*I, 
    -122.11699372581838644962936341217630022270985499079389720440782702160690\
00166332715650884278655652838803151762643913972`107.23729110213567 + 
     413.79856588233828335510354289268860135842522989711353628513039845627091\
94038710142188463607890085629992717266731908037`107.76730397901318*I, 
    19.1464454138101046653349795256626617319424759479562060928630975842330896\
930599367266755081270155896280171860111710676`106.43260315574717 - 
     3.5194740663169779049949424176839322396255075942493340707600732271159657\
933738150143504111408450149447688547090046848`105.69699276723007*I, 
    -308.31987030978931546651669215313490066797927078020313414492701825275767\
36984356741782368057039511422684553900273481475`107.63951651246383 + 
     410.63504541326051839717183487212282439861036976930685729175433365589145\
45736276497511610707146687518499511375195073557`107.76397100906264*I, 
    -589.03226752532979814155216890922538378321532053972942094161417213440956\
88575890750470941790996616560505671738578908224`107.92065408417147 + 
     83.006777302694538416220295999078824345768655790844096825670989664149545\
5654252090505260409529146249395598484261572165`107.06962855075025*I, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646372`106.17845691476167, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045969`106.20653890899551, 
    148.520222895419927309880803864949865243631481127337095716093720477460528\
6234773719664631973941245536317095635028805884`107.32230059016486 - 
     625.23279831461311797258591438342321443968418229989880967072264699542105\
93994700990392098767725861379033208553115841068`107.94655674989417*I, 
    -202.63214556498029660821747506328385735349729113239826670581185064584447\
05823950062855036644452697202506380205958351541`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
1576954185333311594783885131319535167867147286`107.51535129251587*I, 
    -405.94795884434387964298287688385443428389172208654229008085660799709338\
33910060714926694274378268227773810104482277381`107.7589853598935 + 
     178.00207600154738439364616979357806994309926752405105301407726600329503\
67107747039121729897527876855161932600917314613`107.40094006525752*I, 65.2414\
18730514620455651303096624123451668719407769575972175932784647455104555000818\
4187880316150783581319017725325899`106.8145233965763, 
    77.5130202481348448632307691921287321461221663992128631217753203692102337\
540557282714536530258124335909117439455220021`107.03988965707345 + 
     199.60942470097346249569588871417933285133394780201990592797419372906363\
4844746098238017791983656407364753886579818157`107.45069604079035*I}}}, 
 {{p1s -> 137/50, s12 -> 357/50, s23 -> -91/100, s34 -> -161/100, 
   s45 -> -9/10, s15 -> -9/4}, {{0, 0, 4, 6, 4, 4, 0, 0, 0, 6, 4, 4, 0, 0, 0, 
    0, 4, 4, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4, 0, 0, -4, 
    0, -4, 0, 0, 0, 0, 0, 0, 0, 6, 6, 6, 0, 0, 0, 6, 6, 6, 0, 0, 0, 0, 0, 0, 
    0, -4, 0, 0, 0, 0, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -4, -4, -4, -4, -4, 0, 0, 0, 0, 4, 
    4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4}, {0``105., 0``105., -22.8814155450010066297810180251627328760147660\
382630282835703950808066071860459472065684543290370413725102572305881497`106.\
50999788615083 + 25.132741228718345907701147066236023073577355195000846567799\
5567384625312502896719890242786027369365438571846921062585`106.55075485751807*
      I, -39.3545744870216602304616100514719180649089727254992246541210024499\
918121696447155529511042424827050395728384306915332`106.74551021887278 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -34.790944604879772474667022636503813585127710237259770447173477537553041\
4780080541113181993754711580827693448055078288`106.69198121821849 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -30.959925181073715828927252755467947267889137733476609997409284815844156\
066373153436004720668660423465013770221515313`106.64131490031164 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., -22.438185054267832946764770249724254872936555850168003\
3992155266014392648153559235236651905998418603488762858867826906`106.50150272\
328628 + 37.69911184307751886155172059935403461036603279250126985169933510769\
37968754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -22.152541523104737136509182705125558329277267823217942434232591217653071\
8622644815323671855330388675015971560879947464`106.49593855711076 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -19.762653640558406338287073376189435260822594061452260406743136195469360\
2452856206284990111048473370449754103767605807`106.44636025711571 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., -12.021702930593222323109570300183672968139996722255092\
3943089003613458394881661539342984776866667599805519136454821953`106.07996599\
187432, -12.59298999291941394362074538938106605545857277615521432427477112891\
82253943490379168944878202727456751101732430580837`106.25064385607773 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -19.466866909655545891707943112360348316173420222127128648116706650717499\
831468451410064284548228219611747046469537765`106.43981105755236 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -10.339607145371770380118768282424139356610895245648220234221656825839958\
4481951285267984748142051256981400592191703565`106.01450403799986, 0``105., 
    0``105., 0``105., 0``105., 0``105., 4.43173401888358329925447067092288403\
20362459790992061613399428391249834338773199304260106810744452096303886195594\
505`105.7970886851125 - 50.26548245743669181540229413247204614715471039000169\
31355991134769250625005793439780485572054738730877143693842125169`106.8517848\
5318205*I, 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., -9.1272597642837755115891748299362089595625249764789084138950498\
248775413832733228832658097340230939136069872503674085`106.11085540867656 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -7.6620388476121132914795397620717326344771450075663208995283854434177708\
232698013506269574136214692355111491679850319`105.88434434958661, 
    -0.5712870623261916205111750891973930873185760539001219299658707675723859\
061828839825960101336059856945582595975758884`104.9073693867377 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -4.7797757650926615964442186578722461369093475235313640549789100443674232\
339577218077363488563830609132434914224683314`105.67940752291607, 0``105., 
    6.62240297383480246683167322202003041311090852503610984830943601317750746\
69386811747077174990271925078989701699512073`105.9715306019116 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    8.76139614932419843960117315720473438117189575568080646929173077750379633\
62112908998751673991314695626611520831490873`106.09308831537382 - 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
125724179972560696506842341359642961730265646`105.94869486619011*I, 0``105., 
    -11.915828778840971122042073155549061518950507119426510009231813628241497\
9600354933215453828615572712759529804684990837`106.2266392519471 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -13.597924564062423065032875173308595130479608596033382169319057163747379\
0000065187290453857340189055583648348948109225`106.28398762538178 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., -6.3244476341719478970988873415183353701383202823625414\
521814651540620322443538587655113886059109408492050392678498731`105.951537598\
84087 + 12.566370614359172953850573533118011536788677597500423283899778369231\
2656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -1.5285200146459312907917329202546844909896207206054933089006885534166437\
334082311615603847184433568050324113532024033`105.18427112980949, 
    -8.1957580013286363225673392561199376585725262539829359755606851454825416\
143236729703521101700711139987051783833484835`106.06410412420351 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., -4.7491646633689707563206495365683208914470706705457807\
525570459765640390804429481422467952386678166126233951339463423`105.827132225\
56369 + 12.566370614359172953850573533118011536788677597500423283899778369231\
2656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -15.142122418574943893705551113362977782511964742750039679234878119042373\
2383921872960806890857303846028583425450165857`106.18018675297601, 
    -9.3368477182638622320738700366096926858467509941433932267198648791215987\
716444492079497630274961246498750564263056184`106.12071527345827 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., -2.3898878825463307982221093289361230\
68454673761765682027489455022183711616978860903868174428191530456621745711234\
1657`105.37837752725208, -3.8310194238060566457397698810358663172385725037831\
60449764192721708885411634900675313478706810734617755574583992516`105.5833143\
5392263, 6.933530134047384459809668923319349937976727681405627002763814616885\
0203705572481337862462596533834399903428342894208`105.9914694052267 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -36.065108791779666969328710900551018904419990166765277182926701084037518\
464498461802895433060000279941655740936446586`106.55708724659398, 
    -31.018821436115311140356304847272418069832685736944660702664970477519875\
3445853855803954244426153770944201776575110696`106.49162529271952, 0``105., 
    0``105., 0``105., -9.4405467259810124597741356431312217307793490285986347\
742544575241151463706683083274006717255684545194843307444006292`106.125512143\
95224 - 25.132741228718345907701147066236023073577355195000846567799556738462\
5312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    0``105., -16.314423642717144407861333366110503991494196474570549098096393\
0459144208077877218205704684535239284561212039708803106`106.36308673343619 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -9.4405467259810124597741356431312217307793490285986347742544575241151463\
706683083274006717255684545194843307444006292`106.12551214395224 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -16.314423642717144407861333366110503991494196474570549098096393045914420\
8077877218205704684535239284561212039708803106`106.36308673343619 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.152541523104737136509182705125558329277267823217942434232591217653071\
8622644815323671855330388675015971560879947464`106.49593855711076 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -34.790944604879772474667022636503813585127710237259770447173477537553041\
4780080541113181993754711580827693448055078288`106.69198121821849 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -15.455461985353964778027717085811599549302741498330770916402161173589530\
7685356125704614599620641702024708755675056552`106.33959698909422 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -28.093865067129000116185557017189854805153183912372598929343047493489500\
3842791851494124738044964607836430642850187376`106.59912649003658 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.021702930593222323109570300183672968139996722255092394308900361345839\
4881661539342984776866667599805519136454821953`106.07996599187432, 
    6.79896228203121153251643758665429756523980429801669108465952858187368950\
00032593645226928670094527791824174474054613`105.9829576297178 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909`104.44504229469486 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 
    -0.5974719706365826995555273322340307671136684404414205068723637555459279\
042447152259670436070478826141554364278085414`104.77631753592412, 0``105., 
    -10.339607145371770380118768282424139356610895245648220234221656825839958\
4481951285267984748142051256981400592191703565`106.01450403799986, 1.33878414\
88798285443196142601762033610668751190409496673466356912110938124626635880857\
587002918282313144550255926623`105.12671056169683, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998129`104.98125436259467, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909`104.44504229469486 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 0``105., 
    0``105., 0``105., 6.10121997256644419144658346084055798662184146424529641\
37558598462503172787894296035967744467321164917062340331274097`105.7854166832\
6966, 9.538158430934510165490182322330199116979265187231253575676827607149954\
4973491363501816728107098534600246706463672504`105.97946453188577, 6.14541931\
73127840888480164867568888568069217445164821152587362156842506146370657364127\
922359773106510838822096250573`105.78855152123096, 6.145419317312784088848016\
48675688885680692174451648211525873621568425061463706573641279223597731065108\
38822096250573`105.78855152123096, 12.944381599343995621364454073411186422046\
7260425331731999182647975579401146403251009354851029867634302662996570305185`\
106.26259630525584 - 12.56637061435917295385057353311801153678867759750042328\
38997783692312656251448359945121393013684682719285923460531292`106.2497248618\
5409*I, 12.103333706733269649869053064531419616282175304229737119874643029804\
9995946548123971854836667559462890603724438745991`106.23342000542365 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 7.241927\
16550056072666535164231142683123064919872372833932999031697841625420843212656\
2128830283699067308422223013864`105.85985415265716, 2.67756829775965708863922\
85203524067221337502380818993346932713824221876249253271761715174005836564626\
289100511853247`105.4277405573608, 7.2419271655005607266653516423114268312306\
49198723728339329990316978416254208432126562128830283699067308422223013864`10\
5.85985415265716, 2.677568297759657088639228520352406722133750238081899334693\
2713824221876249253271761715174005836564626289100511853247`105.4277405573608, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 0``105., 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 0``105., 
    -11.893277865677493367461959004651266714658927399808440839775445466585322\
3101241277851530693750870612049590089713890152`106.22581656336632 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -8.2723142829272130041292831834955532990436028004465766701104503080961141\
830199117218720049599452116713047978598820831`106.06814202367231 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -10.554493716797664823142344744475063353592052280767491172428809775374228\
4976614641970673106747952329736445539457963528`106.17395240352167 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -3.8632398834423322698349549257773788022584722641955676129403767484061362\
999955132612174865211272893487441261237107875`105.58695167599903, 
    -3.7748411939496524750320888739447170618883117036531962099346240095382696\
283002409955854509426369010299888297707154925`105.57689868575538, 
    -15.213076978426688061145409718883019431700058110266939538413278465893772\
6947027594391458591002924175713052151690237132`106.18221706281052, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -17.461164447504755334867830099085973932738080860228949782259433912153515\
3000020319902628722551461949071089610185217102`106.39258820033231 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -11.874535134007063646330177975547660248789052138967699766841782602604924\
2400307022573752464557972997810878368097027011`106.22513161463945 - 
     33.246413082117580012256191907995534161977843976982181637381844278717354\
0881866142052642039030330557672151954196652469`106.67225979445838*I, 
    99.1324907701579637406001360175788220337817433185842729726812373171693682\
092547270050864775479946048602839047869170781`107.14673101608683 - 
     69.234910544605303729587297710056986749306327606948720663102718353857986\
0341306757035621731739026535287864574935963443`106.99084013323939*I, 
    38.4836901895150140782131578648784997163504849710291484089037853228767776\
554444125062078342051844119067699194836734137`106.73579170756221 - 
     112.46806613278661493355338686313505510818923254429063270547329886914272\
09117555690277687574503135253803459808918225025`107.20154422542561*I, 
    9.24408381216161396575131788738696229954091592988847836361685784404282625\
60361209435433327538102844252905882154932356`106.11637887221958 - 
     54.560892713630548051714982010600713206206947015417974061650420140072753\
5513727842365205973044418958225843196701314662`106.88739646537176*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    6.47600833129923575958629129966717455304641779417191297741839109260010811\
04620533945197045452411278179107193985269465`105.96182239662782 + 
     41.445774036012022985589876382953231682503960153062084486437042910858970\
9091518901810128389758125283443155381592714357`106.76799525270852*I, 
    -46.611636136767180778850899264065629625729745892193174384887927536906599\
4994712696977484688151090013012946296373654529`106.81900934540518 - 
     24.274887490743587538590485994563046736054613990183524985556262330475632\
8955884566148248892404150773744599228532676508`106.53567222354849*I, 
    -26.645278186007235657965245028932454385331874926353167235568817221747602\
5776771463602601404846748471507104566106543747`106.57613525661861 - 
     43.094947525300195041729724645086760779332638764194521798044500643583793\
0123959320712686595802816318125760050521216729`106.7849413540599*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    2.36977746739385415527533178130607890214781186256833299887476962224106267\
71038829501006473689592878095737453689997638`105.52522256358031 - 
     129.37198430215042355591088573222668094657647678904428720751499695827422\
67343151646445717047055456525085411378778106393`107.26235523722275*I, 
    107.208103340094818680067698762572241547127060846016763396827839118024045\
3140577759332266308319406878812991917184166732`107.18074261064102 + 
     10.853088843781717087875958044523911561187144572297304852149560165232956\
9383603919625207303383606331292703310521354559`106.1860683560071*I, 
    149.923067230139471083336344881999394175590820932553958480228221669989992\
1274807365487090351327718099002469586730160838`107.32638345656444 - 
     32.336753602815664902653504147742729437810274665381415161740679555498425\
3061158354185213172922003852576984967833676574`106.66021141528385*I, 
    27.2885030054217032064803744303993038281552258481619650260137499181743784\
369473543495413851894325658265337363441608695`106.58649470959874 - 
     110.01931468675736771515956343218083048492961146521486613080389394522991\
89981707590515175072335710547605569966749520585`107.19198393322228*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -476.28405681519005896522704633446571169323546733216560244420671858962189\
51039922024678982282524135501802932994292216559`107.82838104196574 - 
     526.52809105771375097258258476655621589008268308061490235278060288559717\
95002336505511020825240214109136000836280152889`107.87193654422893*I, 
    -17.818291079405464853550165718734712961578342718549211336036058597613981\
1969622160198829423941282610221249508995601564`106.40138104711909 + 
     29.444293417767786668649847283846593674495577833819389346522978928532859\
4934356958640768706911577604704765128455655957`106.61951613473708*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    164.991287371828872390910661471895943145831907113836536386636093512234131\
9079001499613911197368330401337606331453089444`107.36797600903839 + 
     192.38675741954423954681768301598564350313642522982696022624519786913628\
16974849884399466208898671266434174112997668972`107.43469017271909*I, 
    39.3848892158130385798586864564844286627244147152485651616555187400431167\
049876082420362036784023016922164711486138798`106.7458446260294 + 
     31.870544844820801307155478792723706510816708914518737950944597437944035\
6095638914072700183298097155879267715327465883`106.6539044858767*I, 
    29.5515601329028403428242056618535842262544997123095329554410887351504334\
025702189552349762208069255970323310560814755`106.62109541161864 + 
     39.403807434312760636428735511120510819711644459227009270383040416373445\
7969222517586182061688915135866562228100463866`106.74605318584594*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -33.844691158402730030995393634379909821394000890658060315409912599720738\
9265564434413921564116627754218454294309037354`106.68000555323341 - 
     8.4020098329184413243044826779650489465134189125510976560338557405426076\
174235853522868213258230597952339344890734962`106.0748981832915*I, 
    40.0533707475289728558996935295841515190109539098894373249853026216583329\
964439848427413853072617307755590970097978217`106.7531540684508 + 
     27.478669798610341509442419281864688675493472377093551393105624117525047\
5779664598995615290240841784877964980803126324`106.58951070318072*I, 
    30.2200416646187746188652127349533070825410389069504051187708726167656496\
940265955559401578496663546803749569172654183`106.63081005660078 + 
     35.011932388102300838715676000261492984388407921801822712544067095954457\
7653248202509097168631659764865259493576124303`106.69473107895779*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -33.398124038132781283249768542078959797695484246901273599899524839579588\
3573280641577868964502000899522385141031672781`106.67423707114752 - 
     6.2060723098132114254479529225355400288518006438385043771143690803331136\
016248695984325766729602912451687977628565187`105.94333182927511*I, 
    42.5278227296598221650565833924317873094136872646131188042438665084989476\
97645412513684879328815782522595028309259571`106.77918814681222 + 
     22.725221486721019793621220720708723696132392045646348182851966154681398\
5361220038338731318932023125272655037309591323`106.50702312250894*I, 
    19.7905771459202639027636989920054093020171011454152822094057939914974700\
071334797220488264857107031928911149397460151`106.44697345740644 - 
     48.142009910355640830950996115657460784326942315256165478921852960236239\
6706993148389256002979766639743097498473829724`106.83303921577672*I, 
    26.0685474410748873650749940682973053195304195529513000746420320156967492\
269786764990535761061767966872925040521891528`106.56663183046174 + 
     76.483983456290538029475886191303179486130203532304116157775362247619112\
4535477737925523983842868544619579258644529143`107.03408549671346*I, 
    -1.2440802927333539196113275072886849491937049948139564174701596641475610\
51905143271696480243830756531100798456807819`105.24536340838434 - 
     30.032216858843277926447336288363794933081579194467158183747427871687374\
8164513038306831793140334862649814081982910573`106.62810238910617*I, 
    -39.323137939493914762306809270006540479344022061865888970692829070364571\
8112113322056943734815949745590891727746393276`106.74516316455646 - 
     4.9518463041361448143470812670458364954226478724962535455783243729503279\
761290933454260901344990158307748576212187696`105.84528215438093*I, 
    19.9689098300879304674536598057819942255836614084590256630909627153521846\
384938731474430320810705616305392410803207822`106.45086935375424 + 
     29.921852183522826196573138069814242153186826644159903554767101779492600\
7325970535305557356986208910321824643173996768`106.62650347098787*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    22.3643370557453830663308233115953325406474221305415719398973741870264207\
642013275130478576480461120627212376888424243`106.50007102677489 + 
     16.410834543009500327902432450754810485220089038031804822211267859669562\
1725758281576299195182566316493477834323034864`106.36564566469912*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -54.394748200055377804203550597340766992891804674235559950015981595954796\
6873605274065794430897874522531615579359080243`106.88607196852578 - 
     184.75942720615976164937682301273411808610147454774700609857821693692899\
04849087612786162863863165012710068983636048016`107.41712160500259*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -77.301228562345904392848067981553009516656677261377697926360081345008904\
6889956951763015457583635509656642332259777059`107.03870139412558 - 
     139.49910673652737777012011955821442708488099719808498428403282789847481\
23080187228023300002763105379399287217280879483`107.29508642450513*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
6459856346271022803725116597117242268216865839`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779752`107.04846505244956*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -13.588608395939849277216958604606438787233227953196962434677063036357497\
6098503557161167888731570718971716367288435402`106.28368998091403 + 
     4.2435472243233074563234022444529536406951381796910220656638036810260215\
575586727301546680923288107935394141279655692`105.77824403741852*I, 
    12.5692381412022723711764701825056725369989773630066354494080974158639588\
783384805030715895682405543660810695512786904`106.24982395243926 + 
     4.3314057731113202660875073787451211476163984377706305406731688748858113\
128639321069169555638293210002391096811409545`105.78714386887847*I, 
    3.18593928740000168582610825909278267409537843398977268465491361909130982\
10622528841954039045550086354762478247881194`105.65375249327752 + 
     2.2172304882944289850324505674583110012196620818333787881609456058715358\
153067510444845009241659507140788567540290102`105.49632583961197*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -34.458542824454956096327614882562006974214664722384091447608775014962266\
2244962273830022364188326246630094736807537284`106.68781190597943 - 
     54.516217168348982818513922435898815555472490055512989804625019554125850\
9094094899620552539138202864503471185272136091`106.88704071073366*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -12.866081099035954326759109238887753503969570886086432664032382943761503\
5966240353443682883105532754958769546326626482`106.25996128240239 - 
     18.251039793825253554892094036842493232426996252367923575654257886482839\
3489217752636363590224139135447978622299538333`106.41180260984952*I, 
    34.0303468003601784294911662347764587541594670528721908761910043436859597\
676173738890319485419522213004758838735343608`106.68238137280836 + 
     4.4221531700795943701265582230789439410287785478491638772103603518448714\
884938902269358333011355368277793120704581687`105.79614877898928*I, 
    5.04812831995698516488101851690484634511540569290104805100712758699307765\
72802983932036000220426727569872078486945848`105.85364538367602 - 
     15.749908266976041300057130757013719409091131570028315029363509689500108\
8776116941972459209445909791969263341916174138`106.34779302648066*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    8.23130627316091951486464165705523996027483295589543334009608823616861719\
16725681536703969359948004342186361964759414`106.06598375919356 + 
     0``105.15051499783199*I, 11.24250466215436790839122671164798659320354358\
82584034280975307754016594144715400162620109449186367778810710136242822`106.2\
013780741696 + 0``105.15051499783199*I, 14.5456142413806120507424532201143608\
81893494118730540505161788507421658145806399112129922630954896402241652330959\
2602`106.31324706346386 - 15.016108429421638963223668144181897466540789597233\
5790918737139358436874082256519153415896570167431324907040991455286`106.32707\
23934422*I, 25.50493502830275991138068250436115985492592192937286639443059860\
06451161330765057025015101067661079366104609756362731`106.5571392193716 - 
     24.071004955177820415475498057828730392163471157628082739460926480118119\
8353496574194628001489883319871548749236914861`106.53200922011274*I, 
    22.7752677246780157306582407623470229376663522343489925799767570193876294\
713923225288112986984064086910022034002644597`106.50797848866547 + 
     21.782327332566717364542562433130582734798389764907371837069968318950059\
9949803028106127016152094026386240385224940215`106.48861927792083*I, 
    87.5919038454339475884762353783733358500257212644907628945720074931001740\
720126650217399672468380616507521664474544176`107.09297896384315 - 
     65.091570418235392754031886888545602655000697862863048758149714094898188\
6017279171915879757729085604398004466950980795`106.96403974741577*I, 
    91.5940314707218374559170992283653516432627484959992419646597525755980074\
807862746842339568588756664081207065431139828`107.11238217255026 - 
     59.736062126581742804334634118716265293938940340477024222084084900793121\
772463878504927255025691212397411304515729805`106.92675158782653*I, 
    103.715165243677191300033127143392187813814282196952104621551901557967805\
9582085033484188992607205078056755973031208676`107.16635726145445 + 
     136.27263378605967294171722894192692495001510166033644340252270272966657\
18063606792169660870656447619729742200309798364`107.28492364758453*I, 
    68.0785830848662615929327957059227618906575967598536819494797843627398435\
642840713086530144724639857614256955040005545`106.9835255060597 + 
     195.16122062159524627901692350962011229900625732797522209556866058673229\
0793232070945119828447960282913927245722111028`107.44090852354383*I, 0``105., 
    -22.862539293696728609753126873316978582687827218607419138166778091630757\
1368647658648719687701018723157514432293300165`106.50963946273619 - 
     0.9493962355094274591817955104322385703418488273047977609929114193323009\
861022052716685500693626014677206158096979182`105.1279625031786*I, 0``105., 
    17.6703125453957729468481899786699399949204146412650969800894811770093435\
55921071720622448960444343163772923582413079`106.39775922903317 + 
     42.240446211087954531347666681834402428655570410373922252897328301399081\
2583740221093734975611984169192482120258051951`106.77624349509425*I, 0``105., 
    -51.573561056700255585083725251550831709600338388969032323970442764473495\
6366079764190953352087628179941133022741764495`106.86294211748537 + 
     14.117128943474491199364717926361370047448022262111744877883974537526519\
3886145154310278256088009945297382867449016793`106.30026137933606*I, 0``105., 
    -4.9062792841026420918913088295679206916962409324246549290116221528053178\
611968966351779003657231661258135876119713013`105.84126726410194 + 
     57.306971390071873189894180118628011046445441499790464891774214258257901\
6330907428120698732393620129167071145804047927`106.90872245491416*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    3.50405317846677131704544704618130494282973709082340416785036335061511096\
40798837869537166880194338673891983979667706`105.69508568634956 + 
     48.559756680561497577520713036416128765754934606460419014963147935932381\
8869387898576779042225384279663654550592270741`106.83679149977576*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    89.9363425681808347261915183213248799974830463433274712883016439736289207\
019083191923203829660317052421389992413735229`107.10445022001484 - 
     48.417172053902449412868306853873915277026157022497061820631835243572682\
1924231855706829425988110942397811498841956873`106.83551441744305*I, 0``105., 
    5.96565024342248746032835946229091686288269335768388107212122200256389333\
47625620128226257837964858696183878001417768`105.92617278561025 - 
     12.312544185148206634075196059757632852260279281895704540316200716761928\
0025167930932610846039723051108795570531874389`106.24086279986206*I, 0``105., 
    8.91656151561226499503516976046268163744122573692056201204449315135189669\
37074478846003559701715942525978018553317996`106.1007124079602 + 
     43.622701121142671431839649272210840485526832723825864472892518381216350\
1446434669963534657851135113659220770051238222`106.79022755145634*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    46.4729711521553658789516902388185161642560878752092364116615620635927137\
77251888474871297541744347805796270538742374`106.8177154369073 - 
     21.697190139411797584677295629515200885000232620954349586049904698299396\
2005759723971959919243028534799334822316993569`106.4869184926961*I, 
    50.9070001456487421555005473202336741894059479233964295515000038956452727\
882498720366428208089907268631589386423935346`106.85729250346142 + 
     94.259673385716980905834668141804112099554096670440153264581500970753276\
3818904971059159670476958753235233611837566459`107.12484092840704*I, 
    0.82260530321551148466428453335820450085015795920394886345230848989973100\
86164439796299784375389937109589481438393468`105.0657065028469 + 
     7.8594369222660349954694454521341637166970609253571168115727227194983838\
898297520199173374739911397022856249463728088`106.04590643060011*I, 
    2.60749027620003807332753309789668522543901941019570595877843609733433738\
74925287588236810407393740462830835581803224`105.56673769537139 - 
     3.7540271073554097408059170360454743666351973993083947729684284839609218\
52056412978835397414254185783122676024786382`105.72501240211423*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    44.6837821494063322917007970067459422879679519880698382463230249539636233\
870168213598712243088539493464728708706485155`106.80066492362515 - 
     19.912020708860580934778211372905421764646313446825674740694694966931040\
5908212928349757516752304041324704348385765996`106.44963033310685*I, 
    -3.9475321459452759326019132208034621030081939734733041547315953535606227\
320302314087263120916165359858673604671163502`105.74684067311772 + 
     0``105.15051499783199*I, 4.970920674306393989296267287134291639581037533\
8109161700954583032360716064601839235926261585766973869174813672060329`105.84\
695183057752 - 6.017751238794455103868874514457182598040867789407020684865231\
6200295299588374143548657000372470829967887187309228713`105.92994922878478*I, 
    0.93424708328299867160069080643344200677478712014314554232990542993501865\
0923538800531293427904665078360676975773461`105.12097674848953 + 
     8.4084213030423424701835778909915409461124654925352651313025943845507573\
937794309583808986372068318398019091279270537`106.07522946167552*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 0``105., 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    11.6145199073079998695377329648780471275335053682711581391829487779864255\
389182415361178773850321991016273268223995071`106.21551626053336 + 
     27.517707666601681485759764518075879428109892598738758507900910109491138\
7219664274351510047608661834858541111130716415`106.59012725046195*I, 
    11.5706836741171691379281665214878944316491775765897802386445971728560216\
41960071330562441955544985524416439097790975`106.21387401859226 + 
     10.599623434612558252578311120723073673200485413116470555719933985015214\
9594498637492583247624245347005507179640718666`106.17580543449537*I, 
    3.91651841299410558459706250418999403695973678547301512697945895810535177\
37731803543866753288159322629089777776480225`105.74341517049358 + 
     0``105.15051499783199*I, 6.983733379746661552892612289187990257107664583\
8089457653307396296193903150858014535981838850626504572966517028790489`105.99\
460264864476 + 0``105.15051499783199*I, 17.2288522420543680687945568156369927\
85153953686409753946803972649438583243722463159539838909065216823203488404209\
9891`106.38677134425592 + 33.597638241890900564188242378913333792916386540580\
1791419613574734737685484503587385516815243114202804588243646510911`106.67682\
374740741*I, 19.0704301035680184554966162938285988030350412352361005587034197\
26946402312035535699382487214970138471213056295699702`106.4308754858177 + 
     36.531911147307304280890984443274021213379015724772074840840153823455122\
7741768574020407239254816149465618089990730514`106.71318739052076*I, 
    -20.945076039728119683949668525504554529595699833118602383767473901845037\
5031175266604726369274582158524962052478196797`106.47159693920979 + 
     22.751185180968916321923377196253572991353387755266080106517511478299718\
3254971323451003345004453833646279509282319694`106.50751902318329*I, 
    -9.0655888741083890150232792627528385297833206965098545757589932304752185\
741199554355583106414531828026009500335712251`106.10791101767768 + 
     8.4118288937266667470089456434428326702305100703820524784137207479221200\
618983555521605145782120327361019829546906783`106.07540542788692*I, 
    -4.4256283924513433693804761550802285982891880186674010966121415712366997\
883313541083511897704413603231893251778677924`105.79648994246995 + 
     0``105.15051499783199*I, -5.89867831887038533258599275874538328626268245\
14042874207049041518402712927060858366523332231227994524629676299023966`105.9\
2126971063976 + 0``105.15051499783199*I, 6.3662376470551519795774611314347234\
89726055530405084978440988032797143637157798869119839422448976216926371624153\
0962`105.95439784431903 + 46.937070023804719965701992229517315128606580003935\
280589821483394802855984280612109966394007973311585385674087346185`106.822030\
97375906*I, 15.60880974026763207659647934232169033188558529744007419904509474\
0739274707481515462932725934689764669200114515374653`106.3438847847546 + 
     42.545194977594260167988932718658297293283343466510094031982510074383867\
9526831806022579047022477744852554006349122301`106.77936551612916*I, 
    -70.975318043912537591719505808078581616528730643425407813460267505807747\
8704075899166765705284733652167252023486135785`107.00162234512932 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    -75.124465092925762877820676458752484925274095500789392872181531076305847\
0897311378529350516293824516873904117309633872`107.02629639055637 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294594`107.051861679995*I, 
    28.4923354043964878890906138699763599059606530024955193862733587512836423\
702824476378067073824024641271851635506794367`106.60524304593683 + 
     20.018371483120063472893594703839445113212518961912796184455210329809148\
3508458140481224658126626118282337601758183671`106.45194374207111*I, 
    -13.758522064948595619410761301746478446907453283259473487425028910904983\
814612962712789166634500269811809290671048817`106.28908678249381 + 
     0``105.15051499783199*I, -0.61161734220276963337390785166486492442217959\
63479407477987041434475093830335156891741461904102740766592823072060065`104.9\
3699478901993 + 0``105.15051499783199*I, 
    -45.767710945986185864383335757132258477092974502561952298000043418149522\
1533037661405068965924485065825298928663525204`106.81107418973522 - 
     94.746040222949081270911042409797016244393196317375672443526379193931106\
7282019075666087181217388332062117711037290571`107.12707606612636*I, 
    -30.864655322346161729826052311984974380341277183786423975748554166327776\
7801233911359356430653757395150337839205665637`106.6399764292262 - 
     51.837627222111517431101084092684531703803515048293610445598266551530241\
5678079271876131604930589901724654490857902435`106.86516011206939*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779748`107.04846505244956*I, 
    -25.282872121036846272481195413065897094518804708901077939408560825689607\
1090664171524627250209977011093311373033817565`106.55334140587058 - 
     76.974444121003112503647881193561932274675747542597318077174617212090685\
3925257608258134923229325953977336240182073127`107.03686155911554*I, 
    -34.458542824454956096327614882562006974214664722384091447608775014962266\
224496227383002236418832624663009473680753729`106.68781190597943 - 
     54.516217168348982818513922435898815555472490055512989804625019554125850\
9094094899620552539138202864503471185272136089`106.88704071073366*I, 
    -4.6654389179166916678189049053048730266078373284885690826808802440873824\
266119310761340051569678248024155437436465071`105.81940750564921 - 
     0.1388563367485840449929864170194664360237745519031857069553908342919984\
840510339857727573155718478408846109138884774`104.29308070152322*I, 
    -25.829043752825551473587165335032517927678688656981266281915769767671302\
645985634627102280372511659711724226821686583`106.56262332578005 - 
     79.058770242416815959294316357531018965905042896799409667198031143283028\
4989351049541006955461994935230886109553779748`107.04846505244956*I, 
    0.49431638637394665118804186244660901156541510823381771826778605537920983\
48040900916405359926739197147742902882156709`104.84452000520523 + 
     10.658604274900761452639379131047193813725580257516494296517169095890847\
077068022859487754592068406755857596044987301`106.17821533616284*I, 
    -34.458542824454956096327614882562006974214664722384091447608775014962266\
224496227383002236418832624663009473680753729`106.68781190597943 - 
     54.516217168348982818513922435898815555472490055512989804625019554125850\
9094094899620552539138202864503471185272136089`106.88704071073366*I, 
    -8.6376877707948489876463609435779492855661607500332164558633423334329398\
915106592513500946050230212276723646578365422`106.08691249924854 - 
     37.363834369914508899008723852978785565590338677731438129535584432060979\
1886780467592431261545381106889890054639553452`106.72296643606046*I, 
    -17.765047120131426698822478608644923703474557256137496529214717205207579\
6033676611060348241111717821587246638321065354`106.40008136158448 - 
     25.988241779430050738047035254851999069913644800098398076276828692911120\
0259294805866929589043154190066750299998393604`106.56529189636645*I, 
    -12.394277867331449810646576775309644041476694800333630110570387385155198\
637131163530411094514161890697278423507583043`106.24373622620334 - 
     33.157919923051175525504251031257369230475083642540411890328724058099919\
157728868983162868865432094320938013986610006`106.6711022762158*I, 2.29831632\
14752489312966293673113068892546459714637467488735391765817854292496740930237\
482205664830225589487021135662`105.36140980120913, 
    -4.7141584677654651181491245127743141929347721187759247140502242478476119\
197045307321682551110300763238157118112671915`105.67340417736509, 
    -4.7985580124505010192055474191164036416237976540555495026711001153422040\
031759628808419734685221699917419204081733893`105.68111074960031, 22.34997762\
65491053945827693972855815538827304148914068550457684004747160580263101439647\
262968213066370785488318253875`106.34927709271759, 8.835855630722969600852766\
18923150829955646094650769482800938969070443716390589400571478881599824175846\
42709611049166`105.94624861130843, -33.80469101743942359442769056238870279066\
35426343930362450729615233865731551707195867577315375934287286617284592369007`\
106.679491968572 - 127.821524954320803443315525088660868410930267543215295283\
5713461973085260241845017028379427415519011830626183965124319`107.25711899235\
651*I, -47.425038493257268743501807829534494119237668540949717906168054568837\
2906910638368949839442873976788560689269838913086`106.82652268989459 - 
     109.71173190280844053881186526136720255968490442242628798839692110875966\
11699364906945955217576087234737342767474205175`107.19076806869042*I, 
    -65.434369111806582338452297346393947350032804508440016710428903427934888\
758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    237.848766290742679970540788376767545859440681800454022803955006697449732\
7427286152738480846914604402667832407990507376`107.52681590093071 - 
     113.17965250205096559393327605271091338561019389705372307929152570089704\
39343139969661531666136259099379607347166526529`107.20428335400956*I, 
    542.782875008299629848187924634725050114905819668554599954774506659473074\
8644046388586172118432540895811160398457433849`107.88514113489133 - 
     245.09807155412390760743111920772673676290879039380461366656154968793403\
68750999725179067407551846711657913437856829687`107.5398548920433*I, 
    -47.611318930706895340229279263883824260103844371043170453146045882284560\
3569199478460665983309309334435177903522197341`106.82822521031667 - 
     94.908216832806029969693556605977203991206303483171162804122675265219935\
7934794734370785443130933860002453450108069382`107.12781881163617*I, 
    267.837090245338725862430695129524544566165799710476813173392040065538579\
538396131495462110278689497572951424247260809`107.57838571604012 - 
     88.769636053740596403367263496480493997001002537401926588906905272811278\
4379951200547791270609023328909946025450675898`107.09877943715381*I, 
    1.86663660906384578004974582029824235185274405235193416257463994257981546\
12076492296636548784554245196356202191027199`105.42157477692776 + 
     0.7852964612702562980343989588005692427494516712346568964465678295403175\
545203682299088487139513898902950297676106915`105.0455486382561*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    750.455335412796108342524825501936416700349782643972052250168542744736724\
4775919617467087516436461609502991066263643748`108.02583984742795 - 
     146.96441215725321872279554587342578069589847109007546162547945251744542\
60002173906228273278939711637692751099138312762`107.31772717968978*I, 
    92.6388460981658299701005680800855094518114263881296018142826943430532848\
60592642553253988909132201365666127000452224`107.11730813471277 - 
     45.553641558291103481217503154910224161884240518633820079498831872430153\
1690060696805533473877217763792070794241660599`106.8090380980314*I, 
    231.896110362328796441168689273182181335781376187022979640162893519881275\
4032464890164383115637046647188537144511492091`107.51580846202692 - 
     107.18417607457220731383562650907045020016537369895879709122099100039795\
06714090416915020889757650753286814533894236085`107.18064567170782*I, 
    1.49164777075929226340945046700434065636371873018709714988324409940899535\
75265412395999120807322783164743024860093266`105.32418128124004 + 
     0.1448063579035838382371254569919364524503335045088690075656247700570959\
309683280285812954940018841181079307675414679`104.31130262835214*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    232.137737723336363543835783560858971761230287690960035962084822972435789\
6279718262497411811686164083569328642111936405`107.51626074558115 + 
     12.315468725761890330573147151980924819100133702207936864493767023854451\
1983283303772632320355874405359926509649797638`106.24096594353517*I, 
    61.8079751627947925996468394702533196245878727429298566282317929251108808\
104843387729927750831392488694019204233338843`106.94155951411386 - 
     113.88219890238461267687785321626165003517039485957880933447215447619291\
8254470398290261589310394700792737131294797797`107.20697084199318*I, 
    -190.44495237311453839306900466237717902950994120789213855048420598901747\
54184723380594670088607552359948019824504260053`107.4302844642721 + 
     55.092028351006989011215911477832078776501586709329603950601754895439615\
7507089377291741877525091570863394934212491879`106.89160376013875*I, 
    150.053285142243657018834174898310613399367249100976937482581081014033992\
8904052138061117512747222552994108041301608092`107.32676050578034 + 
     98.683713398606940423734154888811072645060412565695380489775792187232752\
0775056395347671913569228646856776795576444302`107.14476048115253*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    1054.06204868021851159653609308570836849095964614511643174264482791570152\
28290416779973258837179695896803832128186027579`108.17338117474863 - 
     1525.6210342870367404847149089879837754154174644240304295454986925805132\
288582562470954833170322592947800421880423117415`108.33396166568576*I, 
    55.7286613046120064508521964558730817833643551250576623846603407609398882\
075086302462100619855087439769544450345197322`106.89659360853572 + 
     11.106354627897088382026308567079188488449062669603029701252330394599518\
087734430582501950247582291066375418055323121`106.19608653429071*I, 
    3.09543757286701186127334331278166739636639296002554946534353172737610042\
17850893545037706398434558228584095310897206`105.6412370476499 - 
     1.6163676658179759339847935699727088717828727288049225994841557699497024\
847277451552621789384571865414778530402534177`105.3590551519651*I, 
    -869.50530737760473063099306488433431964424920725305527901844114836385954\
13533259668276109248884231542356111712217994835`108.08978723507099 + 
     768.37167391628077586979459931070878503659066987629544268841092916116575\
13421820826962746217360040993418549136864300915`108.03608634401566*I, 
    -453.36412532870944907899561717474161074446996727693187194521136396657407\
07822710902840043597994208458672172020076361159`107.80696214929034 + 
     121.94292191930105413625684270011001032099525159297522813613370024011600\
67916701440030857510449091785877773658798783616`107.23667159493274*I, 
    -151.98859331187008587041121186357049056498532289300870328418655434589765\
32529680638690336102163783580725899556823496344`107.33232599335835 + 
     39.609730933047870519556952286427136825659192886858208448434793329023578\
1312145441844374706581312952990250889865067329`106.74831689010527*I, 
    614.585925730771745013852287064715167742526592523420444126984199192188042\
1566605335673576869742764726709460298538846159`107.93909760834485 - 
     13.406048180279404912211605419520130711285049297929264282613221393048211\
3770096434562752935961110223138454332360941589`106.2778157737126*I, 
    74.7678433135566575002518873563792227866824565185130588039269822651779455\
312622941245187662615897149942067517187712832`107.02422985138853 - 
     158.20478676260060529103280727448132638594483199087292176177955737485567\
34777121090431061675598734051950729491043831796`107.3497346175318*I, 
    -345.57760493401913737422063332426885878762034361925935978929891633966617\
50804946551008167756980960796920541013300570495`107.68906058821085 + 
     195.64087792806378340051991123114362677198182612094398198289792475559000\
56549504854030104294640639235184415893383256947`107.44197460085907*I, 
    -141.18523270776297755194090812844488149444165477457246406155743529354944\
27951820128444894904265897204461487475218616796`107.30030427182172 + 
     51.094315257208706443923177781448714952735474709401087920465443054349135\
1514490855981843845158631990034384827932579512`106.85888758114162*I, 
    445.718906612006192579594605837402363362581429896107272306204580289767962\
7523046095061564432593870752832840866555662005`107.79957605431692 - 
     133.62897949053418450589049152227075084569311237478926950093156472077604\
09007795087234250024712895002635882958563939522`107.27641564959454*I, 
    61.4784295610354231449357308083887248969434107670487924379008211973000503\
85750532114091277475589405527790364230181618`106.93923776294325 - 
     180.92720484655520002558521079236921604222718847406599878456913387105023\
55613814946706721724689354073164866214061529378`107.40801887163724*I, 
    -79.718671191519136988586853413544281794916475744345336471580534002847408\
4310129660615775181903705548041662429569564443`107.05207504878618 + 
     207.08179573589393803199616692267513047987454034731961454206969031230675\
36462947265400546868685858054966968375162588291`107.46665692019748*I, 
    4.80870764904559547161804028246574353738232418277302523179154464889632304\
71099340839498569294440892158299705325456779`105.83254337227206 + 
     95.576294643083234692486088237529312961622713479919816166114064586880469\
3227863928664995403254017353713512430795541916`107.13086518736417*I, 
    -5.8320070061373291007712354370440119454219050434446459365816302953352575\
461246232146313845108878440442378650796821191`105.91633303487116 + 
     261.29475460127264993915804099735420646325875655203018162922104814488198\
57495330508838130177080737469598001661696574091`107.56764568934047*I, 
    -49.196227705887172138677240920228579843510919201994813691153985155949189\
9528749409239628159703878627399591850259206205`106.84244680081629 + 
     74.974890631955425809268694725629640873899791175436194936407886810889605\
8556388728438475411843614958704945971815186051`107.02543083874609*I, 
    86.6151322317108742020844721201202071131875442808234925740286311888596793\
997934909420500814581987283912521921870055814`107.08810877057249 - 
     115.66260417287431283333426979531082744687017519121337705158069637343669\
40634634535312910069730130706448687096510932634`107.21370796416008*I, 
    -18.139711377565858442056848466355726866244014041381094899247945712006360\
743012578817043712836813150009563448990003383`106.40914537051596 + 
     24.485514837465171093909275754827147449152475507319277579948131148883539\
7371357205492753620115446058725336865407250517`106.53942423784723*I, 
    1.86663660906384578004974582029824235185274405235193416257463994257981546\
12076492296636548784554245196356202191027174`105.42157477692776 + 
     0.7852964612702562980343989588005692427494516712346568964465678295403175\
545203682299088487139513898902950297676106987`105.0455486382561*I, 
    -12.899282394734652070047488123940529809906196742806899592422917786189587\
2637074358230606890282615253187832682538639651`106.26108054838895 + 
     18.164783104805339612845494308125219871604602277653768827394274054767239\
7611075318136494952061888520835544679907580948`106.40974521440185*I, 
    1.49164777075929226340945046700434065636371873018709714988324409940899535\
752654123959991208073227831647430248600933`105.32418128124004 + 
     0.1448063579035838382371254569919364524503335045088690075656247700570959\
309683280285812954940018841181079307675414639`104.31130262835214*I, 
    128.772239400799843434295266448607374874550420215342382178098752275023887\
2724584471779640223233078063316288371485080675`107.26033724614699 - 
     119.15656856144360511416926395119396889458778793229582409476672427392232\
83235594707463827312103499056218680407981454337`107.22663298586033*I, 
    3.73327321812769156009949164059648470370548810470386832514927988515963092\
24152984593273097569108490392712404382054297`105.72260477259174 + 
     1.5705929225405125960687979176011384854989033424693137928931356590806351\
090407364598176974279027797805900595352213947`105.34657863392007*I, 
    168.602366584729146195617555855627485726326389131873481916159396456236842\
1695968814649255647193397563046734865990242915`107.37737866413185 - 
     71.713894341275591436350630450970693883840589029896079273167480308155289\
1280983235333151570062858127094564633562124291`107.00611830484083*I, 
    2.98329554151858452681890093400868131272743746037419429976648819881799071\
50530824791998241614645566329486049720186597`105.62521127690403 + 
     0.2896127158071676764742509139838729049006670090177380151312495401141918\
619366560571625909880037682362158615350829315`104.61233262401612*I, 
    -98.612924428789932428967330434538454195951453178639818834065936268683067\
4838195710279471763148144900501234285673127348`107.14444883610244 + 
     13.510561551936643419836218037609443756589667269703984043276729212224181\
7261651236853923076165596846251682311280936864`106.28118839821147*I, 
    1.86663660906384578004974582029824235185274405235193416257463994257981546\
12076492296636548784554245196356202191027167`105.42157477692776 + 
     0.7852964612702562980343989588005692427494516712346568964465678295403175\
545203682299088487139513898902950297676106989`105.0455486382561*I, 
    -11.643590630028353472055682076610612946277733034787461194545926065790270\
1194674960492833065675691519363800686734771611`106.21660192576975 + 
     65.504125534881713362908505594711041413958313974129239564848354287251894\
2007564254875026860786203863222023863240552559`106.96678365111556*I, 
    18.4288315977210105172403648693304457692758405786184534478099709039428227\
35815307671959158001244303135945635041536344`106.41601279931542 + 
     82.171464319545447317554226883559837807489640355370200563884930019767832\
0127396332197815483486949900233968645748643238`107.06523602412936*I, 
    8.75521114513108548730197681216950044220649295762242670303730170522846485\
71541043310845175838453171457104111767288958`106.09278162204467 + 
     130.09681884752233359662756809099916327949874848255705376467033400957543\
26926894490981192060878017245162607644543038015`107.26478167507108*I, 
    -1.8666366090638457800497458202982423518527440523519341625746399425798154\
612076492296636548784554245196356202191027215`105.42157477692776 - 
     0.7852964612702562980343989588005692427494516712346568964465678295403175\
545203682299088487139513898902950297676106979`105.0455486382561*I, 
    -8.2639499185894847422533188075758222733688119473565027819637933710328298\
226155573500850118559879560093504977697857416`106.06770267442849 + 
     115.18992966970979498134295121909666952222297938186173433991879687150703\
07188319526430754301774533961258189996108191885`107.21192951094659*I, 
    1.49164777075929226340945046700434065636371873018709714988324409940899535\
75265412395999120807322783164743024860093329`105.32418128124004 + 
     0.1448063579035838382371254569919364524503335045088690075656247700570959\
309683280285812954940018841181079307675414614`104.31130262835214*I, 
    14.8986251757379850926080978626219259234024792781417442795299516915509315\
012559788308154113375964821873188705325036622`106.32366119200678 + 
     32.515389324466655099815001282327802450829208303540800664562683086328973\
7391743429531218077746732238891008214571955916`106.66260395625142*I, 
    9.77140521353369405586328653253510660654041829896581703383943121658881750\
22479636130415556011822524210356637459275151`106.140472021387 + 
     80.786001232703528616946237994903382986564213046120242629088820685684353\
834182955041648026886447511749023644673985261`107.05785110966967*I, 
    25.0750564916630164671155439222042979030236540426978570643554054038750310\
695325236326755179672127582122685063899508865`106.54975691794877 + 
     94.004480994651682863460525430838092546342403396092624306007507097199061\
5304391546346278886846142703670975580593402908`107.1236635538239*I, 
    -1.4916477707592922634094504670043406563637187301870971498832440994089953\
575265412395999120807322783164743024860093309`105.32418128124004 - 
     0.1448063579035838382371254569919364524503335045088690075656247700570959\
309683280285812954940018841181079307675414656`104.31130262835214*I, 
    -48.468063848636195696639355637914292107180527873904745447206236089243100\
7378042412263339338344351692662807358092041368`106.83597066916094 - 
     155.30369674705999376621426972943632967489309487679695883086897804810156\
83976479252717434976028186339444573382493551716`107.34169679134382*I, 
    -62.601597392272130690639427392973157608011098471133835465670874450304995\
6404877977071773596194569659286736881924055119`106.94710041298808 - 
     126.72007150060008321744017654453034425304252194479483640559826319267515\
79432034828984377376421472154018712452655924674`107.25336040712402*I, 
    -35.958916798948029822858912757104147272098172233807461837744363785290098\
9559154193665469836738096748033292468656505731`106.70632159870951 + 
     51.718822634419849236497066236073714721564299427663681981318167975273183\
5646595965075354226806987710277899460491290873`106.86416362755168*I, 
    -53.594858060340977876423100985777761738437913350659381603758612338494346\
8175589246685832270157722938574007157158161006`106.87963812291395 + 
     70.638740109146325211968491969877388985085462376243906873741002683389425\
0105558920478033856709122773142268459066430088`106.99955794252772*I, 
    12.4148593569172971477745188850134131926513310412485262242217584925383754\
718967606367808488060563131108903608233481681`106.24445680179824 + 
     75.706667904579513494886479233395858059389288547553072810786296725330610\
4587295061504254093910360541923804125573818049`107.02964912973148*I, 
    3.57703214455639661544710968459212090290613629190690237060810138710825392\
09724712138362863773441850525938022720926776`105.70403784073207 + 
     111.56935950890358681016702834580347009629130197835696683471827067705616\
69735068428601648002922784077745920715281089213`107.19805993774447*I, 
    -24.680538370268241138400703527212462708413688117204228989697603293141200\
5697590048236004394046722205982136899574532533`106.54286962680285 + 
     30.208911526989419684277502263867361852472098077413031000844518595110652\
3035207226735577330367923092338593228035636756`106.63065007509672*I, 
    140.593654759299394886580349502911011434893818811544171288044748963605755\
259300134110982953157357362048696604000337683`107.29848071847877 + 
     244.18354158858061765170780302612544855112083192647571800823708149499687\
85346016799012692546617392317422459109443421953`107.53823138619539*I, 
    93.5422843863884211555520260967929802424137893085744967554123910418518924\
464940470441669900619085715662386800631720528`107.1215229693943 + 
     241.30230689229034979106055509668097374758796521406654036863429417390658\
11291027248563965192112104773884476309782234095`107.5330764716919*I, 
    -240.68643614336526336645365966034234556784529812684650031905339242380461\
69281539330581340877835166852332128703273724318`107.53196661418067 - 
     85.601504621270419278271309834005613742486651963404067888232827010042901\
6177345238060230019233193144422722427997360026`107.08299639618873*I, 
    -176.08954093269988642433241674537032637142124664507462925094716247396887\
65097446795398818534352499419186819813391168246`107.39624855907974 - 
     79.665318312069408744763074575657090767478478383899993124142016182684436\
3322201983893718869934314318325306610670037424`107.05178429358452*I, 
    -290.42894138412066372321523176105412827188734833111318222008451581057879\
71924274840817400046470357064673247291233481539`107.61355488967115 - 
     172.47842478433037923450689074523959680936957984651401606069335642493113\
04998447177395121365508490302077429641924608665`107.38724977502024*I, 
    -78.735741424539383041606654726223450938313519915662466724707339532386978\
1450480964337904207297151392646620958732229338`107.04668691926109 + 
     115.74958220570995075213585927125873691299660653873931847391678412081953\
24804138211280465520236146562029086155459318863`107.21403442995324*I, 
    -244.56393777110987518986323101141148688460920554734467196705547464299522\
05375657106011373984305695406458643904794033695`107.53890741626549 - 
     106.44549776773168893242681687969769128814749637408118237575943643418265\
4201738235582353418018755318446129118121051482`107.17764229502033*I, 
    -83.571439698498263605953292037867683221438864868451223079769297020115463\
1487306349649648898141563290290631455102033693`107.0725728817238 + 
     114.09133643539659867976051223959158209645944035719036961798793484834060\
38466717654799948075412291431995454190187179006`107.20776766520243*I, 
    -28.290946066402114445282973343411445327095960202431097150647287402559546\
8385571293042411134713713913981258684768653477`106.60216246860281 - 
     92.988975339582691038603027499608252585772281306371511557489004249475484\
016757624137043804190672912803715975402368948`107.1189464600096*I, 
    -104.75388702000091466582056866894392458718378686169490526393984094442731\
17850022593422670946228467745249301901327625949`107.17068514479269 + 
     201.39561281999964264918407679763298516502709220650831605744018792170114\
83967311998915742944857804264326890125103601799`107.45456500352915*I, 
    -51.890699070692538584075757917791502875073154677713919606388260540737384\
0240095886131755663409868618061899266191228358`106.86560451937486 - 
     107.25372184159309109320018942238832030531151995708851077619058731656340\
91084390692334368488544909797353285221201341792`107.1809273695253*I, 
    -41.634354711618142381672015989920888593776578977345844741833968829724968\
1780588962553245006281590367396814188528565911`106.76996683577418 + 
     135.30224711275400425444731000799278380231994968891123959650364504060733\
53616068451199456608444690396294845537984051905`107.2818200072941*I, 
    -104.68636785860925151899819443912028175167848168458825413234732666210565\
43771330244025919441722163333201380068801732307`107.17040512985241 + 
     135.86227863755229383562184720974872845412476189015782948846663543084152\
05322331259701324888935383702838505539221830222`107.28361389199232*I, 
    59.4716518382099811004949953596272639197569162709881764697318765560164872\
792813245249792014895635380731932852452749323`106.92482499912356 + 
     173.55297752224797802410610126909295610192602668687703569414226639164402\
0280811944162587105918431173867753973361448486`107.38994706677799*I, 
    -45.796111097191254837094758409493147835472324680386684733929456001329469\
5544199403346505431179527551487525738842381125`106.81134359809049 + 
     93.337040323917761672337587654904605183380697519248178038907829696881175\
4825465760831776940018798017788151191888135791`107.12056902331439*I, 
    44.6371198931123282669118049913397006610733300848622038920882922402114114\
379513240374295123456195167825316043048724508`106.80021116281884 + 
     243.91127519342283521906534392058923488366908621659595667707326902020075\
57477037979699577343774385281879493827493996051`107.53774687457502*I, 
    -66.544823756400812902806347629968579587921529557464274574271383139479384\
2884794847111790562230830324138585064235490439`106.97362927700465 + 
     182.46147073744417364456831045247968437089598460254206932762156526367467\
66170408611904755693964710431255660254705910313`107.41168616902064*I, 
    21.3762418908511197565503594433041801371426536199254602806691146278233567\
79585045354928622717020942874137986835919129`106.48044635307672 + 
     69.655255411643840443976004780478125385107857389332489947916056660807691\
4901197908176969503004413269668135216021832478`106.99346888686438*I, 
    -137.87295598042543858175848879896375044491898093356751808237295255455308\
38210163501916317784612577553037942379865154405`107.28999408474533 + 
     163.49014606726629235911699777571824948041684049735358750111144845709413\
16145059745197111869663410807622719446942208829`107.36400657967492*I, 
    83.8954862836041804333054028843042458942717619969549931070518192107168565\
937499263189770502081483784942703123023746894`107.07425359352534 + 
     164.28287371830901960344136605697620793267719526860211636587070363914346\
68192053997221434782896014142981565054316904218`107.36610728897665*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    22.7353817384095763967795133626948983928511768739771854751811395708242566\
569170856697353923331574934273019116470420404`106.50721724845552 + 
     116.89155624813777887285084449216907847694293274428288944629441599000859\
60121027410073804039668430131032361879531597546`107.21829813852948*I, 
    -337.91169670103348789579555381152283634017044442625039344380753061904655\
6575139199106432363687296605094688841854779263`107.67931822282617 - 
     11.940839972564659499906554356766748689034169732320334451255880567545204\
2999089765836521176295611310117755739593776983`106.22754987593346*I, 
    -10.143851132878961805420176532906070475953987688026244261583132239409024\
8141395857231674451778115146908895648169914772`106.15671786488349 - 
     14.648550511558370651436152965642213570214171024863534604266398576331653\
4166033435974696187318842999886702084202033291`106.31630965078317*I, 
    3.80584574074932417857900401550650139297017057785873202585311046240670622\
60753798361273963293415593905415670934555773`105.73096617923464 + 
     11.818982831754793793378125271612069594913592529004068664713704557055610\
4512238348253974562436134055045800343267767015`106.22309509962558*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    4.73044823216914874774287804633169243451568874837886462726889839531030473\
63640594601204938370407460986856140432168777`105.8254172919598 + 
     111.15669426820763115488401385478513085154562581111068456361985215929370\
35232777090610047903787397143663289685481314404`107.19645062047832*I, 
    11.4194451473275005037232309965314610759796113139344060201787675462268183\
989057455184508241554003400621117994734086511`106.2081600005765 - 
     2.8770861281751214323246315451508157512827680191561006672260853160750578\
040093486266643394666757450261958494027039832`105.60946786091499*I, 
    2.80798200301157032820264909076996504704510902169204050665115651650539806\
79679804951025225420139065776666183522604427`105.59890931780762 + 
     24.065642898135991784222773167251406648064748227108350215849514975535254\
1556814275793853680318677789673897445912441856`106.53191246589745*I, 
    -10.323239462511538194130361794147898600636583928535108067712258567490089\
4618120259803067981352867254667700487805037149`106.16433099937981 - 
     17.862061418002863994167822181472817335015867130109829888674478058437340\
0129647966558086708064496716493498994754598196`106.40244657616961*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    13.2020483990845252255806270962600043065224308136890571969116724324637618\
864225848767643805795153181274593788499963765`106.27115631838639 - 
     11.676430121520327381231471218539528897671225850350192335719614220679981\
9020517795613848422780918190433586157690102034`106.21782508243183*I, 
    2.83010719946748961201779797910837400343768373339610444357177485957385112\
33130179989005866217808019893463771881728638`105.60231788397658 - 
     6.1937246016909546770575154264805205367367044093884026696452006352143178\
383207256803104397009717281034355301894690927`105.94246688877448*I, 
    37.6624907546492891887365856170206875772028723844462478805120106921299490\
904618163969079444038334066341989865348418398`106.72642403590325 + 
     0``105.15051499783199*I, 30.54370382539792026923598379380118737226736808\
77437408224122108683932542992858807066387477680331749275008740921764794`106.6\
3543669765781 + 0``105.15051499783199*I, 
    -40.739766077355709664613652056011633059335206566144513144453517568780462\
2550429232109161421217469293971831452642025953`106.76053352883868 + 
     19.906810628060461369387716225525516998643303301130241519010290596168468\
4334416342347760247186391387200547316030844488`106.44951668289269*I, 
    -45.452452352496469744776593350537011809978628083501915658661259885539515\
6891385321478444693734207440729247166004183244`106.80807231805059 + 
     17.933794762301749210679882214854073265690055095046324883428204207271497\
8654636631754573497483081738438219292929828054`106.40418719313617*I, 
    -33.860990783621167439093108081094741940664291108160917323784400352480451\
9419753484913659543090130863943721387845844738`106.68021465938885 - 
     58.396509337657057346441988845791779348982520695276114356072923991294401\
0069611512650981614211189391352031711168187041`106.9169018856858*I, 
    -8.4015287311995618699340429662972358011822078579619479851225410028184712\
367417958062465047425117430142083318864184678`106.07487331474121 - 
     25.603301279189158443569705038953493290386555506570403233606368859379950\
3611064189031374694612901305793757644525953394`106.55881096450709*I, 
    -1.5322308732776044062397380208683478044247699072000965247183608234367337\
082930579271904401801106723825781750490176501`105.33583920662473 - 
     29.911231903172248143905990157792973903426219828461786218303784312983929\
0249501647660816713068806323821011157478728152`106.62634929778181*I, 
    1.97938210451683910128761589939043231647394098372518214095025991894223877\
05711042378730287682614435801467124839170648`105.44704463734656 - 
     5.8701079117690161734523888452647475897686363440553551506182143171182112\
374464177982476926691046254541192118164626211`105.91916108290499*I, 
    -201.59405194229807621173276728744154091598131772619390805237169405530775\
36603339582580393859029649153257054700985791496`107.45499271188154 - 
     102.22456659579954646856740300617691428225743287435290711470413746240823\
57636391421621989810516000960237998110836919677`107.16007027577247*I, 
    -204.69254637340010410997391346539910431982753520242131967927842713507612\
34647951458365369452739948317206786897914121712`107.46161702648453 - 
     124.70023411538706408893975905190953734066958219565330221622199100414624\
58905088305898371631542602928578003680737290502`107.2463822666668*I, 
    223.943245382973950332506622808727448025602773222436635761557891204385431\
8762724266284178638020857027519730842036864487`107.50065296554085 - 
     115.21745758271136243378779145953561334777039285752811263015218072753704\
31316889353577520062557639346079999076099621784`107.21203328557739*I, 
    245.375415584941850324561683841016182463874815205158355541946998606763375\
8615553172644547293668463937144171981025350995`107.54034604599215 - 
     141.28731735839879910087677347083380113276782550059001146232621095180659\
07136365809273849169025708164529499724483194573`107.30061817703039*I, 
    -155.21361997276871814965326077676386560546663763658816726363006796475924\
89124245447731560355878227958925394719709870301`107.34144482570446 - 
     22.727312848865099655889329685191739545199245100210186212755118784891269\
8809516457074685502189193355298123453933824894`106.50706308802692*I, 
    -22.206334762596079003636768874653347504550775412431350485836466098356146\
8507521317403444830774290655300921950083188732`106.49699188039047 + 
     0``105.15051499783199*I, -33.9907542617845829224759978040711005196137619\
712204315575604708585986831802678326534764783367079572756714080125599366`106.\
68187579960531 + 0``105.15051499783199*I, 197.0302449412574917974654207561692\
81450361026129866631455253403029150283531095879426610964343318804116435245404\
6446405`107.44504789507424 + 54.562896398635118752664341945363658756512709205\
0239740901965120303469014428111581418829366285129266480780591193344758`106.88\
741241403609*I, 158.735223282066802686255623279763195462793036932825157911145\
1131203504627931607959595360224727107447222603249387749246`107.35118830505112 \
+ 64.034703048474530607162213205955721280696977800563297323000069396556957118\
7940061878165243823463866807540066143168272`106.95693039771946*I, 
    66.6964029417795395240176480403319816363492164333196770918885177376565801\
386313988288886537539206275192404613285845394`106.97461741008946 - 
     34.822882229879535583785974946044148973296707294875015534864362869890715\
9703644990585572745500361821155029376509279898`106.69237971190593*I, 
    164.947998167168943033323139366593718822895719184231480811157286469716231\
6053824316058342067865462984943775554972936001`107.36786204708451 + 
     79.536832943600053896870458607852935834812384763691788231755846494995920\
4544808866192867244819588665527501187594176311`107.05108329176758*I, 
    110.687425741840398292047579041591927664950467065945207698047239101900407\
5534112169644588508013308988862059664419919802`107.19461328500606 + 
     44.306235636346023148683945825898772858013365682590264247007860627147080\
6069035968487752498038409488274368613021980523`106.79697985073405*I, 
    -75.939688912376344518355787523320098724146135908563733150150004570658663\
7048801938684667647912790308488682483219992366`107.03098381154814 - 
     46.688267309173840637435750426740378696401090124644326355626158308534780\
23954182994610625308054559215083883644832702`106.81972275456366*I, 
    205.116900786209306156808306692700440282460793461472471044937773575077847\
6973183447821242140875295636139266300055711839`107.46251644374786 - 
     31.823049290117948301923394687914142053446305750483789088986214565768510\
5791185463190592115864147110363445862479309353`106.65325678930922*I, 
    -70.145812311836945514203660536012707950030971174129619826247848677832643\
1112158237681905177460288518695609031990365009`106.99651674669391 - 
     19.641381617676571372360463354130333709372227321409604307689051408821880\
5151228668053070822055019005307838664263758245`106.44368703157971*I, 
    205.482512077603666969654791232894320211924038405889592020391615750407361\
4054518369034472952705709593149929011842613258`107.4632898642807 + 
     4.6726666209505796027286883131039602182685682473403913992087865995067462\
155165532153152863259990349706919001769141553`105.82007979451085*I, 
    38.2922273462595321614665741732193891263576591534160809493904782250561056\
920078606767818385179359917838182518984557092`106.73362562654731 + 
     14.205605795668264840967859874800408528778944573533372062545484358191811\
2734002003753966209847726543559402839167685875`106.30297475670095*I, 
    26.0945397618481008901237239987438248859458921338417408681283221378476261\
974125831921844981791269151296274442157195556`106.56706463929355 - 
     14.468839282881642949884093100735580662594364748982001814153411664398946\
7726473475655616168270030352702552477435997202`106.31094869043972*I, 
    34.7600718588598480634439129475930311826582498986789715614748442948978337\
038418920007529365267120908253720336042568983`106.69159566341857 + 
     2.4039299458407075112236124636511024914739760617467303204301748530872791\
367083517439142027437178810485281578618814238`105.53143680534816*I, 
    -43.659972323167511141305641027793440736980346942488125636194989242599989\
3609683305012422980428021516380449218218783227`106.64008345606622, 
    -45.533584188893735316756200475565654971524884732316768296082340193890988\
9319585648945114766641955789230220607852487653`106.65833183726609, 
    -45.638701745483201766407847463632005432018798911036636042037425511112423\
9577883701138333099644795917358353622878278171`106.65933328182874, 
    -62.939082987444141401783694983770980203398678455971374636763453194843402\
657765624127343735519908217025047657695696797`106.7989204110209, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363791`106.67473766483614, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840107`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
505707061383809445952109829199722151376418875`107.22361896437425*I, 
    266.648295273535074147594021970200577061739962101493784071266867779261420\
8522124805210015062544445472250481666760408994`107.57645380934363 + 
     32.753312869937696750576266856886682737273698171959110427841768717403534\
7398811621185922316664161478113661907609300512`106.66577023157562*I, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {-9.5589048669125631249477759390848676662537968672132861705351177318292984\
701231297478540298264138319352176693490867089`106.13092313723149 + 
     15.336353108101736713515434050725804554364905415380489268443690781653342\
955138692531162341198968233947153454361626816`106.33623709712393*I, 
    -4.4616345297951851378785799783217367170679867409297287768691384058299847\
04746399876429755276887349212900606540611401`105.80000899045085 + 
     13.290396257418958662934234771941369314817442929219529596575442410198041\
8300221107895242233219953398799893012464104847`106.27405292759677*I, 
    543.378408576675598685311210688746407543136331283563119054803994311567724\
2410268028691689215130302332871784381726527368`107.88561737533988 - 
     46.165660060033425117994649248067781408177909155178059691879303934297245\
3457126935769622715282929770420821213125016747`106.81483404715961*I, 
    200.232917357357692651786271346601959737039573370143098846959690388041311\
2721160698417334664443157508582781146285434468`107.45205047283099 - 
     83.059468180794635535061942920298427091449119402522285678931060887782637\
7349998885020849887294407308215603013884544475`107.06990414388245*I, 
    -528.13349126420780666551216820548918839483725424167550896154220073056219\
0044281833274877692037919565113453385711114737`107.87325870671425 - 
     492.84064688766213699016759809769393817785172112451811216742144146301402\
86986702132474192176793262123656517169815205394`107.8432215167754*I, 
    469.975052447231664345672084271819256958825858985581079750065607707164598\
2809163735697391510943941847014910551247661449`107.82258980284844 + 
     5.6987259701237254919107607215536608823222732192873668553543425468803022\
671842130570859358163042655977843073964415983`105.90629277175188*I, 
    1.96947821517388321564712622264804197976796409220682660905757791723112539\
09078843614867526327744784118368664791558552`105.44486617917816 - 
     3.7967710315148927100937300341978574606151059262620326454897944875247465\
424950763885098091730481372357686642021058266`105.72992940515142*I, 
    1.01162400964748378529560739936456573686780132840994541258990724444126205\
44659790301507141946283788352097170817508805`105.15553412607026 + 
     7.3502643122886837707422596949333839383991125600508101122802134638486772\
205197642073316562333748134354309062546213553`106.01681795423653*I, 
    -1.0116240096474837852956073993645657368678013284099454125899072444412620\
544659790301507141946283788352097170817508784`105.15553412607026 - 
     7.3502643122886837707422596949333839383991125600508101122802134638486772\
205197642073316562333748134354309062546213702`106.01681795423653*I, 
    1302.81035449685119723106478795243408605314831839407845126082774822159788\
60396568059471013389818849044420803002598932245`108.26539619943114 - 
     137.24672225355376584483280924850284164043161932132270444385666270495145\
0132863719709664220759735219233431927073413564`107.28801697919315*I, 
    406.321861453737422399137183372262778782550824876001427697976860755745068\
0536129637383114397362609471492190954856989254`107.75938518725982 - 
     392.69717456845148445693109959194072803690427908239750838760664683432231\
95582456606869997963546203777948577983925434343`107.7445727743921*I, 
    564.737719496802107976361389886807227267841456359468430584913160583149974\
281383642129863692875239356870757191918924758`107.90236179357709 - 
     22.979625270838610174501618872055616098663727865823498192914091326548438\
1222475598206837138231046024543759248094467668`106.5118579401941*I, 
    0.79953923300166517913919160935822236033991405733915040001063480177451149\
43798051912885768875171725643346053742065934`105.05335477705631 - 
     4.8997070256362680517432673352806635223965598001457912879061359014699815\
766940979537927258562536866222371960160319805`105.84068511031899*I, 
    0.75285494617059959821736863970799714558326712970220168092524882167369553\
99074734274437354665447771698078745585860213`105.02722630584402 + 
     8.7565352583602971279988475440211649400001063069783025334145048015797931\
801010055288127581830092423569950060377115288`106.09284729854052*I, 
    -0.7528549461705995982173686397079971455832671297022016809252488216736955\
399074734274437354665447771698078745585860066`105.02722630584402 - 
     8.7565352583602971279988475440211649400001063069783025334145048015797931\
801010055288127581830092423569950060377115136`106.09284729854052*I, 
    -197.28289472603957453133191222589620634296970436493771388415926607356767\
42099755788639691128210258553878103921297113358`107.4456044295204 + 
     535.05863507572627111188947879225874950334575821971631025471439650785538\
96629777326784159098987281098841552230850277637`107.87891637517001*I, 
    -532.14958237672366207540845047788455577001401537772170714927347875626089\
24680870959366866088564181008143801063192753699`107.87654872349118 - 
     818.01969248543499109655019476613239223132321750081064203897517232446757\
55963998498738459713270866966225557254614394901`108.0632787565581*I, 
    -831.33015716381046820767745071953603411776301081447136651818821130930188\
18663876178051815655622528442281857853944491185`108.070288532998 - 
     704.73385710231319067310054681483893750244114532711257960265239220012325\
68373709623619148489447943230721450983678634165`107.99854013437749*I, 
    -187.00139793989977405155733748671181796236747185279446291484615959276441\
90212406145088025676370313837233960867661981002`107.42235985097446 + 
     414.82023679740116906624367704485505553173722037990489949207255903062552\
29215759741755443164686495488870930510849428321`107.7683749329045*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    2803.66837322435031819888420347315379984825637746800061396554278560510334\
15066916170396722824914272968903061591865666532`108.59824164043754 + 
     2567.4394704324696580708871195919429139274762994967342681529913264729190\
606474312092555292356237357350452598593943723895`108.5600152113605*I, 
    191.350693035049539012249965204769211898627714993661999373477747697416258\
34948524940255629496489712699840608974383083`107.43234503732565 + 
     64.521574635724707599676381769745113249554462276903184566889876205193590\
0786882126458310246913527427915239698833174613`106.96021995554554*I, 
    12.8624261587204771075441569917297665344510569045747314330017766699122903\
555009911272729837116917963029307137034327719`106.25983789238948 + 
     3.8998785637572113931308665055014240434066542814533343543429714234376502\
529779575798401743474397499452377110501691043`105.74156608180432*I, 
    -1761.9233808637688500078973019817296082750878851491688219123521519552309\
677455862291919042868180863378560659747810457238`108.39650201655526 - 
     607.42729445985083487048885495497875021110768467373807842074132399228505\
08721208978149147770223140178937924371877616381`107.93400930067104*I, 
    -996.81643786286213758329958939247771668424197074669984430808392461333744\
75658633741932012975400892516911605175704588132`108.14913018887891 - 
     998.40691356919016280370557489958974721506675958329317236655819250637528\
57183420145127110336681603602123427366934371024`108.14982257749661*I, 
    -158.64814140036585037251268887233691007558999105171012425906369950667803\
40203487485394569163838038023737104599576901104`107.35094998643802 - 
     340.36407197868827061920302709037842426711001560626832366906958568603327\
52250219033469205621102494616363333745323860484`107.68245870857211*I, 
    1340.15304863343879837568928600388092994268177350067140230146342656161771\
62247745012837840277862306785158624791295055312`108.27766939648144 + 
     1182.6313648564500654056624445716832027240249057258947008191139740006027\
052642883620127200387472404934030815401497219868`108.22336439067827*I, 
    464.203115923028977317774782278054700031783839636603712602273770730812582\
6065385918864874706335984681914375025763718084`107.81722304912562 + 
     330.87160214546038700003509667501639966621274307421758577601365267540558\
19840238314482479479458021194927379971172436686`107.67017449221831*I, 
    -720.36094032963801951364044863672064075681373829679129511998779634556928\
98841998169188623580043501209273745794846324925`108.00806515414608 - 
     750.10673429132298950767238634014019935331570501763383135186781138771550\
50311752831842105341905472601030678783801782744`108.02563806231127*I, 
    -207.59287703934831396149241542480676541182234662474735865571628866560717\
15090192116301792035125844486270607110623022627`107.46772744568098 - 
     234.93330391065432714113612657330313104210205887046504716691632669008712\
03502766203053942504625841166893527801462141937`107.52145958412596*I, 
    716.045575192727529158915389497672321321370687676174953303253844313057683\
9546768342359640035623475973977537706872511964`108.00545566319124 + 
     966.81114596460454033106724971275074519525804622180152695307157579225792\
79015717875952583300101282876522287812566523997`108.13585664639739*I, 
    494.450529722330840660805418795053836298635862791345928793596692379245869\
9650471577678497187759429806075266153357349734`107.84463784433476 + 
     302.58778243187396843947115824978250564221819482859626010566309453338117\
64274727450240564676533320815261900485865500174`107.6313663863918*I, 
    -252.77621404339725063139656858443619940662136458680842188419790012259172\
55602839194179442839139620997474138012250743308`107.55325120274414 + 
     101.45364089037056965771265938897773541767476845490287311292467725297942\
6004706294604119494816956927529831299571537845`107.15678263510796*I, 
    -331.28540633615009566509774278306160121602622481787982897275152880202922\
39474363544083520105745982582388623018839805928`107.67071730275326 - 
     346.45558120420935348896335223854412844717355434208469682020128938456642\
35682241611334505224023748132351063308654311355`107.69016255979719*I, 
    -205.18827309767642048614860242170610865752775641120101572724281173122083\
05909904361520581782209592261107627857080168847`107.4626675342206 + 
     564.57526826834977185131478959155152322115924307825138182106985925351288\
60337506975809604978940418869085506988803328178`107.90223684739594*I, 
    -448.80241502322583079871219190294954084076479425457493587052355843789972\
57183590875522967788624478861875879280841961628`107.80257018304187 - 
     383.73898756902850600952226762232332466132848542915515524049552678335851\
27267807290091162229615898709944795226715178155`107.73455092323807*I, 
    331.661701677107769194533834062206887030828545428577033748532251814876072\
8080694412788760398393525830763701500835346016`107.67121032250014 + 
     272.97070438316928404195337356392761241393136123270166821657062188045850\
53845560224418840119378527704020982755909041577`107.58663103825212*I, 
    -11.425144397766684071567716685260982638811517747259956776498747063817283\
6169988768389943443346948078825470736231438795`106.20837669548041 - 
     51.172117998475455790546667856446118903212007324916654610375137211769396\
0918055755438250770025617259352519712311366771`106.85954839049327*I, 
    0.76311766985885572244897225625604816585494497150045648315581738421481047\
63161889357915005303981147619716604086821138`105.03310650751716 + 
     3.5139278533117946140719557363630297965607250579812805993917622355181969\
709649448745762798026918853800678070213170978`105.69630783830651*I, 
    -42.256760027880698735216671667419162241844809636581181910066281127711621\
6472465663443608630987917112897704058768098165`106.77641119296297 - 
     30.031392684510591345671577033928846031745615528647045901815958629519059\
4459771527048750831764730692297814303697788353`106.62809047059619*I, 
    0.09484726663804788022471698715865826781211610973229999871805365423737895\
96363628418881846996163926433595920755958561`104.12753981749402 + 
     2.7713205931060859918601509688457331010740955834362781607755944416060318\
333336128298733947358038230711203487740361661`105.59320176676229*I, 
    -328.24342847581018442792959354911712517210758683909261073776476292791617\
82884050629705927467535161563884632077171919683`107.66671103798495 + 
     194.34481627492609974469714272622749102304729748918425097583409907469212\
41181287027787677927665734132982254750844520052`107.4390879590935*I, 
    8.46000916790016639249883375912963417202899580028879938280086915843339550\
79461232927377452964486058025868642277790656`106.07788583150534 + 
     2.9975713584495977558758176008925923449774430373587960166818007025916590\
601152841176749709041876825720409413764266138`105.62728452828914*I, 
    -10.706328173226561165840942305018181281726854522156489857535769860206517\
9549998727866764841386828612638782899384846615`106.18015554919373 + 
     250.00512354894496042674357424440805538650012371959016715119434839111123\
50091705259147923037148417731036247612786763714`107.54846390692897*I, 
    5.09349635513123862277335105832877023791418060006734575440005334741817369\
49657110736254892286741572618920639643244199`105.85753099754851 + 
     1.3876910551651558971128418568098893614127985847323293823355785306111537\
051831500900886495783264930686608057025998961`105.29280778673794*I, 
    -422.95312813335172217732606011982893622303904762357365143385234650270810\
61790515713795451561256444073952002278118245063`107.7768072391528 + 
     136.55947149378511466317010056776879172986998013141603978664416115940290\
70456574916469035203249108825245490389827131465`107.2858368251553*I, 
    3.83039755317636789907690255972420531663492362019575673622666209489251376\
95530688689479062439144776621104304718763081`105.73375884913497 - 
     0.5186819720567283038912053659056771926454529454910558460886331641898696\
034042622315846299377396156953879020633841165`104.86541615121916*I, 
    -57.288590530136891104009171061925233180642021741954644792212538087377794\
541959068815522178265284491889448693932093709`106.90858313527599 + 
     53.684451217537668740079712723719414803934120453277158092418292547971499\
4492304479031896570453988684062657209914410146`106.88036351578036*I, 
    -80.775672803508055745770359320677473093049025618925718370191256417956512\
4629840374535084408679522779168139805084378351`107.05779558189876 - 
     17.261890469184368094791815842950970217872318601421161654119229347496288\
5257072586797240070192587344692342676833906591`106.38760335441256*I, 
    -167.67674873281158359975433358280196301793686061831447663845491128800165\
21798175941138508211965086117859730071209967806`107.37498784220834 + 
     18.302557589778580402529489704354512537401594098111735398019548708817233\
0281362034938580380305264260259535544175489693`106.41302677988574*I, 
    -4.5550283315738363883268681196924808877472019786408076973095379701388531\
574636743492943347049853371737211544156372661`105.80900608039411 - 
     2.2235831429863523308583018179924415435689537555549422959630318578833280\
264764424816227555027605089576302516554420592`105.4975683708187*I, 
    -195.05024491881648993582543095931682617090905719382984120764645896482341\
16204397878641362621271119856817553123829440209`107.44066149781086 + 
     283.97405294427033055455473704406239493660957158160517777716244842110580\
12314053216643980967197316350221067672395494445`107.60379365767507*I, 
    1.24454509208672335114084803426596396102667796773921314539741729877839100\
73123837169808024168868987439309447679977661`105.24552563432475 - 
     0.5811175460411878600029718850091374028640236510805684555376488212068722\
617002345456289754246409583540142600779567977`104.9147789863904*I, 
    -46.150170735464425337831366144209311540436944224619694067965456758883706\
4263077152173725305951854350552663574798320936`106.8146883098967 + 
     28.759190522098406471178854421989801048516966368808598742061919931942367\
3523193975557898901148065677763976321364192631`106.60929165573431*I, 
    -158.28732138312401326367496636969251764001642916915123069120537687191349\
02844637747020681499642206728075877182801430448`107.34996112764152 - 
     30.407298169090678444973889032359396526081848921708620242962943702663065\
2032385576853417773565193592563598640119619199`106.63349283059092*I, 
    -155.75937921229502089109105181013078498369845183824422130218787192000095\
73042537990486651333241154733243671011559401445`107.34296920544251 + 
     62.106194302054249015283059568850979880453000668412901281667407630704510\
0908259122891953427663255912102925950209751026`106.94364991551329*I, 
    -2.6915655293865982761692429813176260353470610577448649014315411406490421\
690919654816627671425575236395995764527748123`105.58051995553174 - 
     1.3415690265705387282123584225572195626597778668659771719636785682562096\
075770789662132146709923475152780840252972727`105.27812802078664*I, 
    -145.37592734981073418353446407618425591640344814751700921414396371389109\
50511118185573410032001277117238512024899308006`107.3130074959322 - 
     105.67579778902536636688695091610579167612700483801691352886108102334833\
75754677292950703249289516727892245052728912101`107.17449053300885*I, 
    -31.161013525605715420969852226491326193238470731347760772492481389258036\
0520076099019989057615724003023755393424791917`106.64412657268039 + 
     90.293003441730416636239759313953648305303664356971443089675846128903766\
7006527333848364416045108590911254575115972032`107.10616909715579*I, 
    -52.650816169072840564757781609777311297764389347307394091553415320901004\
4587779673643173352568860322027393115915550989`106.87192010564176 - 
     173.25859980370062374180948384961154392005752009680405031791760420427707\
14020314063010748366237988408967351464171294894`107.38920979814095*I, 
    -53.872433598500601932249738999365750150763321785041918758461660082801677\
5412732127989523344749485052891433095804321468`106.88188159235935 - 
     265.87130557951594258611076944652885899549257630749246675106535041091633\
72012895232136563053428213576147173448774415573`107.57518646603633*I, 
    -142.78087929990430292579567988786160870524655910876005050062026536852297\
20283417543536169236657107385495833958589899305`107.30518505001628 + 
     38.931335645488092577132566010757546650810123092451735521867859180523958\
7690571432934743314115230082131754315054692675`106.74081430146063*I, 
    -266.63632316426467917920742250255947979897053321344173098372785165227837\
87125653784620697275413490714710176593085607184`107.57643430973378 + 
     65.858405084972176556543861662931749404291119054399036384671677359881555\
5695226177941826502258224560626559072808328014`106.96912620688049*I, 
    -37.222856310817150980040519821194244361161509864264072994051390108684221\
64884012727223010647789253238189172999093676`106.7213246936668 - 
     5.8752134615192136478169297089117664526216712644046446441738047782260688\
205860694982678026830569546023563463536125542`105.91953864809079*I, 
    -319.48827149900490499716843462207078812907165066977844015513858306499976\
42792560149523164726457976283719819972487014914`107.65496991755097 + 
     73.485263090648457219095762472302108596681411823363760696730218903289499\
7083565432975985995818921504799436669830749714`107.01671525120027*I, 
    -345.59934142033676855082396089825213915172599493940458009449078609230213\
86747636135762554559056780695539649366543921871`107.68908790404109 - 
     4.9837426678340311275224429146278128620559365308128584750554658630943569\
333004654544016198017622018140229255323412819`105.84807060756158*I, 
    415.615378101706211132155760748914538557079197426465802271575867556051087\
660786870699320747995688409633934836628684927`107.76920660625792 - 
     539.25061236313865549750104574347639619207415169232168930766895345690347\
5799470513156034117007350643581740301451573223`107.88230564478374*I, 
    831.114644945550797217677633858227459444483195821728926166722059305225568\
8721992344240681841045262079988100593744671135`108.07017593284722 - 
     512.58723555185600963096036039212532364780056926852526341977481944290389\
53542523245235719991925253872001472156783960145`107.860282785013*I, 
    -185.93878725179457666734178589954541803875870004474672318430007498692858\
41314801299967887473216451709406348640146683055`107.41988499186608 - 
     460.02779051985700766582037606576367903211309098574991476072325347948562\
37089747313511719317830422638879467586193206054`107.81329906626327*I, 
    37.9778558299207479457928692129781600733354166395431187288456831491400526\
636043592316373767738682549183465405398081107`106.73004543934094 + 
     331.56383689862011569671089645654765214648457570275829671802480282191128\
88347911707794807429098572507904762730381824901`107.67108215453584*I, 
    125.781823615039812879494330567401016073001329690410253689883248702985358\
5117556239475014861168224062211321786017820049`107.25013288477571 - 
     231.91909514981362837068827385362703576830357865576243418596113115323681\
37887598851855261405094191757701378769486487016`107.51585150574891*I, 
    -5.6891065882930303023471752936406449502709578697631382279207478289734095\
873251821186780312276993039759867972797831087`105.90555906840305 + 
     55.050470574150465321030860458309658750347715146985603895935026034740155\
6570234811037999440121701553988407094446742243`106.89127603352638*I, 
    64.7476751157422382019650628623452748799805755494727475392755617832883025\
306701211007917539099974418888156489072677753`106.9617391767238 - 
     94.089187984167913724958180676770479247469201433135343624690228110599918\
0745307173088556463186123244641939594164912243`107.12405471829862*I, 
    126.256048338845323717133049349709394776647312073278278825033639773248110\
6565867003984230701917641448140493798944391888`107.2517671901456 + 
     627.81920204099632474758310769890391964602008276121461272145467679483435\
80088531708363549634017635924749484790877536153`107.9483495924278*I, 
    146.756140975103891776013046196437067068053509058166086867287632812209852\
7497965741649389347330151766274304544805832389`107.31711128107908 + 
     4.1004837556279348377953695264487093101424417283187730786355199440348406\
23992655328229363124595776126943171886123819`105.7633500935777*I, 
    139.402958504305566653100532423829984407555785433182784932569458271158520\
4795372513578908875440950121204850450510701304`107.29478698858438 + 
     204.32222401845645529073831731713767865484997672271565859774834961511521\
93661101829771058263878957744361990524259219564`107.46083060501097*I, 
    -453.42597787696385552871696706864757230966692626691223633665656303840175\
68843947075223576082571745388490405893090216637`107.80702139612232 - 
     230.40697965141652625632306598193129491645509298224669526261363307473072\
83574362373175323425306940885938725743728982934`107.51301062873848*I, 
    139.063374697681840617499581672814053908274850905325281413777393799004510\
1036805976546822815977807591550827986942224944`107.29372776217971 + 
     27.406685722120167848636003517649630123061205322162400629010409467967812\
6940239553954521052092299534239683440769255217`106.58837151751516*I, 
    -238.89873280591975571643942157612624689427859146516298910382839738264621\
77852273557116281697512285721701617330651480214`107.52872884395335 - 
     241.24841847797968242107339745503913793729297706845764256356129459266474\
26961026494174264141939242936846212835830972047`107.53297947280726*I, 
    -261.27902128434802884304529076797459014233475151639664939248232982816003\
00844224625397784444848211149682771960302385928`107.56761953841962 - 
     230.82686388296478966131835512517773866014691728036259212679261947579742\
18551305144347857312669678452080024298171524775`107.51380134892405*I, 
    -489.86609606756339861031830944911525484597705677384647590284453679993066\
33626347605960611564811728554237082340133910706`107.84059238054145 - 
     245.22558727454056549015290314352482861463558020527524563001385812475193\
64987714155188418268277399557424826367182957762`107.54008078110242*I, 
    -102.72167711582513445110931637351452392345853153815033784186652636849733\
11053581329060848474733233894268269337069444074`107.16217709925189 - 
     83.150422185919579411255807707681452294430755827111263509032157371567421\
8991789052564982117612758233070840466608548775`107.07037945646931*I, 
    -525.64338844653367057171143781836083373005205977297477284513885153710504\
61685314084219220525387022784043500441579331345`107.87120620405112 - 
     358.77963023219994818007555976181543780854339174594524566366691372536534\
92035058703126948844879967967836519302503658097`107.70534277576905*I, 
    260.526463161587711717448610469581616328932697333406036815647382502574503\
9651345489543973307104093533919728262175220575`107.56636684148036 - 
     55.444505219319320353071697465175174570579482723029663636379129403654137\
3878598926552866042425755521120030815778535013`106.89437351006337*I, 
    68.2902199636379719483319414626752599123755869369344197072737609446487312\
693639713095137112586136478812697360736586337`106.98487350942051 - 
     320.91614487702000142796101500040563860938763369841479364001922236929564\
86226610124817196338984961686966533406240692108`107.65690656427192*I, 
    -137.25716339565889764537292787260906884815672077923825189999924861986925\
11733542210232977841684604075747245878238047113`107.28805001719837 - 
     49.468210656572580095064089289232611881574835930016877538194493603993803\
6271746671729129222391418319869182626015910895`106.84484119936191*I, 
    270.193503677000161792423889038178125055958277690102921649367814656663855\
7693382202125744329520391212071229349138061099`107.58218990080391 - 
     883.17058621746214081858312481751276181303985325506868981775111500355025\
68209480490024404800781066444130995704264951429`108.0965595943854*I, 
    56.0181954593038170432890428522724410591579004112616947578089218047868048\
049335982703874157453889554591127528595844946`106.89884411241077 - 
     27.183779019538095564983345488508607727331547683503757341213440072951812\
519108558828241870165662211269192246980547648`106.5848248289352*I, 
    -28.088738123174711760196007130598371410931634411992551888635680772624042\
7487400580132889114834244360442047568026573649`106.59904722694273 + 
     9.1229871903517894607806369442913190256166215718823058002271086948866099\
360263465043343494531042862934383960778540318`106.11065206290039*I, 
    72.4929351606137069784276454140536325317113690932834670653436234013886304\
590008537498872487518776250435657412901169829`107.01081068205451 - 
     389.63463200488192282913091483573603277668503945187172524692662107886255\
10661595637488598344563167696425623274933739267`107.74117254927312*I, 
    -131.64467262270711965155360903153335349416587713791970790820351164137649\
28942129370281006783842223628479403280520542655`107.26991828666432 - 
     75.894767910331795129085508105920533750759898248822359799051645496876034\
8501124282008790437446272193545515401919988904`107.03072683504509*I, 
    -11.601166669558681106986513927513519157127235405961784895120528164476800\
337167540799224397772289940936593157699681131`106.21501666401353 + 
     34.170846889642310017065721756341827990147297959246240310334186440259206\
0538860415224074078846538300759980600144961966`106.68417074031062*I, 
    -51.462870921273134622416504678482727776983747302753543988444672086186812\
7559326540519973889762210608472595657223534984`106.8620090080485 - 
     0.7158072364245981648260293803807947709163774117933906130926613449167370\
790151110283833691596281330377150097433420172`105.00531108239086*I, 
    56.9268098814535222340475767699549675846891233857125633827383493060334047\
466527817664177996484463223416200471263049864`106.9058318449195 - 
     17.227783123254525046708306502534583250434494498764594787924083883693151\
9604296565426280307436956058459068963244763006`106.38674439371995*I, 
    -47.152521903512252098923093482846813459823885337040748293477575725482636\
1639818715593151587724652520779645897641402517`106.82401992331445 - 
     408.87494991207219880561244056398940079544430935195948494000786952259516\
26376205353646087054251078534495956850969554807`107.76210550176317*I, 
    39.2699938253302228739754145745522150193881119092433980254863181624400752\
806214932169171003379227148994038550312290367`106.74457583081555 - 
     379.38128628890037109161682199104939305718300981320607673546481753542485\
93034597629389082668555099450861242513669605115`107.72959090250296*I, 
    -6.8251312064869223339375968966530951175212836481554945846910648829898167\
851400278448662897286860223620452229725561466`105.98462600251264 + 
     158.94541279319059139396856485100297558993611671218619455227768477071154\
12540332884851585877753205671974989496294664799`107.35176299640962*I, 
    27.4415414582793173501038609785202539968857048546275464562082891033386916\
632712185637511581329519947559906707831038169`106.58892350093166 - 
     102.24992181120538500596562002614190233861765534103681756835010353362173\
63597457645861683215052292120978599258686019058`107.16017798241381*I, 
    -32.992980280940694375207823224350763303921267461016248344794663417408757\
5591412497503475624139884375321855027072184674`106.66893654529933 - 
     49.389496789794575481507042542744881863862794981374967300869423659904570\
569120429021446357189738746979322848436674065`106.84414959916*I, 
    -2.6760691158295836405478368399294359173971823679650849294688315694598540\
509080754021965265719010515414854698402551125`105.57801232375729 + 
     0``105.15051499783199*I, 0.488510112690850568960438088018419745265278575\
1087829277092270098374193559141569774580774986116199211985699493880334`104.83\
938855634814 + 0``105.15051499783199*I, -51.144164552740122250488115214279518\
18014091885193509866408662751035978536788002381493700758602800617413972186599\
24307`106.8593110865719 - 45.024977662919550736946187108012750323174588322221\
8626633745897479220340617918616996645041899389158694211318849042699`106.80396\
85038683*I, -35.2968440923306528661963205838427671190263938797661905802378812\
143275190946592335809616988904417592172027697482562491`106.69825087447883 - 
     40.831587134255819451374156906474853116655657085791124075859214292699146\
8087242039781424409212026782826351138245703797`106.7615112592209*I, 
    56.9921806223803608842267738597706189254553245772614321585253706043851581\
140747751034839498337552852982861039253108171`106.90633027200444 - 
     69.083652481529273249516361082476124463182011838992558589382439736834316\
0406104355671768256145765996384658994073070093`106.98989028866488*I, 
    25.7682351921742083525693168295743990598252279313834524652892193326011649\
820860389953947396634702315554652173168055208`106.56159967356001 - 
     14.394565023074863477192954370477764110094593901493365556236541626582237\
5570475673754884102976299674606543792021618134`106.30871354367461*I, 
    -50.003276273436147612980903273242556976422580977148288904618355473698135\
848602236669546583340417782625246368751001277`106.8495134585852 - 
     79.775943886694441855775040831469868754582144543665561795250535886790391\
4466701817372955117564630873064932181068012994`107.052386949179*I, 
    -20.739061330442680247315106794875276236050725299841382348507498911488188\
5224085996553801640620886290912222353900177767`106.46730409375029 - 
     12.892725941442351128313091944825722276533417666973620977353959319134584\
4442533507299944227004867121117541058804098496`106.26085974886765*I, 
    336.005379644289335670257224929678739848341079345494709252966397614398962\
9231190209541037425267464837471731713472568214`107.67686122858828 - 
     174.74059591722413820986533844067410954594229791509200442435889663793466\
849503922088793065654194245398011930562044289`107.39290881028317*I, 
    482.084676736012992075364386403843190396672006547081697421241487598422352\
0619136299721078987179835623334223824255779364`107.83363832530182 - 
     77.537129455233807142220913267879227006189931525787210101384798586742050\
7025651469730655823643465540679577194660272232`107.04002471654563*I, 
    135.945601499770124389417885925165001923293585941824428108045211317949790\
6342304956972414882012786244438832331852748052`107.28388015844781 + 
     358.53651922630225273129081177431933448989604230941251047181784616224594\
4800725771638601817882676378118364709340111861`107.70504839574575*I, 
    168.168092923872179947329617264073852588483218404225310814414615919095379\
9628935166827512825596452555602341021139342481`107.37625859701336 + 
     493.19881614027911238645111487859891149439486141136498408721302890389831\
63774698306459265984899505231203963340338503829`107.84353702328943*I, 
    210.607900176610340243524904313662938928131936125834648744514116177038258\
4275268655314886348156612975035692461513325805`107.47398965593862 - 
     111.23528421874916970491187510364958588968066402189120798004256849093825\
94481137715774118502730021777296264351864959933`107.19675756665063*I, 
    -33.936411322564775057614935758189768247922001102834805090165329125146910\
4238659980359552988766801832272565126760088532`106.68118091285518 + 
     0``105.15051499783199*I, 22.46773889047522146159927225841266818401321727\
76051659921117401861330415181275799536952135979222783184187760346802678`106.5\
0207436589864 + 0``105.15051499783199*I, 
    -263.20929997460661449514295105396271019829001887038067918138445442576763\
99331793110280130665586954763225372191001422409`107.57081622797261 - 
     18.690752131977145528297102345464237772661431219153439812462933707304033\
5170569497551608686994889531894044185868901669`106.42214177594678*I, 
    -97.792636904507643584330222846226694600314734687931059355242777992544184\
1648924299920781274379248193198238139397736684`107.14082115454063 + 
     11.094602320791669470600149232296022412714198492427875696877223871100031\
4192417701191449418716755987108648978354901947`106.19562673765995*I, 
    -270.22719278314478591409088511062149869264748691506848530402967688095056\
06290290653730986583198435518405748924742487667`107.58224404748266 - 
     33.014356441764884015461296472008523767000072720631435417267774912200109\
0452597801713815704746358950606409999183801685`106.66921783369774*I, 
    -242.21377486193536320484813484801165883476147640051982578350944657073845\
74499034443346877754909807351245081444597307081`107.53471383596361 - 
     49.590248703756369276081153583817048840646944225784824488897155993121056\
44034837330012909149571132230290644843527273`106.84591128419123*I, 
    -254.95381659875387009850626440795310635999950785305861946297676992212689\
4439084768678481232354069954539900249869891737`107.55697651547054 + 
     10.655627784648184926006492877349726843423934313636409726004791235492098\
5507809009596799737989648897472139514034450943`106.17809403943518*I, 
    101.600254816802140834821305040186886748774569720056444633401365401535412\
6132908033020914613268578248873895427657115963`107.15740979500619 - 
     82.287617333486443294116052089668046848205602934080437812814352661560306\
0885601877419799628664425195255289208147130984`107.06584948519082*I, 
    -47.366566201097641401814949799942142990559120425862855578191370066669217\
7027082440276297381088949903316874435817381659`106.82598689989227 + 
     214.03250343574000975757671377665111509140147135858342604474602991287352\
27378496710800917497069576023516255766084783007`107.4809947290825*I, 
    83.9608100384221089814347803990790734080429814285807737856837296033002522\
378825498216907422816104724155475764086279986`107.07459161775569 - 
     67.828457233056955536998832670175800136956045200425001278119866170882546\
0702813537040649223394275880899388302705840582`106.98192693692577*I, 
    -143.50635271643480111451721800961287342065092757926789023681359871251568\
62568737534171541971541300023976969961837732599`107.30738612460672 + 
     197.64640238975772551023824573192479887755688849360623433092733170482110\
04235814649638700086195484194737530344167251583`107.44640391144397*I, 
    -10.619614928448717653227626196302492660188996688499174493558810153180506\
0551973853098035705395637301321650051027450993`106.1766237671686 - 
     2.6235079256948965081766686885678578422494267993253885029777838301739253\
374146202268685227806040925773909051300528685`105.56939737838478*I, 
    19.1464454138101046653349795256626617319424759479562060928630975842330896\
930599367266755081270155896280171860111710676`106.43260315574717 - 
     3.5194740663169779049949424176839322396255075942493340707600732271159657\
933738150143504111408450149447688547090046848`105.69699276723007*I, 
    1.64061081693769497298455425731516412311732272300859837662377305570647135\
2098488476096695063061643568528708440168594`105.3655205684633 + 
     0.1168022555426039028132378654309041753527870510676727938387009386769380\
622324417202741524016652892705265358337496548`104.21796622725435*I, 35.046091\
66468116404819814849079067317902021011346022963250351453872921622044864920722\
83109314365998955710831929590127`106.54463959254223, 
    -15.081929791726426293876253795133981593452745354104701555558501806031017\
9672231211358000611811573702024182426363646372`106.17845691476167, 
    -16.089365181027824348834261621919721556705878401027523029456816050326320\
2861839069675480755912055720810915778946045969`106.20653890899551, 120.653282\
96850843771347860895392086166690927091956029758897115772014465769529276055766\
98986242413952915922913443030987`107.0815391435321, 65.2414187305146204556513\
03096624123451668719407769575972175932784647455104555000818418788031615078358\
13190177253259`106.8145233965763, -405.94795884434387964298287688385443428389\
17220865422900808566079970933833910060714926694274378268227773810104482277381`\
107.7589853598935 + 178.00207600154738439364616979357806994309926752405105301\
40772660032950367107747039121729897527876855161932600917314613`107.4009400652\
5752*I, -202.6321455649802966082174750632838573534972911323982667058118506458\
444705823950062855036644452697202506380205958351519`107.45722334080132 + 
     231.65212832836758131352030439673685296872699000330951147288512542897557\
15769541853333115947838851313195351678671472887`107.51535129251587*I, 
    77.5130202481348448632307691921287321461221663992128631217753203692102337\
540557282714536530258124335909117439455220021`107.03988965707345 + 
     199.60942470097346249569588871417933285133394780201990592797419372906363\
4844746098238017791983656407364753886579818157`107.45069604079035*I}}}, 
 {{p1s -> 137/50, s12 -> 357/50, s23 -> 13/50, s34 -> -161/100, 
   s45 -> 241/25, s15 -> -9/4}, {{0, 0, 4, 6, 4, 4, 0, 0, 0, 6, 4, 4, 0, 0, 
    0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4, 0, 0, 
    -4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 6, 6, 6, 0, 0, 0, 6, 6, 6, 0, 0, 0, 0, 0, 
    0, 0, -4, 0, 0, 0, 0, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -4, -4, -4, -4, -4, 0, 0, 0, 0, 
    4, 4, 4, 4, 4, 4, 4, 4, 4, 0, 4, 0, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4, 
    4, 4, 4}, {0``105., 0``105., -34.1154639954159753653584090899478380638497\
258458033664792343542221685774687303714580513644809320411483245987298402843`1\
06.68346628021263 + 12.566370614359172953850573533118011536788677597500423283\
8997783692312656251448359945121393013684682719285923460531292`106.24972486185\
409*I, -39.354574487021660230461610051471918064908972725499224654121002449991\
8121696447155529511042424827050395728384306915332`106.74551021887278 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -34.790944604879772474667022636503813585127710237259770447173477537553041\
4780080541113181993754711580827693448055078288`106.69198121821849 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -30.959925181073715828927252755467947267889137733476609997409284815844156\
066373153436004720668660423465013770221515313`106.64131490031164 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., -59.402460326200364590641609399625490911941523559985049\
3935384682937636405827727840910958785252686947266440231019811487`106.92431943\
075871 + 12.56637061435917295385057353311801153678867759750042328389977836923\
12656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -49.127287642118220293237497514918505249608913088016496203812920737253695\
7655636024383146084388220588300816850785258087`106.84183778487382 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -47.241802415369815792194337993699658282738852057419360535425895039970045\
7737839673401920120950031479544083342280059718`106.82484145671667 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    0``105., 0``105., -21.035001366960313694256635660629146057463448021690847\
1508137228350992061640266987402616828906531435342636056295357812`106.47345754\
240766 - 50.26548245743669181540229413247204614715471039000169313559911347692\
50625005793439780485572054738730877143693842125169`106.85178485318205*I, 
    -41.585346735124602289064859430043117382128668965627953530264817948119095\
7984450620458242230635464153273882816764464613`106.76945532477738 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -19.466866909655545891707943112360348316173420222127128648116706650717499\
831468451410064284548228219611747046469537765`106.43981105755236 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -10.339607145371770380118768282424139356610895245648220234221656825839958\
4481951285267984748142051256981400592191703565`106.01450403799986, 0``105., 
    0``105., 0``105., 0``105., 0``105., 22.4583308916177660415486013918138302\
10683148577970715674349587786631716785598409542352421089047212317053772587666\
6224`106.50189247408974 + 50.265482457436691815402294132472046147154710390001\
6931355991134769250625005793439780485572054738730877143693842125169`106.85178\
485318205*I, 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., -9.1272597642837755115891748299362089595625249764789084138950498\
248775413832733228832658097340230939136069872503674085`106.11085540867656 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -7.6620388476121132914795397620717326344771450075663208995283854434177708\
232698013506269574136214692355111491679850319`105.88434434958661, 
    -20.550345368164288594808223769413971324665220943937106379451095113019889\
6344183633055625401728932717931246760469106801`106.46333412283862 + 
     75.398223686155037723103441198708069220732065585002539703398670215387593\
7508690159670728358082108096315715540763187754`107.02787611223773*I, 
    -3.7709704534968090020863190424376939337401220611942713367740513945672999\
835592701962451926876378217513467017010396736`105.72696812744431 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    6.35391434841389157906397800027552427540892500107465904377468687531260762\
3268439893849380280296892884262135999186619`105.95355635401687 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    3.49814294744376330825921576540608368413325100921010955238567555327702056\
0482179788275197670579348414382713800050801`105.69435255026384 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 0``105., 
    -11.915828778840971122042073155549061518950507119426510009231813628241497\
9600354933215453828615572712759529804684990837`106.2266392519471 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -22.611223000429514436179940533754068219803059895469136925823879637500745\
6758670635350085909380052891120765268788645085`106.50483905102094 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0``105., 0``105., 18.1938344848935902411281346546927155856894045741466756\
255232393790918928839531497164078403884575166925424966543265594`106.410439237\
30952 + 37.699111843077518861551720599354034610366032792501269851699335107693\
7968754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -34.994951379990769843452939005367736188502088243041754643176077658664459\
4132932709375006262106222385678410922978027261`106.69452039229762 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    1.82634574663430764293762571976008763392015050778991149914899597807094831\
19353234471022512026605087169033033221337602`105.41209799536843 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 0``105., 
    0``105., 0``105., 2.51521181970427406921859929148306002713013053519958167\
3924000203651047551651686267971186748694590633608768714808176`105.55108956307\
089 + 37.69911184307751886155172059935403461036603279250126985169933510769379\
68754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -8.3821485912996253653452520930288729655193762681732236118562612637273482\
314967786916082851827405969375745735569763962`106.07387035318564 + 
     37.699111843077518861551720599354034610366032792501269851699335107693796\
8754345079835364179041054048157857770381593877`106.72684611657375*I, 
    -1.8202699072916542579451463046996737164772434228137576206876040364564813\
269502018948589919979474076131686951471939356`105.41065078722168 + 
     31.415926535897932384626433832795028841971693993751058209749445923078164\
0628620899862803482534211706798214808651328231`106.64766487052613*I, 0``105., 
    0``105., 0``105., 0``105., 0``105., -1.8854852267484045010431595212188469\
66870061030597135668387025697283649991779635098122596343818910875673350850519\
8369`105.42593813178033 - 12.566370614359172953850573533118011536788677597500\
4232838997783692312656251448359945121393013684682719285923460531292`106.24972\
486185409*I, -3.8310194238060566457397698810358663172385725037831604497641927\
21708885411634900675313478706810734617755574583992516`105.58331435392263, 
    1.92247826006591247705718643537933729173038930051920326540897405510827540\
7427749925059065573287572082186101981548299`105.434376435207 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -63.105004100880941082769906981887438172390344065072541452441168505297618\
4920800962207850486719594306027908168886073438`106.9505787971273 - 
     150.79644737231007544620688239741613844146413117000507940679734043077518\
75017380319341456716164216192631431081526375507`107.32890610790172*I, 
    -31.018821436115311140356304847272418069832685736944660702664970477519875\
3445853855803954244426153770944201776575110696`106.49162529271952, 0``105., 
    0``105., 0``105., -38.432903468186200805218249683793273057449445218071373\
9802445043433160167747643324563304069688421241717624391777890069`106.73521819\
292814 - 25.13274122871834590770114706623602307357735519500084656779955673846\
25312502896719890242786027369365438571846921062585`106.55075485751807*I, 
    0``105., -16.314423642717144407861333366110503991494196474570549098096393\
0459144208077877218205704684535239284561212039708803106`106.36308673343619 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -38.432903468186200805218249683793273057449445218071373980244504343316016\
7747643324563304069688421241717624391777890069`106.73521819292814 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -16.314423642717144407861333366110503991494196474570549098096393045914420\
8077877218205704684535239284561212039708803106`106.36308673343619 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -49.127287642118220293237497514918505249608913088016496203812920737253695\
7655636024383146084388220588300816850785258087`106.84183778487382 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -34.790944604879772474667022636503813585127710237259770447173477537553041\
4780080541113181993754711580827693448055078288`106.69198121821849 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -13.437851362162259589311917854942495142964290573656585479992443873989284\
2677387093474791476245736918786772961246483398`106.27884483082401 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    0.89849167507618822925855702347219652151691227710014027664699932571137001\
981683897951726143877720886863504414836964`105.10402905536466 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -21.035001366960313694256635660629146057463448021690847150813722835099206\
1640266987402616828906531435342636056295357812`106.47345754240766 - 
     50.265482457436691815402294132472046147154710390001693135599113476925062\
5005793439780485572054738730877143693842125169`106.85178485318205*I, 
    11.3056115002147572180899702668770341099015299477345684629119398187503728\
379335317675042954690026445560382634394322543`106.20380905535696 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909`104.44504229469486 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 
    -0.4713713066871011252607898803047117417175152576492839170967564243209124\
979449087745306490859547277189183377126299592`104.82387814045236 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 0``105., 
    -10.339607145371770380118768282424139356610895245648220234221656825839958\
4481951285267984748142051256981400592191703565`106.01450403799986, 1.33878414\
88798285443196142601762033610668751190409496673466356912110938124626635880857\
587002918282313144550255926623`105.12671056169683, 
    -0.9577548559515141614349424702589665793096431259457901124410481804272213\
52908725168828369676702683654438893645998129`104.98125436259467, 
    0.19702770418365009274041310914061527029245148422228622187626960030019243\
89800455993433635059190181972266151561660909`104.44504229469486 - 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
062862089986280348253421170679821480865132823`105.64766487052613*I, 0``105., 
    0``105., 0``105., 15.5863464696875663814161579932315710037105511780952422\
793960426940740075177079434593344613820031399600410473970804767`106.343259323\
79657 - 12.566370614359172953850573533118011536788677597500423283899778369231\
2656251448359945121393013684682719285923460531292`106.24972486185409*I, 
    4.52710655695303818273769983439018647073292680634482983832198704537320953\
42196381414544921243440421022204297936261285`105.80633571467142 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.13436744333131210609553399881687621056058336363005837790389565390750565\
15075675276856115496114992932796413568839354`105.20526875147453 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    1.13436744333131210609553399881687621056058336363005837790389565390750565\
15075675276856115496114992932796413568839354`105.20526875147453 - 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 12.43997\
89435460693241855042656939103204621133113646268408158354726578784894410992951\
899070186141438493179047963161896`106.09481964524954, 
    7.09228183275179766711657057659140697003583692334331338251980246802825463\
15253141884583029803901349312561315911334773`106.00130098307687 - 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    17.2640309134635046921703166181914521237233259604965758140396714405319061\
804674285440164902030153217829169039284961076`106.38765720283155 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 2.677568\
29775965708863922852035240672213375023808189933469327138242218762492532717617\
15174005836564626289100511853247`105.4277405573608, 
    17.2640309134635046921703166181914521237233259604965758140396714405319061\
804674285440164902030153217829169039284961076`106.38765720283155 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 2.677568\
29775965708863922852035240672213375023808189933469327138242218762492532717617\
15174005836564626289100511853247`105.4277405573608, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 0``105., 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 0``105., 
    -11.893277865677493367461959004651266714658927399808440839775445466585322\
3101241277851530693750870612049590089713890152`106.22581656336632 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -3.2612624089457410213768006955555406527972644195601529327556097463193692\
198904135131448242735794003135005570071409613`105.66390074241292 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -10.554493716797664823142344744475063353592052280767491172428809775374228\
4976614641970673106747952329736445539457963528`106.17395240352167 + 
     12.566370614359172953850573533118011536788677597500423283899778369231265\
6251448359945121393013684682719285923460531292`106.24972486185409*I, 
    -8.4275987511832359078610780477363989113553712248373966175770956829623649\
292786182116080979508273319534236382955393269`105.92570385010937, 
    6.15886386452061169567001005010264649023420449757727986176930437514735362\
62634831562368748516043333668643555817714561`105.94001560238647 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -22.745094188191896854971237938726743096065731131353087941214989705185650\
1061372687070608248131789479666584564986216265`106.50740273742959 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -15.213076978426688061145409718883019431700058110266939538413278465893772\
6947027594391458591002924175713052151690237132`106.18221706281052, 
    -11.105167048942892996500306568088805633489121462919295952270367065384552\
5542039453877796153514109884160525483467246515`106.04552509578755, 
    -20.343427530024207029903151203285460430305878344263906626808909311203862\
8893141115331534808123846032293766187640384107`106.45893912399839 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I, 
    -16.452359135908902740509930483651421729568855397891857064054575262353392\
0496035803787717160864009557452121712970930525`106.2162281810852, 
    -12.681388682412093738423611441213727795828733336697585727280523867786092\
0660443101825265233987631339938654695960533787`106.25368181163688 + 
     25.132741228718345907701147066236023073577355195000846567799556738462531\
2502896719890242786027369365438571846921062585`106.55075485751807*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    40.1665545904629807952359799080699768821135875381613214095295515586099010\
971049937389639263846172710076408694953409576`106.75437957821879 - 
     129.44123553446050519881097650491106688716543861499486358461465573680421\
30990710884518771802589100165326755935813969513`107.26258764752075*I, 
    -53.956487064901229376596137667713343587144671113252014476556682089874348\
6765578545431560393777789704606487356078140416`106.88255866422118 - 
     145.49076306422334315136040213015533455055573574418871216374831208240982\
76922853527962051353478472097562060265404799886`107.31335041948672*I, 
    -27.852770995924697547403736380986938241157385000183520199182094153283996\
0599823666859864305989617015571443513160814661`106.59538340626004 - 
     133.50756200909096974884617229119050986359284395551724988459685539234041\
80977895467751987520033066432102919511540201463`107.27602086312667*I, 
    -26.111070291881917554131907089276162971259118200039424669351166680022157\
3687249242543766274953821454161086377999897633`106.56733967173582 - 
     109.43655705391314933337067423336177947142937279788916714513592891222229\
82624398893557359518543183112231370762303286624`107.18967741923282*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    98.1573476530148708736170736661658106308656973043520126328967588159886697\
143306760399910160518439377745763119867643724`107.14243781247329 - 
     142.35015457685355576583520063043990818175983571151720175517800492001463\
5545472558239836661100290333252741126484119604`107.303872940912*I, 
    301.266954452118954794771696459732188119276105695906457460082194023526405\
7018314559805014082541960926622767748018070479`107.62946649496779 - 
     36.798274134219049661302412123745889608085383210402095415943996379972052\
5256697082889570895946722056263866315883041545`106.71634244825655*I, 
    144.279452972871290509262065724206598078818652059812073549110995684241533\
5547238856073157434617564189897035099839094322`107.30971948487925 - 
     95.852232680040423630892885393804213584466563630959019325103717855668931\
3340505424030785422188636381965107340527797826`107.132117231158*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    530.794710675645487268180862081553745280370305309073412449461997007692110\
6410845966489516847808738893680099266176128527`107.87544158433822 + 
     298.71425375428901252725946752504464079099673395214281400543774213939326\
46212336721891817461453645751845022943440198821`107.62577094416943*I, 
    -50.266499285233512109369156530631910735860678784564459213872521032379680\
2576013211455759671248042022881129899247928639`106.85179363849979 - 
     14.038470325186449299340628450711146777397291427263774200396402710562214\
2994185633875863534963234826628933461121150952`106.29783478614408*I, 
    149.923067230139471083336344881999394175590820932553958480228221669989992\
1274807365487090351327718099002469586730160838`107.32638345656444 - 
     32.336753602815664902653504147742729437810274665381415161740679555498425\
3061158354185213172922003852576984967833676601`106.66021141528385*I, 
    27.2885030054217032064803744303993038281552258481619650260137499181743784\
369473543495413851894325658265337363441608695`106.58649470959874 - 
     110.01931468675736771515956343218083048492961146521486613080389394522991\
89981707590515175072335710547605569966749520553`107.19198393322228*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 - 17.2792343016859010915646871098936508689430592904\
251682083511634903388895902650397247165944184647624139378220166909247`106.388\
03949141929*I, 8.493685454521956598650613593683936638779933788240157934587016\
2542615822344845945933624511239829402497062100275836566`106.079611171617 + 
     2.9048636931821779571702789039602204786942575840014013697752981434920724\
066071356782938706799992831221935685636896175`105.6136407563526*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -114.86303125401973742767298653610578446560338818150979893958349942637172\
58618676532223725026307490640169500440436705687`107.21069527103018 + 
     189.69709276712624925115837156254939520314244199603440026105932422805171\
60395497191348623655385959826292064833097625712`107.42857567292272*I, 
    -47.367627433806442911720692982942299000694129745375053679496521190839826\
4653981941140120484432251601648018984463623603`106.82599663001169 - 
     23.345811798492883299324840199319186535029087811494636370577439767410108\
8625568079379429492911417228095468272519394075`106.51872397798256*I, 
    -57.200956516716641148755173777573143437164044748314085885710951195732509\
7678155834008132759008205362599860385388947647`106.9079182889757 - 
     15.812549209000923970051583480922382226134152266786365051138996788980698\
6751984475865947614520599248108173759746396084`106.34951688788796*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    43.6660075994308153025225799860354850880586601666240386141840951898530285\
926195287989609104168584573016281606585641777`106.79065848385 - 
     12.894857973236418352001178607038254844011699874956181408831016853083018\
4741724385024015538811108850615193924195002459`106.26093156091865*I, 
    40.0533707475289728558996935295841515190109539098894373249853026216583329\
964439848427413853072617307755590970097978217`106.7531540684508 + 
     27.478669798610341509442419281864688675493472377093551393105624117525047\
5779664598995615290240841784877964980803126314`106.58951070318072*I, 
    30.2200416646187746188652127349533070825410389069504051187708726167656496\
940265955559401578496663546803749569172654183`106.63081005660078 + 
     35.011932388102300838715676000261492984388407921801822712544067095954457\
7653248202509097168631659764865259493576124307`106.69473107895779*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -33.398124038132781283249768542078959797695484246901273599899524839579588\
3573280641577868964502000899522385141031672781`106.67423707114752 - 
     6.2060723098132114254479529225355400288518006438385043771143690803331136\
016248695984325766729602912451687977628565162`105.94333182927511*I, 
    42.5278227296598221650565833924317873094136872646131188042438665084989476\
97645412513684879328815782522595028309259571`106.77918814681222 + 
     22.725221486721019793621220720708723696132392045646348182851966154681398\
5361220038338731318932023125272655037309591331`106.50702312250894*I, 
    19.7905771459202639027636989920054093020171011454152822094057939914974700\
071334797220488264857107031928911149397460151`106.44697345740644 - 
     48.142009910355640830950996115657460784326942315256165478921852960236239\
6706993148389256002979766639743097498473829716`106.83303921577672*I, 
    -486.32595509326611355410863264630105801484272460288776430434147565839213\
79678895295665035550192277713265191196496809954`107.8374424462054 - 
     266.06110048248969522795041557711741449833584975641731546467926531513526\
11955386197008822010594046122283019859522561596`107.57549638091128*I, 
    290.701024404489504681711903895624220239101272526485294552874747740548596\
9045667761611028968920095318701839876638658071`107.61396156002014 + 
     118.10791709164274793918094654011664795276236084111384781831944295139375\
76167616682282429052483828651402482049289512534`107.22279400834958*I, 
    -39.323137939493914762306809270006540479344022061865888970692829070364571\
8112113322056943734815949745590891727746393276`106.74516316455646 - 
     4.9518463041361448143470812670458364954226478724962535455783243729503279\
761290933454260901344990158307748576212187696`105.84528215438093*I, 
    78.2859805188352347486337761712224451449969251849280172550753528875745204\
422269246864940550870157956471006276222404321`107.04419899324307 + 
     37.861574517057244105831266208156935116955998570191981683961649546223493\
8847337749464342910557000837537881823263985348`106.7287136684701*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    23.5660494017776083879186288446722707944115596717482796914939225774605372\
300053106270162417725815922635289498422106219`106.5228017815947 + 
     7.9878170055497270065930721899776798717714862054412887014219208888237805\
934190605977268494181921174352154305699572213`106.05294310480804*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -97.578243054454458460164743248399876356118348504269792430491016689276992\
4411487229863544262708786250993023858675181829`107.13986799198717 - 
     93.677252254593430951198917013376613268834424703563295056677648288248637\
4514082012213932405725559119957585972117005277`107.1221491413377*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    142.499468980157886538267274464706087280472865845208845762028364125261980\
7356911280786161094858126715162881597628850692`107.30432824379466 - 
     16.542540000665123437539999773868948021025039786869082828889247968198607\
2300614731177022454768687470471291482027341539`106.36911719129405*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
203674394403176987808325645810448892268782394`106.83028580457092 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -110.124491242674659468303811253229490454633197\
0781614675782344214250442892563773496627991865671067767971179173087576237`107\
.19239891288652 + 117.0635625300399867130403508438617960508864169646761741096\
992310504753803553292486516314594263538975569864289169144219`107.218936734452\
77*I, 17.05708165491011859870244406002838079458356019355791882637979349973506\
99937401797926771564652546994990821140004527109`106.38241972632903 - 
     157.21143212455945957077757438106396285890716185493244626631969001723268\
62127501806354157342773452737505264319595686137`107.34699912177514*I, 
    -82.080360874795362314065000038121238165466822540899293723914180160086058\
3740814906255555442139380395108691040220093396`107.06475425502454 + 
     24.232783515941945633557466001548581466191440126441191204206585995224538\
5476788348802837610755741438840467922188505433`106.53491830037984*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -34.458542824454956096327614882562006974214664722384091447608775014962266\
2244962273830022364188326246630094736807537295`106.68781190597943 - 
     54.516217168348982818513922435898815555472490055512989804625019554125850\
9094094899620552539138202864503471185272136086`106.88704071073366*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -119.17655048237176687024323145306575259766198155117424647705081275337870\
85303178217847231990809130954444506574595585029`107.22670580862246 + 
     11.672889407906443980435231807548958015151908069998209007458404763752351\
1505201041211499748967700194830554707748968263`106.21769336875217*I, 
    -116.32930040025938991903425200129033846739221154817407865860368042477685\
96800568098254984063465120986558540997809271759`107.21620411410355 - 
     32.216435536046812922279628717438418940212651084648901568432597412177152\
2308778739269035015505879526773872697933358056`106.65859248572586*I, 
    -75.776188447003616223371036344431629343283864895628719107806080669328688\
8141586841828186129086651068656033989705212332`107.0300477542465 + 
     8.3533658610821307917957214445825339650785684696445132914734230710996079\
326308356221932740148588696087410576705758582`106.07237650090306*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -114.35796188240652770049164864417780295250621576968741835147896917678027\
52506358702302554504654968268161374960020745461`107.20878140447675 + 
     71.419224145515943083221661800964640244408595247613356671371973320608866\
8001147440138059683139728101546054886076592481`107.00433012580649*I, 
    11.2425046621543679083912267116479865932035435882584034280975307754016594\
144715400162620109449186367778810710136242822`106.2013780741696 + 
     0``105.15051499783199*I, 27.11905635301840918359403874934896237106688566\
12531158686795478296351225693689399996515198618793282691397730176432594`106.5\
8378957138223 + 63.8755378866309274209333246648905235896559537408986188078999\
096436237379339586461450926616082431613896164949771866732`106.95584956812095*
      I, 25.50493502830275991138068250436115985492592192937286639443059860064\
51161330765057025015101067661079366104609756362731`106.5571392193716 - 
     24.071004955177820415475498057828730392163471157628082739460926480118119\
835349657419462800148988331987154874923691486`106.53200922011274*I, 
    82.4502109969204882110765481264686199916989606587884129816041987692606989\
27623012229200907908853188469785699337065586`107.06670676920952 + 
     10.705122650368667017783561507575714284300613466651872775569452707127559\
3867687438998266928817193821331977653331390153`106.18010664527499*I, 
    182.857387783473320190014422611966786348153728395224644534717403494483134\
8015300467916036427373022310918121449855002123`107.412627509177 - 
     118.03982934497964612380773758863507215595670341391104520084639189651202\
14850580977208930660117014098247253259676389358`107.22254357078303*I, 
    91.5940314707218374559170992283653516432627484959992419646597525755980074\
807862746842339568588756664081207065431139828`107.11238217255026 - 
     59.736062126581742804334634118716265293938940340477024222084084900793121\
7724638785049272550256912123974113045157298105`106.92675158782653*I, 
    -12.925592420463561118357131178320305784548850862226478635639566938150782\
5725304349311926701209496443135138226319401727`106.26196545513315 - 
     10.678814396599426636916207567198497769675878690853048833762101038486376\
5899297637159096383787443793092924912217062808`106.17903803614281*I, 
    4.06177848858035207894409600904756749301101671425383723353446557037238189\
64387542555322321270162361858985974232271387`105.75923123304791 - 
     4.8690870102350707225756497592780568122873635228502460942115047515022317\
767154923593218970187458130649053540943270464`105.83796253325842*I, 0``105., 
    192.478459749572595873754432264032284526047617843055800376184601804958916\
9489176726982190669634451977406096715738918611`107.43489713253196 + 
     10.260308560473231215596736790040862752363884698961443374225989257245208\
3675327130115408501109144739663253644438513806`106.16167541943584*I, 0``105., 
    17.6703125453957729468481899786699399949204146412650969800894811770093435\
55921071720622448960444343163772923582413079`106.39775922903317 + 
     42.240446211087954531347666681834402428655570410373922252897328301399081\
258374022109373497561198416919248212025805195`106.77624349509425*I, 0``105., 
    177.715931563096840033980679187373512797327613254992493534877831015696469\
7427983080093856161941226319917493014984141174`107.40024136024508 - 
     31.658047962926184366382509672579498067122366265655740969757870326157036\
828872633562841671360003297741699273684968771`106.65099913056093*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -4.9062792841026420918913088295679206916962409324246549290116221528053178\
611968966351779003657231661258135876119713013`105.84126726410194 + 
     57.306971390071873189894180118628011046445441499790464891774214258257901\
6330907428120698732393620129167071145804047926`106.90872245491416*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    244.214071653553655533126178136991105318506369728888466938602284525443003\
5400377839453013543182157175808381344469416696`107.53828568227878 - 
     53.356847373236978942859065648797045442563816654558282879345104001074629\
501349882759450236820628459250562480982983775`106.87770515890438*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    89.9363425681808347261915183213248799974830463433274712883016439736289207\
019083191923203829660317052421389992413735229`107.10445022001484 - 
     48.417172053902449412868306853873915277026157022497061820631835243572682\
1924231855706829425988110942397811498841956882`106.83551441744305*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -10.439697137668606111498427563563791767577893420086169220602626034958306\
719738306142754207444434468412576559082087074`106.16920289751863 + 
     12.325169144856063240807701947236566444421162326227602913874298619114288\
7534150131539997078238849895075787335603296171`106.2413078858765*I, 0``105., 
    -105.59625382510595775580611145225792427646641297579390353298073585173412\
8937212690928111252521070979850250366510272156`107.1741635090985 + 
     5.6453896914618809421173451263188146951817916222832184934863748026479464\
359131676295915193257052220295857904043592335`105.90220892372278*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -58.309629267260061604782049619458457980674798389093961077695257232475483\
0488412685178232403655976028937080244498282018`106.91625527801664 + 
     89.057496066239395282478175837500252296365816163676735253950588228699258\
5428841120505871767924870412518472539685326866`107.10018547820836*I, 
    -111.22615643577578645044249190355805384368067653442455118799466877737092\
7050059274698494466920215260782408765242166338`107.19672192770334 + 
     3.5360922622366733640373545100858293720098185745544986194298262433169784\
104439731827943500098597177274540319687566761`105.69903858575039*I, 
    20.2002799926738978180437779384620532282133232235244735958508104372931728\
884104370397182451446693018918273456662063254`106.45587238700291 + 
     6.7362248871865407385452714698658622423224906847558458733734324413632811\
756425387323886543351691833857142604637661203`105.9789315753785*I, 
    21.0745093235554182584599657678594659618299983865242062611047581045063150\
486717187786948112736569354193021302546701329`106.474272469596 + 
     7.0414814534682389698306234411020508668629140292729851180534807458298261\
334753185345474193628141890780784376683392622`105.99817903756798*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    44.6837821494063322917007970067459422879679519880698382463230249539636233\
870168213598712243088539493464728708706485155`106.80066492362515 - 
     19.912020708860580934778211372905421764646313446825674740694694966931040\
5908212928349757516752304041324704348385766039`106.44963033310685*I, 
    -3.9475321459452759326019132208034621030081939734733041547315953535606227\
320302314087263120916165359858673604671163502`105.74684067311772 + 
     0``105.15051499783199*I, 4.970920674306393989296267287134291639581037533\
8109161700954583032360716064601839235926261585766973869174813672060329`105.84\
695183057752 - 6.017751238794455103868874514457182598040867789407020684865231\
6200295299588374143548657000372470829967887187309228716`105.92994922878478*I, 
    0.93424708328299867160069080643344200677478712014314554232990542993501865\
0923538800531293427904665078360676975773461`105.12097674848953 + 
     8.4084213030423424701835778909915409461124654925352651313025943845507573\
937794309583808986372068318398019091279270532`106.07522946167552*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 0``105., 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    3.64561863820760911563055427030111779226609081692991845533043789567867238\
98477178962404197599891352972552803043557899`105.7122862337405 + 
     48.965951565475667509464616375161697497362017285068867417876832722731187\
0592356079253289931148869105463536325396931585`106.84040919649071*I, 
    29.6927933976829617546285762821145740417439264091503401014309606672134512\
245618868214934465489473332213076745596107048`106.62316605430755 + 
     14.222324701341847658008028923549605338477847172396691900399108328573856\
1036043847419779821156468705054716889226167999`106.30348558736554*I, 
    35.1898976395755968488005527212769138363468300618142309684032107025671265\
542837528957217504237981367214096650410317327`106.69693300139262 - 
     24.928720424750580914894230157204573193885794112136665887548433537447523\
7590246717560492210509622201031276774640803755`106.54721498485033*I, 
    31.2828658180642672493176798554873693573985045690010084345060444322910194\
487844510622383011453756649510465944815784143`106.64582152968657 + 
     3.5637204264410862053686497925024115247522669148801976038819392326830090\
26536361882490227523578463749614092877629499`105.70241862416867*I, 
    -2.4863982488482721875750786539277997711095685880434654291760978462540559\
489237509812918097597059031552883302431177611`105.54608568908256 + 
     6.0944636455192999594687963349958607129542666248230754512852101574352755\
061267668731372633297340204328729764389340729`105.93545048858361*I, 
    80.9655111181566418583994551098763311843507981468452406471025717743709947\
395896123611902916521906767819151875603975005`107.058815059664 + 
     44.562121005922804387568824553322222607321162930266783971216850066356585\
9264498300820298599088563080532599012548599322`106.79948085143498*I, 
    -56.006615043464929445771655295514735262320018552420632112950868396716427\
7206868460313620077792634897575007149390803246`106.89875432318118 - 
     13.638007142528547114639806907605233767189010310508828970237488603876245\
8477429431073173451381769981235974696394635057`106.28526591139038*I, 
    -9.0655888741083890150232792627528385297833206965098545757589932304752185\
741199554355583106414531828026009500335712251`106.10791101767768 + 
     8.4118288937266667470089456434428326702305100703820524784137207479221200\
618983555521605145782120327361019829546906781`106.07540542788692*I, 
    -156.90995974139830839224193459372662800917578007469744635186620686035686\
95805610438359091343727931559153471965590100422`107.34616550880867 + 
     4.8777023667893663005117027161118206883445629963381146960086046247600636\
770084167301795888903037591885472772460849985`105.83873029434177*I, 
    -5.8986783188703853325859927587453832862626824514042874207049041518402712\
927060858366523332231227994524629676299023966`105.92126971063976 + 
     0``105.15051499783199*I, -88.1983606321468094630184875506748825296450086\
643053263757274732039770097934153012525479544551907952364508092670168834`107.\
09597551068458 - 33.784056600983408634474161630698459561793633690219908217679\
2671763909005021736513419107834206659306655896234560867403`106.67922679385583*
      I, 15.60880974026763207659647934232169033188558529744007419904509474073\
9274707481515462932725934689764669200114515374653`106.3438847847546 + 
     42.545194977594260167988932718658297293283343466510094031982510074383867\
9526831806022579047022477744852554006349122297`106.77936551612916*I, 
    -46.208601471560332173444000074991652991753690882764307044161592562965856\
6901235063702478437975329278882177996857906075`106.81523782239105 - 
     103.71529540861350872711558915139222740295761635487818371022465626215988\
11107012395770488328300307799939929292517514042`107.16635780650377*I, 
    -75.124465092925762877820676458752484925274095500789392872181531076305847\
0897311378529350516293824516873904117309633872`107.02629639055637 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294598`107.051861679995*I, 
    28.4923354043964878890906138699763599059606530024955193862733587512836423\
702824476378067073824024641271851635506794367`106.60524304593683 + 
     20.018371483120063472893594703839445113212518961912796184455210329809148\
3508458140481224658126626118282337601758183672`106.45194374207111*I, 
    -75.890990984050913610327053044258337560154244088988538673980531981480494\
6491425567376766742565892030685954235818334546`107.03070522170988 - 
     18.287598759908139572347883917397546240988180371351999641723099475665711\
3998372257383006742252420826289407247966271812`106.41267168232517*I, 
    -0.6116173422027696333739078516648649244221795963479407477987041434475093\
830335156891741461904102740766592823072060065`104.93699478901993 + 
     0``105.15051499783199*I, -45.7677109459861858643833357571322584770929745\
025619522980000434181495221533037661405068965924485065825298928663525204`106.\
81107418973522 - 94.746040222949081270911042409797016244393196317375672443526\
3791939311067282019075666087181217388332062117711037290572`107.12707606612636*
      I, -53.5841970313785432013101801750251556211292916059930587014701444565\
815954142459895630164409939043787443777612405966022`106.87955172495006 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
20367439440317698780832564581044889226878239`106.83028580457092 + 
     0``105.15051499783199*I, -25.2828721210368462724811954130658970945188047\
089010779394085608256896071090664171524627250209977011093311373033817565`106.\
55334140587058 - 76.974444121003112503647881193561932274675747542597318077174\
6172120906853925257608258134923229325953977336240182073127`107.03686155911554*
      I, -34.4585428244549560963276148825620069742146647223840914476087750149\
62266224496227383002236418832624663009473680753729`106.68781190597943 - 
     54.516217168348982818513922435898815555472490055512989804625019554125850\
9094094899620552539138202864503471185272136089`106.88704071073366*I, 
    -114.82998779583636175523754838042098680655015059050571500841906691881195\
52720830068574396987507956493999248056506046282`107.21057031649991 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
171284841538778222923839285076542815886792568`106.73819547074459*I, 
    47.8377568159162144222906276269886375690386356269727697605033164608443000\
20367439440317698780832564581044889226878239`106.83028580457092 + 
     0``105.15051499783199*I, 0.494316386373946651188041862446609011565415108\
2338177182677860553792098348040900916405359926739197147742902882156709`104.84\
452000520523 + 10.65860427490076145263937913104719381372558025751649429651716\
9095890847077068022859487754592068406755857596044987301`106.17821533616284*I, 
    -34.458542824454956096327614882562006974214664722384091447608775014962266\
224496227383002236418832624663009473680753729`106.68781190597943 - 
     54.516217168348982818513922435898815555472490055512989804625019554125850\
9094094899620552539138202864503471185272136089`106.88704071073366*I, 
    -8.6376877707948489876463609435779492855661607500332164558633423334329398\
915106592513500946050230212276723646578365422`106.08691249924854 - 
     37.363834369914508899008723852978785565590338677731438129535584432060979\
1886780467592431261545381106889890054639553452`106.72296643606046*I, 
    -84.207092413607452478273864277723071213839721098249386854944605687696775\
3431644982102280698723500140721512834456006152`107.07586366969237 - 
     20.491116050744983972093326495493492215157691772638701231755923586238466\
0911001726625670597598679760661050263311684458`106.46208061077104*I, 
    -12.394277867331449810646576775309644041476694800333630110570387385155198\
637131163530411094514161890697278423507583043`106.24373622620334 - 
     33.157919923051175525504251031257369230475083642540411890328724058099919\
157728868983162868865432094320938013986610006`106.6711022762158*I, 2.29831632\
14752489312966293673113068892546459714637467488735391765817854292496740930237\
482205664830225589487021135662`105.36140980120913, 
    -80.795120963395554244622261556861254704374069506803296245102621202003414\
0478579706224456784024573895101033336914205183`107.05790013332623 + 
     38.697282942475194668177875982016423196287941682681727341137646064595354\
171284841538778222923839285076542815886792568`106.73819547074459*I, 
    -20.869157772392674268385539878400142169912258574172992492938737746910428\
5389575741276474493911599171707613764124726638`106.47001992019965 - 
     142.91164161366313054820599034862072069415105979807295191484192789559735\
79595121426325768394413945021104153427614620694`107.3055826057877*I, 22.34997\
76265491053945827693972855815538827304148914068550457684004747160580263101439\
647262968213066370785488318253875`106.34927709271759, 8.835855630722969600852\
76618923150829955646094650769482800938969070443716390589400571478881599824175\
84642709611049166`105.94624861130843, -33.80469101743942359442769056238870279\
06635426343930362450729615233865731551707195867577315375934287286617284592369\
007`106.679491968572 - 127.82152495432080344331552508866086841093026754321529\
52835713461973085260241845017028379427415519011830626183965124319`107.2571189\
9235651*I, 27.255278874722736358752374695108566108659194065417634359464813961\
273420516629411972916703636332059534742119715122632`106.43545063006704, 
    -65.434369111806582338452297346393947350032804508440016710428903427934888\
758138544714109351507639258772898173051417328`106.96632091733254 - 
     79.679515043965162612364528973003407626603325227959129804649493237072286\
3534851868639123424435752372087528685491294596`107.051861679995*I}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    462.501855642677554114246470735084202969160933535275184803498154135970953\
5560658061847981202687421583807675011392048399`107.81562847738005 + 
     272.32296869580358015127864263519222216030104300506804683566473720768429\
28623965082029666951110722500081761913398271445`107.5855992706709*I, 
    451.375248937344338992489994193174301890618308577615061021649195202053447\
5059334481815245737903782588835220495152622477`107.8050527387841 + 
     52.691116194242613877377195778036558241144901545302359713220209330811251\
5405346006246369733912282170379043895120260076`106.87225239647816*I, 
    394.643799991980754851577700410078048856870183279642240648190350531537132\
4167740298393464473563832345103366246045243219`107.74672028209127 + 
     28.691542106873573155643040807186298696364304387824757817455314118041420\
6749514027772422214753577268014347862630535374`106.60826888907232*I, 
    341.968122755462787298807281321551847139864062553108678840843397776144849\
2379051528524536659421781986061959787145269815`107.68450062214359 + 
     71.407505229451634731392876545111698273374109629380694192244343464245523\
8639411884219011540842550456266443999453227396`107.00425885818574*I, 
    -0.2732448408201225762814656007715750926685168922641416633955923085249454\
749052764711062850346426686188214190756549072`104.58706696854703 + 
     0.4534041194980391046344319867505444301708132798002107003869046499183262\
732341192048679107393652339929881234091369266`104.80700045951384*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    320.642614269848799716165078551112831192606033970844021152457265831365899\
275478914272392535597139503651852590041749137`107.65653623859612 + 
     125.65473404075852454553943204443921284816069435627271879947655219864545\
97504299016367009967844918405882657242710968973`107.24969385310877*I, 
    139.176021137806737269242328793004147768177701205524865037341456538183529\
7104833695831834876121477145733073224783107235`107.29407941425168 + 
     558.19879191997458424013172877961749555846296468508054207135421324120414\
89685860470173645899495632669101596766670141513`107.89730389006512*I, 
    309.203134395077777369739162133072908145725220844564756245572320684073641\
552656636775135526270031257307927108306720489`107.64075888554784 + 
     307.05111838476451074669340025580894963850222836899587517024984749707943\
70645579527738539436770954367619484729916594962`107.6377256814015*I, 
    1.20329849902828495937339924632916790453942372378331727680642159057501615\
9872310663562604049763213935630600210073392`105.23088837280295 - 
     1.0371187432582637840745947151354543113580757640093787328574105555786352\
49423345988502530336165354115649228385204153`105.1663434809226*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -1084.3815472036849839692145095480666326526917579032606994843853877880892\
661497867459466543771137041258054569000687769311`108.18569711646397 + 
     43.310686067075258981665466128991091405284163278337853325608978896321479\
9784868680380366419389775514348770414438247956`106.78711006109971*I, 
    -471.65853238613396013922850740639556688760258540997010844809718029037614\
97644158952929326459239926122986591504222163264`107.82414269314165 - 
     658.00128599345695080636639916450797815788375691522530527948971531003944\
89455401270926683120660336978451800074285082444`107.96874174022912*I, 
    -190.44495237311453839306900466237717902950994120789213855048420598901747\
54184723380594670088607552359948019824504259938`107.4302844642721 + 
     55.092028351006989011215911477832078776501586709329603950601754895439615\
750708937729174187752509157086339493421249209`106.89160376013875*I, 
    150.053285142243657018834174898310613399367249100976937482581081014033992\
8904052138061117512747222552994108041301607752`107.32676050578034 + 
     98.683713398606940423734154888811072645060412565695380489775792187232752\
0775056395347671913569228646856776795576444516`107.14476048115253*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    20.1930231345180571161427648583404689720490522652834933473001611920071878\
820577718135646428128860872189440509180968453`106.45571634066636 + 
     73.914403278334280141203377925646085294116770187830002927970319173418275\
9527790735908374453518753456827051633781101712`107.01924407296293*I, 
    47.3342081758743312633512898338088169325721880299162601864086198004181465\
247210825762269050527178875761115979645023581`106.82569011430759 + 
     83.367457089412239105704789616179452597082522945038466452969496980611228\
3067715624717961775830519650199438617365027232`107.07151155249109*I, 
    0.27725291681360041854127077819297501839086696020777381772249026396726490\
25578915264084286882739557030781306941057654`104.59339112163204 - 
     0.4916349456559475809565041184071227696332978351124033437904044524803026\
137007209172651827868508156064934258650792606`104.8421577430109*I, 
    -500.27587412681788128276891127319329447259697446346144141447158939235409\
75040526676608241494430386593522111579121841548`107.84972455730897 - 
     312.09676479577315225181951069545620477656295390264867149775351244061287\
13556055306722031328450835293745729440991898792`107.64480426461131*I, 
    106.689998744797336526445158906760009899805634688827573701496482917547446\
1149249260152587280019456443755055005356001516`107.17863870785138 - 
     69.986252943920180460350933091871494688375895012002395179050871796558853\
9896965537386180327217937900725891173102832655`106.99552773989033*I, 
    239.614531198797173710767751829196524253889077640190651523495688910879470\
8203546773901126106100638196596206550241642284`107.53002814972996 - 
     60.339847486344142540042431640617525514870545566107351648734377336681799\
2356176312532009532595313027138732898174074161`106.93111920595928*I, 
    -162.08640694639704043414912117810261228661497499383003028049305199051586\
95579460184887579221508279183851771139893311451`107.36026159296613 - 
     27.277020065145281206961521369121829357731788724951579270692070212544317\
0586327246342566678311836585862199916651170394`106.5863119210029*I, 
    -109.48635208343621500291584221887937043218746907440628314529661696494434\
91009374929398974067070243740283072909191478221`107.18987498381851 + 
     30.656413635633609276985117399736850053943252385452768922567696829149469\
2595248317024487343800304389716595869810572614`106.63703634504456*I, 
    -345.57760493401913737422063332426885878762034361925935978929891633966617\
50804946551008167756980960796920541013300570501`107.68906058821085 + 
     195.64087792806378340051991123114362677198182612094398198289792475559000\
56549504854030104294640639235184415893383256902`107.44197460085907*I, 
    -141.18523270776297755194090812844488149444165477457246406155743529354944\
27951820128444894904265897204461487475218617024`107.30030427182172 + 
     51.094315257208706443923177781448714952735474709401087920465443054349135\
1514490855981843845158631990034384827932579443`106.85888758114162*I, 
    445.718906612006192579594605837402363362581429896107272306204580289767962\
7523046095061564432593870752832840866555662079`107.79957605431692 - 
     133.62897949053418450589049152227075084569311237478926950093156472077604\
0900779508723425002471289500263588295856393977`107.27641564959454*I, 
    61.4784295610354231449357308083887248969434107670487924379008211973000503\
857505321140912774755894055277903642301815975`106.93923776294325 - 
     180.92720484655520002558521079236921604222718847406599878456913387105023\
55613814946706721724689354073164866214061529387`107.40801887163724*I, 
    -79.718671191519136988586853413544281794916475744345336471580534002847408\
4310129660615775181903705548041662429569564383`107.05207504878618 + 
     207.08179573589393803199616692267513047987454034731961454206969031230675\
36462947265400546868685858054966968375162588414`107.46665692019748*I, 
    4.80870764904559547161804028246574353738232418277302523179154464889632304\
710993408394985692944408921582997053254566`105.83254337227206 + 
     95.576294643083234692486088237529312961622713479919816166114064586880469\
3227863928664995403254017353713512430795541907`107.13086518736417*I, 
    909.629606971082479302105123367205860348480007571229981218851652474870706\
6351608618908994873139563531131579747630497419`108.10937958532402 - 
     1475.7758710037630176060464776240643101653429331053654748872947751862529\
979948293892811356005315477725755744208206123617`108.31953540316633*I, 
    -715.34484679032470971186722290909792975644591407873527932435179847274412\
09779676040478774972841282330961396390999000543`108.00503045075708 + 
     812.24430876771187978934127806355917408339879563644913123985804128700450\
52654717130952588783693265033826492459441036959`108.0602016748457*I, 
    86.6151322317108742020844721201202071131875442808234925740286311888596793\
997934909420500814581987283912521921870055807`107.08810877057249 - 
     115.66260417287431283333426979531082744687017519121337705158069637343669\
40634634535312910069730130706448687096510932629`107.21370796416008*I, 
    -96.796045748901190442901994147389483414231064102906659017265334602146601\
9095318462184521424692480164510999387803737082`107.13637261397811 + 
     169.39031474986698328632099009821964712834975911421422847959839120620179\
32811238258719509611505547960855381253788404889`107.37940357282943*I, 
    -0.2732448408201225762814656007715750926685168922641416633955923085249454\
749052764711062850346426686188214190756549035`104.58706696854703 + 
     0.4534041194980391046344319867505444301708132798002107003869046499183262\
732341192048679107393652339929881234091369292`104.80700045951384*I, 
    9.86649537886042970758085793591746839311159007661488751114031573973886428\
69118608371841701927406323417244135015795723`106.14467791464477 + 
     41.099730006997081789871975675307649644532214712104363256472966254711193\
8778711266954613608350432655091726496121212449`106.76435396674319*I, 
    1.20329849902828495937339924632916790453942372378331727680642159057501615\
98723106635626040497632139356306002100733918`105.23088837280295 - 
     1.0371187432582637840745947151354543113580757640093787328574105555786352\
49423345988502530336165354115649228385204152`105.1663434809226*I, 
    362.822265371643484799620974648264942628930881250937309814660094839253873\
1194402515652266485552355103523301523158857989`107.71020892845637 - 
     247.44775475979905189603474343661760051145695916663730401609428611038433\
28835167828032447973352003366191885406504028287`107.5439985153857*I, 
    -0.5464896816402451525629312015431501853370337845282833267911846170498909\
498105529422125700692853372376428381513098099`104.88809696421102 + 
     0.9068082389960782092688639735010888603416265596004214007738092998366525\
464682384097358214787304679859762468182738565`105.10803045517783*I, 
    177.789499936832479012589750033196469156960303294680592507481076544138771\
4159852306470779229042189117882965424619931132`107.40042110624263 + 
     186.23857165902525302987422749120527832042807184935008901561253651775882\
0575992930423660364638484939606675837504866268`107.42058463002977*I, 
    2.40659699805656991874679849265833580907884744756663455361284318115003231\
97446213271252080995264278712612004201467822`105.53191836846693 - 
     2.0742374865165275681491894302709086227161515280187574657148211111572704\
988466919770050606723307082312984567704083031`105.46737347658659*I, 
    -67.436642440149801738646374407153748670460698981460878728725376850393541\
6680171662085064158715889025238268021956752527`106.97941093717681 + 
     247.89286099280676882861644414393973337868309702158566602324182286188016\
09975583403509334738329171718959410479894047506`107.54477901763703*I, 
    -0.2732448408201225762814656007715750926685168922641416633955923085249454\
749052764711062850346426686188214190756549027`104.58706696854703 + 
     0.4534041194980391046344319867505444301708132798002107003869046499183262\
732341192048679107393652339929881234091369291`104.80700045951384*I, 
    -351.82516840127804880315039424387261097823724477318616667893939544591827\
70002745641021740832518033553844957056631733261`107.69684190204616 - 
     176.09230348209014782526328260744225309270049633672430752283576559841286\
26608678408285936664779093901164692961789564457`107.3962553723779*I, 
    316.801929734474223151019887703282123888087626630407614899666839656464280\
7413655988602525140092154845031089102928624117`107.65130281617394 + 
     147.67722531803995445256742806690451363187152517998889542568614094203114\
91463109497182798067677244669222898317872089678`107.31982852170624*I, 
    -102.09040686566061893628630015581550967703330117134352187501323269177688\
0321147147114693847519364325196125632149083787`107.15949993246497 - 
     137.84056656612738747981542062329249030161799471455809386857890882496956\
5199131499125960272953342722723341968867596181`107.28989204735639*I, 
    0.27324484082012257628146560077157509266851689226414166339559230852494547\
49052764711062850346426686188214190756549033`104.58706696854703 - 
     0.4534041194980391046344319867505444301708132798002107003869046499183262\
732341192048679107393652339929881234091369285`104.80700045951384*I, 
    218.805621441486765013827634441129693253668153954892098804821339107437138\
3917566340771807973583705377377946464039266056`107.49057347330718 - 
     119.49568436289742680948040159361586782973275595932064621412547756190587\
16390658272379880732655156496543918388962920798`107.22786721867077*I, 
    1.20329849902828495937339924632916790453942372378331727680642159057501615\
98723106635626040497632139356306002100733886`105.23088837280295 - 
     1.0371187432582637840745947151354543113580757640093787328574105555786352\
494233459885025303361653541156492283852041521`105.1663434809226*I, 
    -59.330217526845991529153900189229124147348086200287197836223133483959979\
6050656836523478722235928722834919581168335333`106.92379093845895 - 
     224.25528119069663112914510561159704841282136705541547596689023541110976\
60881197985710205462861123857681747854933089552`107.50125767726259*I, 
    57.9521342399063074411472028713769492702581437156589861725144845573650243\
143915531356705250563027900431044912829332531`106.91358443246372 - 
     247.35544409610844203785849192774577241950182207978877763928023031033096\
15369901644363279873260595452541926447235165346`107.54383647111267*I, 
    -53.164182803674711814743525563484615165000200035358434988206111950723061\
3946001530070703189893920886030523653855259704`106.87613414047688 - 
     133.02518958846899371013296399666302560477759996403542386067171004167843\
9934926295862268704539639544800630268786376705`107.27444888438886*I, 
    -1.2032984990282849593733992463291679045394237237833172768064215905750161\
598723106635626040497632139356306002100733943`105.23088837280295 + 
     1.0371187432582637840745947151354543113580757640093787328574105555786352\
494233459885025303361653541156492283852041524`105.1663434809226*I, 
    -288.72333830245730685240220504550382515182508784924803195218503459693567\
86146485309254216590746391828003823707172542052`107.61099688835046 - 
     103.52566454190308580681660666824243071426391752066901058861349314014004\
96548899822954977398556767989442108765180603038`107.16556302479637*I, 
    -62.601597392272130690639427392973157608011098471133835465670874450304995\
6404877977071773596194569659286736881924055123`106.94710041298808 - 
     126.72007150060008321744017654453034425304252194479483640559826319267515\
79432034828984377376421472154018712452655924696`107.25336040712402*I, 
    58.4994882015649214455770916697907011099627217735992380992932950921789186\
487682114762496450444118836252358912562955722`106.91766706438924 - 
     668.28810382099492746581364201832064865403658580625840177659816217699363\
93327484060837991394974091443542071370594798021`107.97547872815983*I, 
    -53.594858060340977876423100985777761738437913350659381603758612338494346\
8175589246685832270157722938574007157158160942`106.87963812291395 + 
     70.638740109146325211968491969877388985085462376243906873741002683389425\
0105558920478033856709122773142268459066429914`106.99955794252772*I, 
    -75.384979810087383067059220814027310809764736690116686665640080934132268\
4990760850551368206628706021994683194365496963`107.02779982068567 - 
     90.187054937791485566812383447504020300703085173663083190260121384921611\
9656699536435021914595256339491254751572130074`107.10565920308412*I, 
    108.440162827753273981353361953529567897441711306997190654837562442558619\
0090349658569462672315007538230139050656240082`107.18570515885351 + 
     160.25223303040187164867695817222871707800182936106069778514030846509883\
14988994731398044086014343638914518043140506011`107.35531908772973*I, 
    -11.200773201247258556399806715479116843695370019815711303709691816928922\
2123363944740632739048192004970689894592011329`106.19976300134545 + 
     191.15522895604262709333473054963014131582158148013076828858675053827941\
3827263085507027375181669721502780380304293833`107.43190118025869*I, 
    439.009260070961071877648792067198154058219824845408075358366832584020406\
5332961290841389035976250590045352037941242772`107.79298867879236 + 
     718.53004781218055179082308954715493186112107426309419610721674092807402\
95486462412763108019775635717082746563518304873`108.00695993220364*I, 
    93.5422843863884211555520260967929802424137893085744967554123910418518924\
464940470441669900619085715662386800631721069`107.1215229693943 + 
     241.30230689229034979106055509668097374758796521406654036863429417390658\
11291027248563965192112104773884476309782233927`107.5330764716919*I, 
    31.9615709297824952154068602605656036217863929976155554941343446783897441\
344785464059040927216995411055557635663481815`106.65514311482468 - 
     38.961082213753544007649083512715231393306754709993460794943198690999102\
6566706809907195085862291946924495501188044776`106.74114600951224*I, 
    5.52444561987247804580899346917321912197058865507270943667699746756748536\
13899192197288484127120188638156639864382251`105.89280370076648 + 
     26.274700732865599450132202911986483558216217213345709257381239173125268\
2130758358393237523953542789276614677863660234`106.57005277597452*I, 
    -123.79903954343413838677508984983715362244285105229170743142306473827834\
5006511427842506996966411012379365007059538041`107.24323227318972 + 
     112.01789548875390282940425824386460195814667861634986493092020274465923\
81914500336839351444805580960582775514501881296`107.19980240703057*I, 
    -135.00025457280820316890149275871056053242197746068706188794107640111743\
45902914294986230235658492258856213959914038187`107.28084958528598 + 
     605.39164380126059003636702762211374393912144892251825872414360134726263\
28117053322376255517325465954535192004887880437`107.93255141994305*I, 
    -244.56393777110987518986323101141148688460920554734467196705547464299522\
05375657106011373984305695406458643904794033707`107.53890741626549 - 
     106.44549776773168893242681687969769128814749637408118237575943643418265\
4201738235582353418018755318446129118121051482`107.17764229502033*I, 
    -83.571439698498263605953292037867683221438864868451223079769297020115463\
1487306349649648898141563290290631455102033738`107.0725728817238 + 
     114.09133643539659867976051223959158209645944035719036961798793484834060\
38466717654799948075412291431995454190187178978`107.20776766520243*I, 
    -109.98561875694140636767135736096801858874203059592418857472612350299822\
13254400805157004001386524267898472144391581319`107.19185090023736 + 
     104.93596737383656572449443543069459231877840003078143912208831669986536\
55958834310386657421294839205501964269458272893`107.17143936833905*I, 
    86.1317067977160446861254065461340465942663783684917734553296639498209919\
023484139326782037031463600373415098326863758`107.08567805117247 + 
     614.96451587182458417929687918652578240589026164173776864179510232633570\
95538876154427887761359321362231373945347944077`107.93936505506164*I, 
    -51.890699070692538584075757917791502875073154677713919606388260540737384\
0240095886131755663409868618061899266191228372`106.86560451937486 - 
     107.25372184159309109320018942238832030531151995708851077619058731656340\
91084390692334368488544909797353285221201341792`107.1809273695253*I, 
    -41.634354711618142381672015989920888593776578977345844741833968829724968\
1780588962553245006281590367396814188528565947`106.76996683577418 + 
     135.30224711275400425444731000799278380231994968891123959650364504060733\
53616068451199456608444690396294845537984051879`107.2818200072941*I, 
    -56.792574412192116149286930750682227914006692928978204071254780807582013\
8485527596110878999514965667598637844402434257`106.9048065535672 + 
     69.665080565610586011070605293506761114958651209870157882622922108681086\
7792034935676685604551289264120694377518612649`106.99353014152801*I, 
    41.8272607941537807855978700962095569910447416423515702189694529289125359\
104792351117702432159449239172048887473149847`106.77197442203644 + 
     776.99231984648886464441955670801448527578249194474155292112736156340806\
57004640844751781072381571070883461562965033502`108.04093172388545*I, 
    -45.796111097191254837094758409493147835472324680386684733929456001329469\
554419940334650543117952755148752573884238115`106.81134359809049 + 
     93.337040323917761672337587654904605183380697519248178038907829696881175\
482546576083177694001879801778815119188813578`107.12056902331439*I, 
    44.6371198931123282669118049913397006610733300848622038920882922402114114\
379513240374295123456195167825316043048724506`106.80021116281884 + 
     243.91127519342283521906534392058923488366908621659595667707326902020075\
57477037979699577343774385281879493827493996026`107.53774687457502*I, 
    -27.224401131009727435408421735940869332241586394492138965719880913427312\
1278359861111375813696513098166439107332055931`106.5854733329684 - 
     50.831550056005856814865969762016517714234246262089648667062109330229812\
4631071904712931031325189234681538509808050275`106.8566483511016*I, 
    -59.162952258805891333968600430554346751026426148778192553528996184015036\
1359562073250781774760560859236781314263078602`106.92256483519401 + 
     56.676725593589415806846568886939276145382540765670209564465677350385643\
5107211289149375027403475223709854958070213464`106.90391974946894*I, 
    43.0491518658905415797812666652589203826637780800924876506208169972744139\
439606430044870008199725175581701343534991603`106.78447959744068 + 
     0``105.15051499783199*I, -145.560597914968321774843715446203156920175005\
3708636612670828349763849935031315772768054135096155726794956884325559211`107\
.31355882868849 - 332.7472126039138788186554082444296306610529847875500132861\
359434014718526054699544282331003024902138983056477095440789`107.672629423944\
73*I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    -63.830854801800447472890303422866064389401263735240992690303607075395365\
7865889714334958954076779116106243052907285271`106.95554565822952 + 
     238.16738385963492326846100990696353044342209394426121220840545677699520\
01811806573115894825649447204697039360539320898`107.5273972840314*I, 
    100.563012503883774279797393480660064340329463675490141985001924777141666\
1089495330370155349177630961922277147071201506`107.1529532725956 - 
     142.35797448584802161026294943132729188669432061572666635724070220999820\
09250029727869340084129240372877554902304688092`107.30389679792893*I, 
    -19.668353234231851477827341508870040301486678926334569250729841440566374\
5473851165478439858756265302172243829595441213`106.44428299724166 + 
     45.115334307479891065709527187052275592989543887199912873460899920897496\
8677189125925832919437090357263887193229046174`106.80483917769718*I, 
    -28.269496799426896114231485013830418901828561671399868769571262306680210\
3298540073953261403552812042047363117375829449`106.60183307589432 + 
     41.667043612738549352812969105367732266458370204679390684485074665830817\
4628597894697565163451512774560721434700545245`106.77030768503698*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    4.73044823216914874774287804633169243451568874837886462726889839531030473\
63640594601204938370407460986856140432169095`105.8254172919598 + 
     111.15669426820763115488401385478513085154562581111068456361985215929370\
35232777090610047903787397143663289685481314439`107.19645062047832*I, 
    11.4194451473275005037232309965314610759796113139344060201787675462268183\
989057455184508241554003400621117994734087063`106.2081600005765 - 
     2.8770861281751214323246315451508157512827680191561006672260853160750578\
040093486266643394666757450261958494027039924`105.60946786091499*I, 
    2.80798200301157032820264909076996504704510902169204050665115651650539806\
79679804951025225420139065776666183522604483`105.59890931780762 + 
     24.065642898135991784222773167251406648064748227108350215849514975535254\
1556814275793853680318677789673897445912441814`106.53191246589745*I, 
    -10.323239462511538194130361794147898600636583928535108067712258567490089\
4618120259803067981352867254667700487805037103`106.16433099937981 - 
     17.862061418002863994167822181472817335015867130109829888674478058437340\
0129647966558086708064496716493498994754598189`106.40244657616961*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783202 + 0``105.15051499783202*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -52.925270713475828324566601519483356890124806849776557772557946796447753\
6351600534728342879537614008601590076701316243`106.87417808595129 - 
     27.577935099716988755779448091812638311723499155211995068806102294917283\
4633519685560545471746656874389570059723292423`106.59107674305214*I, 
    4.29112574211137292577036187629977836335113622825549902827249379646059833\
8281160779812969695759098398432167847033149`105.7830862386068 + 
     51.149463285783551499946691920389401493642287560793946194411378829929717\
6879064320443426357283341380942176912680898662`106.85935607882747*I, 
    127.130744969846216734502074173051987565528773358430083762092776959487047\
37251702716268344712276264601136189204691833`107.25476558973982 + 
     73.636774231042995394762103155108961229684126690509284242049107926998231\
1597075268967555437541959505450688987126431261`107.01760975316178*I, 
    29.2071344108101569842445017230450641872900494989651710241160065674968381\
695360644401642115229512575314234526745673542`106.61600394711567 + 
     55.277193692119088154371762459689218169584581491984494321756453464165650\
3431197777805040957644331708130259200602189014`106.89306098453237*I, 
    10.9127128839999450915283699336169315574776559152504503677235507692915464\
254416731560089329268805204776051899308861051`106.18844772679715 + 
     5.3917841415542462800879780431626403409244765950790129298054166871911958\
024066558825105059829366771236802137207277442`105.88224749485919*I, 
    -123.29206728121942297148340828694488844005173393442211296188857032970470\
87111241279173517890480267130819710148223511398`107.24145013244215 + 
     177.98769192268918207157415708009325912030284480274547017893778451830441\
19937611429329479373841588163007173622097163916`107.40090496915846*I, 
    1.10056371865334990840703082759186574218261942411907139080403124160783817\
07481499509468646960141391055039766956543272`105.19213018952686 - 
     107.74096821767253694639568549025240391984123827483562778379019087218758\
50719946234763265558352214194469595053631627829`107.18289587186078*I, 
    -8.4015287311995618699340429662972358011822078579619479851225410028184712\
367417958062465047425117430142083318864184706`106.07487331474121 - 
     25.603301279189158443569705038953493290386555506570403233606368859379950\
3611064189031374694612901305793757644525953404`106.55881096450709*I, 
    154.247269334151693913412007203995558500273125146587918386483752223655756\
9688969809023024991295020984174579546532816325`107.33873248221568 - 
     412.33431919196260456190242455581143059249362285934695340857626014113967\
11109707615630343993642777494592816168672228683`107.76576448110633*I, 
    1.97938210451683910128761589939043231647394098372518214095025991894223877\
05711042378730287682614435801467124839170657`105.44704463734656 - 
     5.8701079117690161734523888452647475897686363440553551506182143171182112\
374464177982476926691046254541192118164626203`105.91916108290499*I, 
    78.0811001683519157811331979769551690268169464965290196091286993134996133\
691532548536299742277558409322038666868370635`107.04306092177441 - 
     101.31842164392140396548362718608582053583301942320344685750218821151326\
05626796502939107879719060177779297186617120926`107.15620341348787*I, 
    -204.69254637340010410997391346539910431982753520242131967927842713507612\
346479514583653694527399483172067868979141217`107.46161702648453 - 
     124.70023411538706408893975905190953734066958219565330221622199100414624\
58905088305898371631542602928578003680737290517`107.2463822666668*I, 
    219.782904683261832019170586180520487167132874758443167899093375121963997\
31525489981086494436735237644071899661383953`107.492508906618 + 
     89.975873191896271977763622998571902257624738346785577589039562795893678\
4293959405539205284196261086973136116227959882`107.10464106788973*I, 
    245.375415584941850324561683841016182463874815205158355541946998606763375\
8615553172644547293668463937144171981025351019`107.54034604599215 - 
     141.28731735839879910087677347083380113276782550059001146232621095180659\
07136365809273849169025708164529499724483194581`107.30061817703039*I, 
    -155.21361997276871814965326077676386560546663763658816726363006796475924\
89124245447731560355878227958925394719709870305`107.34144482570446 - 
     22.727312848865099655889329685191739545199245100210186212755118784891269\
8809516457074685502189193355298123453933824893`106.50706308802692*I, 
    16.8550723332237702543171935308461861028601596826311947362995442282170924\
763240727227812340221903138238390459998303996`106.37724561845953 - 
     117.37170856299828540465123813220646848279050214087873214958353053142297\
5338493942626420861527085020924882104092041812`107.22007842442271*I, 
    -33.990754261784582922475997804071100519613761971220431557560470858598683\
1802678326534764783367079572756714080125599366`106.68187579960531 + 
     0``105.15051499783199*I, 197.0302449412574917974654207561692814503610261\
298666314552534030291502835310958794266109643433188041164352454046446412`107.\
44504789507424 + 54.562896398635118752664341945363658756512709205023974090196\
5120303469014428111581418829366285129266480780591193344753`106.88741241403609*
      I, 260.7721792649946036017697657751124101375462591579759787602236607523\
741920560789476871442107123210523521903137653208286`107.56677625423166 - 
     5.9458215613755958895251889148545125000737707466807923275063365251534832\
460859278074951866164582390750736543535531488`105.92472686938899*I, 
    -15.913401018600467349337757635395513768064820076455021989150972685013902\
4784315916635881036113919102707000952268812671`106.35227800499351 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649584`107.62846567292904*I, 
    164.947998167168943033323139366593718822895719184231480811157286469716231\
6053824316058342067865462984943775554972936001`107.36786204708451 + 
     79.536832943600053896870458607852935834812384763691788231755846494995920\
4544808866192867244819588665527501187594176311`107.05108329176758*I, 
    110.687425741840398292047579041591927664950467065945207698047239101900407\
5534112169644588508013308988862059664419919802`107.19461328500606 + 
     44.306235636346023148683945825898772858013365682590264247007860627147080\
6069035968487752498038409488274368613021980523`106.79697985073405*I, 
    -58.020113674228272444985178627441314877253268138859775481918624262198935\
4741287920216867100628144883492928074002858043`106.91409357317838 - 
     390.76447421921217503872586135471838213970687868573814244228742131784377\
05465488718220890974161350824814991118642017297`107.74243007142562*I, 
    -72.243114749263770338668829467647162585120614810101268346320854822809473\
8957542863268809535954804949970724020783657442`107.00931146007179 + 
     300.57349075419487641177698177269798726999750017335186387127745540174280\
76595670522994981323201026882073124856750649588`107.62846567292904*I, 
    -70.145812311836945514203660536012707950030971174129619826247848677832643\
1112158237681905177460288518695609031990365009`106.99651674669391 - 
     19.641381617676571372360463354130333709372227321409604307689051408821880\
5151228668053070822055019005307838664263758245`106.44368703157971*I, 
    205.482512077603666969654791232894320211924038405889592020391615750407361\
4054518369034472952705709593149929011842613258`107.4632898642807 + 
     4.6726666209505796027286883131039602182685682473403913992087865995067462\
155165532153152863259990349706919001769141553`105.82007979451085*I, 
    38.2922273462595321614665741732193891263576591534160809493904782250561056\
920078606767818385179359917838182518984557092`106.73362562654731 + 
     14.205605795668264840967859874800408528778944573533372062545484358191811\
2734002003753966209847726543559402839167685875`106.30297475670095*I, 
    46.9395907531358795489640907254016637127393138472987353140095472707536631\
820270589624679412071460681645584737154689805`106.82205429667722 - 
     198.35514789029388546412552513478644731989032471620946738489687892149862\
68963173998147921420162966607782863831088774392`107.44795847398744*I, 
    34.7600718588598480634439129475930311826582498986789715614748442948978337\
038418920007529365267120908253720336042568983`106.69159566341857 + 
     2.4039299458407075112236124636511024914739760617467303204301748530872791\
367083517439142027437178810485281578618814238`105.53143680534816*I, 
    -43.659972323167511141305641027793440736980346942488125636194989242599989\
3609683305012422980428021516380449218218783227`106.64008345606622, 
    -180.55629030559251747991270344618578822873557039015386635149923487839328\
07847172601723022122491310000845058601370221221`107.40712762101533 - 
     176.91709900580626051375330567425593445229227839557080091715421782570455\
55398500387475447629647884140617982221410727319`107.39828480725384*I, 
    312.524381188479628858408159015679966444742585725232667661851593236026341\
5197490333398234816016281486454441606648402347`107.64539890176034 + 
     199.60883243448776215344839596441967699339500051437019603412119840152660\
39012216127566572257893458318152719202674891008`107.4506947521816*I, 
    -62.939082987444141401783694983770980203398678455971374636763453194843402\
657765624127343735519908217025047657695696797`106.7989204110209, 
    -47.286553870205093078160263068620771731231381381860276866500233205189861\
6851962660767630418059440006999274519592363791`106.67473766483614, 
    296.038686121024614317103480602937304427476020772250728732546085430758115\
6459397957648096852168635135269138524414840107`107.62186346588774 + 
     118.33248000867694941732033442735763797226914384959391806741707362549353\
505707061383809445952109829199722151376418875`107.22361896437425*I, 
    -70.613533552714681024640386396264264214945413516839873206994097293059787\
9508586769295311782527923062757406897539600597`106.84888794445114, 
    198.649212698034975952123338553662631838211726374752482251023612729127632\
816059733301109185672510854362352246790818278`107.44860184599723 - 
     80.402648664670804321719965024567806081801136128652545421788878598909053\
4865448294132554761233711971202178500327264675`107.05578535356432*I}, 
   {0.78019066271335663971888923764524481025064538973022050955755707384986794\
32606474906114995346414809867985063970003782`105.04271574622211 - 
     3.1919335705028530533819002045309763107161804515718335543679132637350063\
637651669493458134848288830949543458861704989`105.65456884220734*I, 
    -4.4899252494892056234435607006886206606655009625810133263200475104222165\
464951713697255699779278086851891451770903107`105.80275410854478 + 
     11.994185428172156885645184356055762911896033661805140537890665426439263\
8879156784851127962774727135728033459762963362`106.2294857565083*I, 
    -382.94891917389287504833482619138895709098936638124437343858664345953039\
83752011986362733758305200872108158605079638457`107.73365584595103 + 
     1403.1778656634329043394908563715895601511454401815345893690213259334866\
919165259732246979716883199120072493357149588563`108.29762772315837*I, 
    46.5690509372243368709518474813252563659923935679335350220999039291598424\
451720336813986743862311393285938402192830357`106.81861238506843 + 
     987.31304798210365184568895933454957370045227981040763059585400373250546\
85471157889137489413471869572351192759323125433`108.14496987436713*I, 
    32.1776783438810966094986642706878954536788412619425834221335850973477394\
080700987699474203157979829478672480363543334`106.65806970388418 + 
     767.35843611982933861494060245860246267364410001643891680730253541652975\
93249727273661029196327091544709871275572201191`108.0355132698214*I, 
    -100.21558468070108280276176367211325183427098406908361795786244938348867\
59340895822096502554482782865451958425910856605`107.15145026242237 + 
     764.83543637791283423282685463764202238028918428828267178529536864803949\
98616944493760237584870641531486058947852875238`108.0340829993109*I, 
    -2.2585505599588322925061129544127160604303336629443024940507227827339630\
77192603227607343530971116323826922989982494`105.50434481496335 - 
     1.8801506994491033745827322751280180096568297490682058286684078724984911\
357205028449827840683812471688423376377350185`105.42470765843407*I, 
    -0.7262401742991799012480150288415449995930561615204566152355469945983229\
038483012526794976711467763091260507990769595`105.01159526746237 + 
     2.2778328510972461882739142102395801194200751287339777927971952764780581\
178659994725260507467734685367010028929779954`105.50803684992385*I, 
    0.72624017429917990124801502884154499959305616152045661523554699459832290\
38483012526794976711467763091260507990769352`105.01159526746237 - 
     2.2778328510972461882739142102395801194200751287339777927971952764780581\
178659994725260507467734685367010028929780211`105.50803684992385*I, 
    -23.728272299258661236039966445480101779633028511252592361001316777201833\
3846620719390667110258657140586760429952462691`106.52578111539134 + 
     407.85317890364491704742565300242509547601096424076998578514385471986002\
62229836296934200320734090817113264937021996692`107.76101884948176*I, 
    -1151.1355337629108332150431336993939779765934476779189721373363846989242\
287134120903634450195879519896407417757929250381`108.21164145795184 + 
     330.87014609404678792549879640262394346816865847477257056068572991029230\
65859924669257955017918135154877398556420068492`107.6701725810344*I, 
    -256.03583359714334767291270635590030187501464993486337919733011757358492\
75507209481630803672773208828361021429026076958`107.55881574925493 + 
     727.06476504553181457102880557675036494546233134804481060906455643144178\
89789036591282814020509159573205540980603845969`108.0120880962414*I, 
    6.71463477008786881820686649306754961119478641192800673084422350906733756\
28684273014841244072533433595046871872178534`105.97753739284875 - 
     2.0932197040589070602428893082077450718943234627314083397492755962580217\
412742284271366082855675510924468675657655923`105.47132981205354*I, 
    0.27126675248351218411959887888264810831451167476121924607659209096742984\
54165003780603872213261825674489797900177608`104.58391156602126 + 
     1.5038096035242832314381841754442558097516243165428200233463993045699954\
13458058315574804772447597273823086919789637`105.32770785179167*I, 
    -0.2712667524835121841195988788826481083145116747612192460765920909674298\
454165003780603872213261825674489797900177712`104.58391156602126 - 
     1.5038096035242832314381841754442558097516243165428200233463993045699954\
134580583155748047724475972738230869197896226`105.32770785179167*I, 
    -2166.3701051967746944439681759267040091142948600181868753372197623311165\
050645876652718873668263054964056659523165830434`108.48624765183591 - 
     4035.1972577993864301444726906480000704397140984675828588264602204046369\
018831969355649192157896478138362329124179253746`108.75637976759141*I, 
    1043.53947698046206961193517655573631261291381480252214893220164176974469\
54144910569694614349863135676625563998546740148`108.16902388085539 - 
     2426.3408029838570451263081895935832954652787613143883723356000733216185\
409370313611630198918499473293787937580861793825`108.53546679949865*I, 
    -831.33015716381046820767745071953603411776301081447136651818821130930188\
18663876178051815655622528442281857853944490533`108.070288532998 - 
     704.73385710231319067310054681483893750244114532711257960265239220012325\
68373709623619148489447943230721450983678634714`107.99854013437749*I, 
    -187.00139793989977405155733748671181796236747185279446291484615959276441\
90212406145088025676370313837233960867661982988`107.42235985097446 + 
     414.82023679740116906624367704485505553173722037990489949207255903062552\
29215759741755443164686495488870930510849425048`107.7683749329045*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    -236.70430802561367702429515462786785496114080448547468696296629655839224\
11463409717401568870906376181024097269536639812`107.5247211600058 + 
     135.82748679466558948200221506379438155378922570456583815152520042609007\
72813562033079686482823945406476824280894944549`107.28350266288186*I, 
    -130.36685345147302317790278264874541522522975876384373790217877004398933\
42476288134135533841126740440534714579143006866`107.26568218130599 + 
     212.97745352920785644822075552068600424216377404160017570858430576855557\
17040130280107393692166084458388539787238295988`107.47884862790863*I, 
    2.06715881100491298389607886164861241702560260122410772309773271195710070\
53935673823228648573072113522930504131390057`105.46588884073586 - 
     0.0990021359644785772180947445262138765049419892748722271614021371282958\
449162635914927034576290422719769775171923483`104.1461595624051*I, 
    304.279432130041146322922703422882732019137616942534549792052845985010738\
6464155759524662176244496794727037161358537659`107.63378759490158 - 
     696.24225447620310904934089752268304467466652365937458503271314570169837\
02767183925273760932406190574070236336669118302`107.99327537462138*I, 
    124.763496530984972332262299829827488787356436999278610566414420121810418\
3773024854350871539872825728527629367877141542`107.24660253530884 + 
     186.08644727602098277917228397719281869754729385154402944387992706897818\
39727882168420995173161780177967986286162487733`107.42022974233532*I, 
    316.203427070480338614169045141598489441276846992771581136527422352103499\
1776506039391590155738402652539259250589908154`107.65048157041659 + 
     611.89860131235123137780548389856149696668831806038943936303219060954968\
71339465844074634773738520881126446238164899972`107.93719445831248*I, 
    -169.99732106448060519104845255802067545759774448911651178462999588011719\
70520469419105655657029654028416977583679496954`107.38095707535098 - 
     218.40529493712102197452806152663014489166886997286378277693147821219001\
76740613048922419011208906842469080612136908008`107.48977816086698*I, 
    -320.31152150809375973195222675555868636223412346304579703324941703190517\
26684392021911410842714969017120171986805620153`107.65608755821732 - 
     387.96510766663788301830271911800338412264066792352528015872813604842073\
75743233857436412943935702411939586112189235435`107.73930766613432*I, 
    -720.36094032963801951364044863672064075681373829679129511998779634556928\
98841998169188623580043501209273745794846325229`108.00806515414608 - 
     750.10673429132298950767238634014019935331570501763383135186781138771550\
50311752831842105341905472601030678783801780533`108.02563806231127*I, 
    -207.59287703934831396149241542480676541182234662474735865571628866560717\
15090192116301792035125844486270607110623021932`107.46772744568098 - 
     234.93330391065432714113612657330313104210205887046504716691632669008712\
03502766203053942504625841166893527801462144298`107.52145958412596*I, 
    716.045575192727529158915389497672321321370687676174953303253844313057683\
9546768342359640035623475973977537706872513529`108.00545566319124 + 
     966.81114596460454033106724971275074519525804622180152695307157579225792\
79015717875952583300101282876522287812566522054`108.13585664639739*I, 
    494.450529722330840660805418795053836298635862791345928793596692379245869\
965047157767849718775942980607526615335735007`107.84463784433476 + 
     302.58778243187396843947115824978250564221819482859626010566309453338117\
64274727450240564676533320815261900485865497536`107.6313663863918*I, 
    -252.77621404339725063139656858443619940662136458680842188419790012259172\
55602839194179442839139620997474138012250743206`107.55325120274414 + 
     101.45364089037056965771265938897773541767476845490287311292467725297942\
60047062946041194948169569275298312995715379346`107.15678263510796*I, 
    -331.28540633615009566509774278306160121602622481787982897275152880202922\
39474363544083520105745982582388623018839806414`107.67071730275326 - 
     346.45558120420935348896335223854412844717355434208469682020128938456642\
35682241611334505224023748132351063308654312626`107.69016255979719*I, 
    3605.82956869518306331460086998876815226313224110923157862823926637789009\
99495570704366833529617337462874790695335804463`108.70752019356158 + 
     941.50873623146913677945123941071063847965273011382777136854703832362445\
1705918767060449505838598786550756836980541517`108.12433935200892*I, 
    -2132.3210129549900759332782682302850109471625876711936315576845540057665\
694674892832987257739652118369375739964745986453`108.47936758451876 - 
     1584.0274014504632451051745617886982055825788599688543773405072433663154\
522175982634573201139937000366077714134910824718`108.35027768783534*I, 
    331.661701677107769194533834062206887030828545428577033748532251814876072\
8080694412788760398393525830763701500835345995`107.67121032250014 + 
     272.97070438316928404195337356392761241393136123270166821657062188045850\
53845560224418840119378527704020982755909041538`107.58663103825212*I, 
    -291.78642780621686846271117006049600932360882393218738471069054874280174\
44633411641601883863422455359059290853642956748`107.61558008502634 - 
     129.31141667518790325712730052259989788420160374680347144123075425601358\
87708211999237241202784043199222648071461718947`107.26215186749317*I, 
    -2.0468124712541986371710921282675318881448411767802210247138608966522082\
439038233158195405242343808682459030972813625`105.4615930523019 - 
     1.2925775474019550175094210868856574921458471254773154804328256448817295\
37339429355425111935529432243395862793583129`105.26197160561227*I, 
    -30.593454979382422227974767703643621495465490496904470945083421940558477\
3874694081303647466860140483641464322967792157`106.63614352332114 + 
     58.465040381983519882707975991130445653922708386131490067997530289804402\
816687085915846475042714284896880759536295856`106.91741125181817*I, 
    3.13423841100394904682827766469523831718485782448576972414949365666166664\
99326804602427828696241178664505929558847633`105.64664702654572 - 
     0.1611494266073144339823384082712322944206635105266194420135293396169339\
245394992302744012520363878811406390685901767`104.35774376240128*I, 
    625.029511985797131491791042125904567845098556845670256443256334600466544\
8945807237452653347675796722874884490787315445`107.94641552172006 + 
     726.35374424176984560776725530532171821612470712167311959264105644314643\
43862280277605646605023243157353084016851315345`108.01166317742516*I, 
    -3.0982576267089794716042924422720031525030442327370608391010349014442413\
600995060584737012372146674099563272728002486`105.64163252526622 + 
     0.2183505544207674961727869355464078031909438826219813709632660780416530\
278955953873611922999162821735410811645022423`104.48966929682155*I, 
    -173.02491200436942327209892034058623737426317968722648235846854985698121\
84050540156136984616771470806110302795904920669`107.38862363487482 + 
     486.59722280661394146571570934209600661846397834160863034060533058219563\
46098977351476276535686332042208194979328773137`107.83768462375191*I, 
    12.8178725556249931936230783876176380993236315183801632730088827932090541\
970163035586488420679191888388581011485624099`106.2583309470379 - 
     2.4530169242793304269085044460238148394123664920997699504643266171238996\
427118259637258908652116390423084200264627246`105.54021554240845*I, 
    -634.53348059151037511874806482043546293921731563764694160421748269977011\
64294485559714630373377301714869789308956209498`107.95296954002714 - 
     6.9887621202535874779029433315053676281206640229117042703191102127703963\
325482196793751763628881560183670984895713945`105.99491525627414*I, 
    -1.8620496267566533510715084065241976211881433047210215025380040501962259\
303212165229977384492449977515011110035419358`105.42050624931049 - 
     0.2479540356520032278821169014975988789868118404674972514118844236364938\
160087721274575584336499100388227164528350754`104.54488617900977*I, 
    -115.23272163988200507103742416065335763326466166243149378165413244356607\
23312247830597769285878855489227916692502915036`107.2120908172819 - 
     867.85319145370514719910639813312918419046639143788015668262463126068473\
95843414078583601794038620130385305824840518811`108.08896126271587*I, 
    -178.18480258612824039478539404180459472714086505187633848335166572278933\
53041472025065421163267126817315828294621908645`107.40138565805788 + 
     432.94977231133400287087321355126271958787506173056430959388859754974189\
76127647794829873645310443271844942820186968176`107.7869525134156*I, 
    37.1292150310791467758129507698051364141648574121856385364468299852265931\
93446124661464131560201774736340645088931733`106.72023076549945 - 
     500.06613753980371744440393825665158579725237368993002274971420024916335\
61389229530984440751159686452221861479661224659`107.84954244470616*I, 
    2.44764098690813667125194906188426132435318270497347410794128754282772191\
29905938645782096486321501308174438315067541`105.53926271488439 - 
     0.3395277899341078454597149675379502488490993722829623458626400955879550\
772766636966908390810954818351053501768323549`104.6813903243752*I, 
    286.913823027446892776833264166842080269608114234803607102021649547869181\
6893872909867991418719744675076733821507772306`107.60826647016279 + 
     713.98590064595888502695292869808672808851433953968357795845717353366555\
27584485216601781464125770075543011848157741024`108.00420463351276*I, 
    1.66317130042287599511166974722591329935042388095342975757649151398338908\
75362691148340327102957054322665814180879384`105.37145198006239 - 
     4.9780766650039418662634717740847288777708325474958108248963154484804757\
584916384337559947434653800931476270194577325`105.84757657851996*I, 
    235.798976370910237293982657182586562774403827619718381142859338462212871\
5431567688063600195535131012738431458651818212`107.52305691327541 - 
     136.55718137184601917123010761021704458618899991074739214109046378651054\
03836783626300770559881515719013436899664279863`107.28582954191343*I, 
    462.973404574179229926592836080536101407385049180625295227540171532579490\
6696075323485065055246704288247065277880891881`107.81607104159633 + 
     25.523300891294550586860673112079618990329347861551679416081253098878085\
6328661100189544554917121790285155337677769269`106.55745183818561*I, 
    142.473736489941284268275871379385179344263772248655561986899429440212902\
1278480966360645589605042364944577095776610688`107.30424981201003 - 
     216.81509469833909313160133500724304037859911903761563669699239461776888\
01585506143358118613567247635556254014716414839`107.48660451239572*I, 
    -3.6986184049423905240204129684544477735525381470653003307093018139776959\
973125114491681568946851927811309822568424846`105.71855452428751 + 
     3.2488192747542334592309257932552206186190246904769697608457034175181109\
817742535888941214045087199389115648781385973`105.66224055092522*I, 
    713.306765283408336360784332428845466180269949913884833103811100975678598\
5045004216586307328369690226937628343397837941`108.0037913408928 - 
     968.90396073027922245681031956919997708653801801496825684150633482026806\
91141840611630434708161576604253736837916378722`108.13679572907061*I, 
    -31.161013525605715420969852226491326193238470731347760772492481389258036\
0520076099019989057615724003023755393424791958`106.64412657268039 + 
     90.293003441730416636239759313953648305303664356971443089675846128903766\
7006527333848364416045108590911254575115971773`107.10616909715579*I, 
    858.491235311220298304613275317644371945506334920190302460530969184528103\
0319965112405287709422939918728171520664069723`108.08425086346125 + 
     499.40298562635027387224755330084694799986354239829874403204143223736981\
42579599865033543719077474012454844053680911359`107.84896613223734*I, 
    -53.872433598500601932249738999365750150763321785041918758461660082801677\
5412732127989523344749485052891433095804317669`106.88188159235935 - 
     265.87130557951594258611076944652885899549257630749246675106535041091633\
72012895232136563053428213576147173448774414222`107.57518646603633*I, 
    228.995967400956148481172278380110376892415995924580277727251683425643016\
0612111147082330000182743462468700862595129989`107.51034283235123 - 
     159.64457784276868474673045605281977258775402049263621288248013822752758\
42294607994353634217822660645263152015571462634`107.35366917061066*I, 
    -492.46256814250882232753127392492190330116008464372035994811987901789554\
19548065814867157235527766946801663690156082545`107.84288822339262 + 
     364.58790919514562854433548475611733065794294475890735951101236774204528\
27945218810945040752166146158181672547641130013`107.71231725991042*I, 
    -332.40289750069333155217296584040030890547548010978359426565974315805413\
61757168670757516028268477998679996961130300957`107.67217979863324 + 
     60.607850096998936485051752362526834145035398318065853304076175688265100\
7430118877339372620356544369127897930895759524`106.93304387666844*I, 
    -24.402367099028615994117385090553128657402924925223835055856240795604054\
4405036016870812025366389616096907720670976081`106.53794695401434 + 
     2340.0972559519148706483787461095965462098024118048615072538924683913207\
705604542011832778906342866142984156041046481613`108.51974890517612*I, 
    -345.59934142033676855082396089825213915172599493940458009449078609230213\
86747636135762554559056780695539649366543919979`107.68908790404109 - 
     4.9837426678340311275224429146278128620559365308128584750554658630943569\
333004654544016198017622018140229255323409788`105.84807060756158*I, 
    94.5318500109250150867097655114668142898715445985521940961509684806711003\
64375696751312248174039008534660364041487449`107.12609315505576 - 
     5.7746055610965114814609523803962349238775667718584178440524009607483341\
508999202255200459478937471908905807911532351`105.91203732258845*I, 
    -67.073602593282617609392940069885692452240536471390538982772902141026455\
0926909446766194819590520273336630956922268965`106.97706663120955 - 
     30.918433580012242003013677335486120099232611082739257235011328360209539\
2583000919886908568359048905765113599431055241`106.64073248098289*I, 
    -463.61697475223982305079541976128341826277215693909894823567939309701302\
16838503804478781757211098717531618968067197777`107.81667432656072 - 
     529.85747176962876158060003404525413809759993706932875642188400499044283\
9644597056593612860648453036784734977946482179`107.87467406073756*I, 
    -891.91248044653584149832569615859995666246751936060014220373689140655704\
37371075889729655260279113763964959662636125726`108.10083723884051 - 
     227.23469136765697067006165976374514478501277086599152924285597860805047\
87608987561942808101335527016149146308952217371`107.50698963261489*I, 
    125.781823615039812879494330567401016073001329690410253689883248702985358\
5117556239475014861168224062211321786017819948`107.25013288477571 - 
     231.91909514981362837068827385362703576830357865576243418596113115323681\
37887598851855261405094191757701378769486486932`107.51585150574891*I, 
    -5.6891065882930303023471752936406449502709578697631382279207478289734095\
873251821186780312276993039759867972797831427`105.90555906840305 + 
     55.050470574150465321030860458309658750347715146985603895935026034740155\
6570234811037999440121701553988407094446742265`106.89127603352638*I, 
    -326.83386963762622790643785322283008157801639455150415580450884985206460\
94106792930894411544785871098988987039106160562`107.66484205375397 - 
     475.27761741623490864424656352126221704695806123268651766890142987184114\
93667812661219460914960089460090223232329244053`107.82746236007225*I, 
    -889.75786724987796810728826664961638524902254784074896427447304820585445\
58086080926993806889508303846262562497917389676`108.09978683456194 + 
     740.38831600553077894008285408801348770693626800532593624430595909819396\
06505418154635962363630571895156192616809768516`108.01997455440886*I, 
    146.756140975103891776013046196437067068053509058166086867287632812209852\
749796574164938934733015176627430454480583226`107.31711128107908 + 
     4.1004837556279348377953695264487093101424417283187730786355199440348406\
239926553282293631245957761269431718861238064`105.7633500935777*I, 
    139.402958504305566653100532423829984407555785433182784932569458271158520\
4795372513578908875440950121204850450510701087`107.29478698858438 + 
     204.32222401845645529073831731713767865484997672271565859774834961511521\
93661101829771058263878957744361990524259219719`107.46083060501097*I, 
    -191.91943706153774207792746326635415317011688131096524033782565106527986\
01302851595328200285461330634859624609930523168`107.43363395892023 - 
     297.39973665661704576665820809110914534388717497927058704280012357967777\
90848150213761227856072479113909289638064756992`107.6238555774563*I, 
    -1155.0627424638003806059239277095447146284733328535559304862456025462545\
581820106656799973988752719687871269859876167177`108.21312057337248 + 
     577.54018545005060299893083796699297669405113371164383014852768860460445\
83693653058670487421445446479225194695621603131`107.91209720581094*I, 
    -238.89873280591975571643942157612624689427859146516298910382839738264621\
77852273557116281697512285721701617330651480211`107.52872884395335 - 
     241.24841847797968242107339745503913793729297706845764256356129459266474\
26961026494174264141939242936846212835830972135`107.53297947280726*I, 
    -261.27902128434802884304529076797459014233475151639664939248232982816003\
00844224625397784444848211149682771960302385922`107.56761953841962 - 
     230.82686388296478966131835512517773866014691728036259212679261947579742\
18551305144347857312669678452080024298171524836`107.51380134892405*I, 
    68.2705300974928912056839814733694222995081532220221181371909627157119679\
847490403807618513820951704931692479187706575`106.984748272846 - 
     6.3014167829011075220410237260715331512163153139658562003650103696987964\
207522033516482901849577282461904217069459138`105.94995320313004*I, 
    23.4568976950904418017851946260291572164310966387289691261764278389869212\
345230170839062484002717453436454486812781421`106.52078557155377 + 
     140.51690994084355478234163646233429004791115976828687415680726869602894\
84616125487292265398779703584076751026492544274`107.29824358863604*I, 
    39.9972561777868604544605329308916705422625129786891656268650215466118458\
177852775459676984053963137021871076002726239`106.75254519746699 + 
     270.48579849030613084257114048214557557612705434686624651546167847821867\
64321640625582451692591807262057540062937591651`107.5826594657988*I, 
    482.802564149951443014052366058116660974087035688632449072297114626134270\
2872435723742534202652798973835700393551705527`107.83428456578841 - 
     840.29385953064894104393908840700245509280384916326781307475777482546206\
62205472860144564686419879119034041071754470171`108.07494618776855*I, 
    297.971864440356612374602033045068824371741530358121219854411497528302473\
6726701819377248261406532446536294167062797527`107.62469025621976 - 
     906.54514575410090491236811875272207767912922759477873199508875958524824\
80643277239009837952312908518799881658440996288`108.10790443457425*I, 
    907.460322084302395886103867504343818322108335959975702004233988853079420\
3115560260748073228572106896027252057134314519`108.10834264280564 + 
     492.48189157064324353699487525674313410927512643105535822247054159902218\
78069703898131330011890435082503066458859174976`107.84290526406555*I, 
    225.855332849061412111088783203284860061052557279482144865854508625980869\
5839891416375789452995285724869160794209436956`107.5043453473213 + 
     542.53670058264270883675347569102933103437250816522479059499435449593101\
82347683913053559356542751492079301116651269198`107.88494411974686*I, 
    -76.996243366020858058439838246903554492183889734793376704193619906373862\
6747779212543882151975123874865743823700986994`107.03698453436543 - 
     79.105196391663984863740756508469296896328387732291815878732082649684446\
4311981537590039462700110948772110160651073088`107.04872001091375*I, 
    -67.266288891180457022789673337701640390137817107866397100606858967804004\
5297829831349851469539644564597936600570102136`106.97831246597056 - 
     135.12496585982400540879466093620973435487482672326481625882410527844640\
08488431452620410332165172774339111628466488453`107.28125059506614*I, 
    72.4929351606137069784276454140536325317113690932834670653436234013886304\
590008537498872487518776250435657412901166692`107.01081068205451 - 
     389.63463200488192282913091483573603277668503945187172524692662107886255\
10661595637488598344563167696425623274933737171`107.74117254927312*I, 
    -131.64467262270711965155360903153335349416587713791970790820351164137649\
28942129370281006783842223628479403280520543347`107.26991828666432 - 
     75.894767910331795129085508105920533750759898248822359799051645496876034\
8501124282008790437446272193545515401919988172`107.03072683504509*I, 
    -11.601166669558681106986513927513519157127235405961784895120528164476800\
3371675407992243977722899409365931576996808592`106.21501666401353 + 
     34.170846889642310017065721756341827990147297959246240310334186440259206\
0538860415224074078846538300759980600144967693`106.68417074031062*I, 
    -51.462870921273134622416504678482727776983747302753543988444672086186812\
7559326540519973889762210608472595657223534279`106.8620090080485 - 
     0.7158072364245981648260293803807947709163774117933906130926613449167370\
790151110283833691596281330377150097433419545`105.00531108239086*I, 
    56.9268098814535222340475767699549675846891233857125633827383493060334047\
466527817664177996484463223416200471263049735`106.9058318449195 - 
     17.227783123254525046708306502534583250434494498764594787924083883693151\
9604296565426280307436956058459068963244762349`106.38674439371995*I, 
    -47.152521903512252098923093482846813459823885337040748293477575725482636\
1639818715593151587724652520779645897641402517`106.82401992331445 - 
     408.87494991207219880561244056398940079544430935195948494000786952259516\
26376205353646087054251078534495956850969554807`107.76210550176317*I, 
    486.161487563200015915443687140971290498245629015805117801108457154818427\
9913513379547111880440558063973772704496461727`107.83729555003315 + 
     0``105.15051499783199*I, -6.82513120648692233393759689665309511752128364\
81554945846910648829898167851400278448662897286860223620452229725561478`105.9\
8462600251264 + 158.945412793190591393968564851002975589936116712186194552277\
6847707115412540332884851585877753205671974989496294664838`107.35176299640962*
      I, 27.08539492555257247772229487560135707011237674391224197109983079460\
08140468251226440897952896231214869336863009952358`106.58325017014354 - 
     20.117626090214874743693437478756512242296923947183695554743083785324547\
748676714548968652264701031057221777207571482`106.4540917298448*I, 
    -37.218358011320861578792976176207954027269045270331141873286227788570028\
1649101809370311421036132163226206071030088148`106.72127220697192 + 
     64.211956658681940161017064148903212448652391308214306479358250842695703\
8108357170527015993391930859457362863078223287`106.95813090171706*I, 
    -42.418909142379826738361005600375812041589816783772959427696887352156651\
7452089680364602457610609734487908735717915101`106.77807449370663 + 
     335.70368123336329144703281383991410341822827562231106192429190519323554\
71666946163262078963133251699527478443558911346`107.67647110145883*I, 
    -13.738955301889326015036005874796227772330772512876748516937767163427604\
263855156036596489590569008225802761660125636`106.28846870843951 + 
     109.25867343703279613826108091740929210253862323265197260368013217914262\
2419572360238963907867642582069923301127208479`107.18897092106096*I, 
    -55.139965854276590018389072441828140339943849786657658954222857179188525\
2584500287130972569973690532435382328084799302`106.89198149066263 - 
     13.724844671180496432621333274512281103119208842186753904825937508390746\
4551164877260475949929104211163078922594033814`106.28802243592091*I, 
    -308.00220605138811073928580326962641158265609763531807414447625882176986\
06921421888543150037508729756822750289375682105`107.63906882495748 - 
     188.25289816391188100633097833208734221730661537989572047121600396783880\
97774856363242294341616078292380363042399644009`107.42525666874407*I, 
    -63.797791706765695424180409260508925181549037116211602233217459373106120\
6112338621987162115036409752641483975167204376`106.95532064416814 - 
     207.93366182128132996414116346346563021052554795499146733028824741091525\
91896520322083562975757566414029174356409386484`107.46843979962061*I, 
    25.7682351921742083525693168295743990598252279313834524652892193326011649\
82086038995394739663470231555465217316805518`106.56159967356001 - 
     14.394565023074863477192954370477764110094593901493365556236541626582237\
5570475673754884102976299674606543792021618362`106.30871354367461*I, 
    666.411557999041068166379545922537370445924682446024668294895244976047155\
56182551593282794638411027303880465803166357`107.97425751854117 + 
     344.47733070873670303265380965077098530943751047578317982260530418201360\
95193154353147011175913488423019220371983490515`107.68767564505666*I, 
    -20.739061330442680247315106794875276236050725299841382348507498911488188\
5224085996553801640620886290912222353900177724`106.46730409375029 - 
     12.892725941442351128313091944825722276533417666973620977353959319134584\
4442533507299944227004867121117541058804098503`106.26085974886765*I, 
    -60.413429660810695942628859415107691030141572073705704865882401856112102\
1477078592306453560243041091333511001721961984`106.9316484890901 - 
     105.28519775275982141178270412139481726593503053387493839918603245367937\
28660581067641271195395609390619024585704468135`107.17288231501772*I, 
    482.084676736012992075364386403843190396672006547081697421241487598422352\
0619136299721078987179835623334223824255779412`107.83363832530182 - 
     77.537129455233807142220913267879227006189931525787210101384798586742050\
7025651469730655823643465540679577194660272233`107.04002471654563*I, 
    -357.90281074769364021065595423754843554950865388101035712126526432593866\
08481711867328055707921695861240490817822671711`107.7042801069161 - 
     44.386718600907931379091669674429381376679965308969361825114256627251760\
3911726495905447588801327249576418808905318328`106.79776803773922*I, 
    168.168092923872179947329617264073852588483218404225310814414615919095379\
9628935166827512825596452555602341021139342533`107.37625859701336 + 
     493.19881614027911238645111487859891149439486141136498408721302890389831\
637746983064592659848995052312039633403385039`107.84353702328943*I, 
    210.607900176610340243524904313662938928131936125834648744514116177038258\
4275268655314886348156612975035692461513325801`107.47398965593862 - 
     111.23528421874916970491187510364958588968066402189120798004256849093825\
94481137715774118502730021777296264351864959936`107.19675756665063*I, 
    3.02402075745958271449594316291728192362709031501278831118099697885694638\
58995494097526607813509302672795806710494597`105.63109976575217 - 
     173.19661534754380128824105578112175645150269263051571284391823757583965\
54476988446338421011125619863133700843413462281`107.38905439850265*I, 
    22.4677388904752214615992722584126681840132172776051659921117401861330415\
181275799536952135979222783184187760346802678`106.50207436589864 + 
     0``105.15051499783199*I, -263.209299974606614495142951053962710198290018\
8703806791813844544257676399331793110280130665586954763225372191001422376`107\
.57081622797261 - 18.69075213197714552829710234546423777266143121915343981246\
29337073040335170569497551608686994889531894044185868901652`106.42214177594678\
*I, -168.96924288831995040451282828222048831299598870570722616318352189170684\
82461042916730156536204014003627156302629211565`107.37832265593953 + 
     589.93953547290287130805292040470487259201537913632704318366816456715013\
43606256590261673677309840222429697947064260686`107.921322499718*I, 
    -675.25189909682812608920018625191832224628748045317097433927205578929197\
56367605777008177230589323695135351123774694705`107.97998081211482 - 
     99.986847467327121777521962711722399312631190493424755393380610648849180\
373063467491438858708922899378266464009637245`107.15045787335163*I, 
    -242.21377486193536320484813484801165883476147640051982578350944657073845\
74499034443346877754909807351245081444597307081`107.53471383596361 - 
     49.590248703756369276081153583817048840646944225784824488897155993121056\
44034837330012909149571132230290644843527273`106.84591128419123*I, 
    -254.95381659875387009850626440795310635999950785305861946297676992212689\
4439084768678481232354069954539900249869891737`107.55697651547054 + 
     10.655627784648184926006492877349726843423934313636409726004791235492098\
5507809009596799737989648897472139514034450943`106.17809403943518*I, 
    794.301017265000102780925930866038851329662806283333998787288534868623955\
8706273023216284703404813234788763673074252347`108.0505001165847 + 
     144.68470629353730205313976986755125583772316245330044937416162637396823\
85203572097434182921032604745824275221799227435`107.31093762485047*I, 
    -767.49742927228732140622573546295340123808098925580596356334796449907521\
14406261056589251629189840438061830329762839478`108.03559192731707 - 
     453.91687713746299731927590541210163823945588416176205183197061437051979\
57226000619688468372999204871206527580959719101`107.8074913284299*I, 
    83.9608100384221089814347803990790734080429814285807737856837296033002522\
378825498216907422816104724155475764086279986`107.07459161775569 - 
     67.828457233056955536998832670175800136956045200425001278119866170882546\
0702813537040649223394275880899388302705840582`106.98192693692577*I, 
    -143.50635271643480111451721800961287342065092757926789023681359871251568\
62568737534171541971541300023976969961837732599`107.30738612460672 + 
     197.64640238975772551023824573192479887755688849360623433092733170482110\
04235814649638700086195484194737530344167251583`107.44640391144397*I, 
    -10.619614928448717653227626196302492660188996688499174493558810153180506\
0551973853098035705395637301321650051027450993`106.1766237671686 - 
     2.6235079256948965081766686885678578422494267993253885029777838301739253\
374146202268685227806040925773909051300528685`105.56939737838478*I, 
    356.845826416134609542415875764886565971137758619812885789693374884367043\
3669019506191844058115790048437459097392595125`107.70299561954975 + 
     25.277868068238816997151938728595981804582525727714756242892115208679794\
638741395116670827065650860198224511727912294`106.55325544065266*I, 
    1.64061081693769497298455425731516412311732272300859837662377305570647135\
2098488476096695063061643568528708440168594`105.3655205684633 + 
     0.1168022555426039028132378654309041753527870510676727938387009386769380\
622324417202741524016652892705265358337496548`104.21796622725435*I, 35.046091\
66468116404819814849079067317902021011346022963250351453872921622044864920722\
83109314365998955710831929590127`106.54463959254223, 
    148.520222895419927309880803864949865243631481127337095716093720477460528\
6234773719664631973941245536317095635028805899`107.32230059016486 - 
     625.23279831461311797258591438342321443968418229989880967072264699542105\
9399470099039209876772586137903320855311584108`107.94655674989417*I, 
    -589.03226752532979814155216890922538378321532053972942094161417213440956\
88575890750470941790996616560505671738578908197`107.92065408417147 + 
     83.006777302694538416220295999078824345768655790844096825670989664149545\
5654252090505260409529146249395598484261572171`107.06962855075025*I, 120.6532\
82968508437713478608953920861666909270919560297588971157720144657695292760557\
6698986242413952915922913443030987`107.0815391435321, 65.24141873051462045565\
13030966241234516687194077695759721759327846474551045550008184187880316150783\
5813190177253259`106.8145233965763, -405.947958844343879642982876883854434283\
89172208654229008085660799709338339100607149266942743782682277738101044822773\
81`107.7589853598935 + 178.00207600154738439364616979357806994309926752405105\
30140772660032950367107747039121729897527876855161932600917314613`107.4009400\
6525752*I, 141.30271699586118544593512418182062698770025558173391343255623044\
87112087289703032064796313748453962274271507302702559`107.1501505126268, 
    77.5130202481348448632307691921287321461221663992128631217753203692102337\
540557282714536530258124335909117439455220021`107.03988965707345 + 
     199.60942470097346249569588871417933285133394780201990592797419372906363\
4844746098238017791983656407364753886579818157`107.45069604079035*I}}}, 
 {{p1s -> -13, s12 -> -7, s23 -> -31, s34 -> -22, s45 -> -4, s15 -> -17}, 
  {{0, 0, 4, 6, 4, 4, 0, 0, 0, 6, 4, 4, 0, 0, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 
    8, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 4, 0, 0, -4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 
    6, 6, 6, 0, 0, 0, 6, 6, 6, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 4, 0, 
    4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -4, -4, -4, -4, -4, -4, 0, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 0, 
    4, 0, 4, 0, 4, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, 
   {0``105., 0``105., -15.600199923034150047881593170020297562436717777744544\
6899769373796908976405906961775228156401788107459856656722233656`106.19313016\
405408, -22.99106003797120936845415687100958444048094307678606496590176842691\
5346291048471268500199486444597193341775704667137`106.36155899554194, 
    -9.6875153999254194027719841115621337394844857278654688414785761168253533\
039015864920546085602446530175159613003854076`105.98621240589861, 
    -12.163672233550313126564522904050689240157218588578852553317197559728892\
522190950138502273219655124864620747291933054`106.08506470898293, 0``105., 
    0``105., 0``105., -22.383299891300843754541296909876056401674155539822723\
2653064560449267569644380938228055995904122424327767709310462761`106.34992411\
342279, -17.88449516746431903257464184409177591058170687280405202294907540559\
35630301175142954562912545119810717183496596144493`106.25247668566034, 
    -15.602315733593867213561580283112265856033257392483137520630715938315448\
7154759618202609855396619597693785935737001796`106.19318906218027, 0``105., 
    0``105., 0``105., 0.24183201569053768741091453139482528979698838251694847\
1039123742185282097089854660023548276688626859757517226906283`104.38351379576\
925, -8.755777431982511756522395600173735692387908951520394013675637536481105\
7715513043946750683951118958623593253159573706`105.94229471346118, 
    -19.592142734424994297942139281516355742175417170719003688833061888439510\
1770590410778452671978865404059351052665759929`106.29208193608908, 7.01494654\
16665856334222062373785456598174975271221885600133227317404757972347284750459\
146545133479457165235419874657`105.84602436577812, 0``105., 0``105., 0``105., 
    0``105., 0``105., -57.329976487344186804238952157452196167288262609706719\
4841959251099259507774371963813347774864605174085796023263857693`106.75838176\
365818, 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 0``105., 
    0``105., -26.607089276091579931364345518894901401992914697841192248846384\
6201799859742937695528911818523998883516516288085634586`106.4249973668297, 4.\
95231366724978744758507758497711100134546572142676742367724288580707843657872\
72928953293188209436942095719830952926`105.69480814401724, 
    -8.9976094476730494439333101315685609821848973340373424847147612786663878\
686411590546986166718005227221168425428636536`105.95412713815145, 
    -4.5643588677409036380261231219590201090968989606418290046367189345562286\
292831049503906114297000426046795121718285393`105.65937978301886, 0``105., 26\
.0493995947116548093669523177484313509492163088942106390425504297943003743224\
402854250988046859404483165644174946876`106.41579771781947, 0``105., 30.45176\
95518162874312247111645800164559012206498451730800754562651726999007355929099\
732400998357818557002609839196388`106.48361253454722, 0``105., 9.161058434424\
02038699058364784100910608097806972648992703886054949109906504689728714607629\
12894556157092441016228604`105.96194565332664, 0``105., 2.3879439084479724409\
79291941857288736060468925121249838064661559935905364902023472123709913464734\
5297502377865416777`105.37802412122717, 0``105., 0``105., 0``105., 
    -55.634107490631779248578325655638331316712640185833230987631936260926717\
0436793565403979061047991481279749281948156015`106.7453411252772, 
    -26.420234776791300315639851847342053351734094729687461966737597756894461\
1333442157768614407451056857222524908686145695`106.42193667254467, 
    -46.205257700358309878303255932890037269180519108436213277651193325522170\
7439020275131655210657209151824666392996501844`106.6646913967755, 0``105., 
    0``105., 0``105., -47.150867203409204421565676387994885829102831021350937\
95813979292215465973303079053092542792360751297823224772081467`106.6734896847\
3384, -34.8513888269583450286610895889157824084781196625680900734033222118575\
591007802070120863897952028465102168282183889667`106.54222008940293, 
    -45.519368198104649093403278682651934584075055224070374192816252617820142\
4024727879060996274730468488792341198396895221`106.65819622548761, 0``105., 
    0``105., 0``105., 0``105., 0``105., -2.2821794338704518190130615609795100\
54548449480320914502318359467278114314641552475195305714850021302339756085914\
2697`105.35834978735488, 2.47615683362489372379253879248855550067273286071338\
37118386214429035392182893636464476646594104718471047859915476463`105.3937781\
4835326, 29.64478800420739390570126811129064003859411809133029571131723213459\
94248302371636050246271532864805992394678733717534`106.47194834896563, 0.7254\
96047071613062232743594184475869390965147550845413117371226555846291269563980\
0706448300658805792725516807188489`104.8606350504889, 21.04483962499975690026\
66187121356369794524925813665656800399681952214273917041854251377439635400438\
37149570625962397`106.32314562049778, 0``105., 0``105., 0``105., 
    -13.048001217497381263659150421098662584914870036728996747726713171982352\
30717564201887539166866411120234476643522816`106.11554398855587, 0``105., 
    -23.884366519939863805078894102441282634702378255927606422884137523940756\
7126833787020455904714387557459205463858467823`106.37811372707039, 0``105., 
    -13.048001217497381263659150421098662584914870036728996747726713171982352\
30717564201887539166866411120234476643522816`106.11554398855587, 0``105., 
    -23.884366519939863805078894102441282634702378255927606422884137523940756\
7126833787020455904714387557459205463858467823`106.37811372707039, 0``105., 
    -17.884495167464319032574641844091775910581706872804052022949075405593563\
0301175142954562912545119810717183496596144493`106.25247668566034, 0``105., 
    -9.6875153999254194027719841115621337394844857278654688414785761168253533\
039015864920546085602446530175159613003854076`105.98621240589861, 0``105., 
    -39.811215358865926524670099468765221049577217241766745764037379909446265\
3871403664283203032892293246159661533065622026`106.60000543595116, 0``105., 
    -31.614235591327026894867441736235578878479996096828162582566880620678055\
6609244386249186205949619965617637649473331609`106.49988268535905, 0``105., 0\
.2418320156905376874109145313948252897969883825169484710391237421852820970898\
54660023548276688626859757517226906283`104.38351379576925, 
    -1.1939719542239862204896459709286443680302344625606249190323307799679526\
824510117360618549567323672648751188932708388`105.07699412556319, 
    -0.2682639865946793441960471763078079307829350678255376708781922272188279\
084765211015125202045970134587490900699544243`104.4285623742262, 
    -0.5705448584676129547532653902448775136371123700802286255795898668195285\
786603881187988264287125053255849390214785674`104.75628979602692, 0``105., 7.\
01494654166658563342220623737854565981749752712218856001332273174047579723472\
84750459146545133479457165235419874657`105.84602436577812, 
    -1.0313164372083990929185643262007173292360159028477105681680399229666986\
803280005910752926678462021257534757794460865`105.01339193962696, 0.619039208\
40622343094813469812213887516818321517834592795965536072588480457234091161191\
61648526179617761964978869116`104.79171815702529, -0.268263986594679344196047\
17630780793078293506782553767087819222721882790847652110151252020459701345874\
90900699544243`104.4285623742262, 0``105., 0``105., 0``105., 22.5270725771250\
88774106656490017855464530103715592120540768568829521959773510600807066155262\
3015374122799322537978569`106.35270475824825, 27.9452552283463300448165283306\
89165489423857825191425378347281005501161976264469148651254663688859684067822\
229107168`106.44630808044884, 30.71784395058611128248545681652187176172585836\
26324463948300010434747364641432480110747079716745344342358281531894508`106.4\
8739072980923, 30.71784395058611128248545681652187176172585836263244639483000\
10434747364641432480110747079716745344342358281531894508`106.48739072980923, 
    29.5238719963621250619958108455932273936956239000718214757976702635067837\
816922362750128530149421671693607092599186119`106.47017331373303, 26.13731473\
33741010889901649926013672086853693277692014313105707687291869316197993675016\
698260298066263812061023780206`106.41726096746864, 
    -4.8061908834314413254370376533538453988938873431587774756758426767415107\
263729596104141597063886694644370293987348223`105.68180101531823, 
    -2.0626328744167981858371286524014346584720318056954211363360798459333973\
60656001182150585335692404251506951558892173`105.31442193529094, 
    -4.8061908834314413254370376533538453988938873431587774756758426767415107\
263729596104141597063886694644370293987348223`105.68180101531823, 
    -2.0626328744167981858371286524014346584720318056954211363360798459333973\
60656001182150585335692404251506951558892173`105.31442193529094, 
    -32.089622955093432852285411316998077131936786131364124564499882458878793\
1470017272252064951570226670407008670731107754`106.50636461427581, 
    -29.346064946078789712685502316045666391514930593900768225160119628070679\
7812847687969429207863264018277707892332681261`106.46754987434758, 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 
    -27.283432071661991526848373663644231733042898788205347088824039782137282\
4206287676147923354506339975762638376743759531`106.43589900073633, 
    -32.089622955093432852285411316998077131936786131364124564499882458878793\
1470017272252064951570226670407008670731107754`106.50636461427581, 
    -29.346064946078789712685502316045666391514930593900768225160119628070679\
7812847687969429207863264018277707892332681261`106.46754987434758, 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 0``105., 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683, 0``105., 
    -32.089622955093432852285411316998077131936786131364124564499882458878793\
1470017272252064951570226670407008670731107754`106.50636461427581, 0``105., 
    -29.346064946078789712685502316045666391514930593900768225160119628070679\
7812847687969429207863264018277707892332681261`106.46754987434758, 0``105., 
    -26.210376125283274150064184958413000009911158516903196405311270873261970\
7867226832087422546322459437412674773945582558`106.41847325322296, 
    -28.613471566998994812782703785089922709358102188482585143149192211632726\
1499091630139493344854402784734859920939256669`106.45657055235007, 
    -27.241692562491673242982749284613717339147174419750906973479310796228669\
4670506837998175473000921458670209531740043423`106.43523408737124, 
    -29.346064946078789712685502316045666391514930593900768225160119628070679\
7812847687969429207863264018277707892332681261`106.46754987434758, 
    -32.089622955093432852285411316998077131936786131364124564499882458878793\
1470017272252064951570226670407008670731107754`106.50636461427581, 
    -15.708080208171387835527810663990044537545276837283472856377018030973239\
7657364328171893897382766729967890752743275876`106.1961231101867, 
    -23.800887501599227237347645344380253846910929519018726192194679552123530\
8055272110720960141703550523274347773851035606`106.3765931515885, 
    -27.283432071661991526848373663644231733042898788205347088824039782137282\
4206287676147923354506339975762638376743759531`106.43589900073633, 
    -20.185006511654769325694918668204657285433952524174278298121259078579580\
7162378715097968444950369462120615451316452658`106.30502889384915, 
    -29.701679046645460411306119375140788395876317206242874726435220898942887\
7820997037530827852435579325109506292865690978`106.47278100083511, 
    -25.137320178904556773279996253181768286779418245601045721798501964386659\
1528165988026921738138578899062711171147405584`106.4003189768683}, 
   {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    16.2449679260011466022928454778324985903508421887457492265458430558677407\
656932366410123839916430361013369524194819338`106.36123385604458 + 
     0``105.15051499783199*I, 45.92751594350015379983929077803788420179142176\
15704299369504983409169535126571335948553779921392968521981948174008741`106.8\
1258795443641 + 0``105.15051499783199*I, 21.400984856391046817001225030067668\
00275713645203353783411815625862958284192353209176350612429995519258548262925\
92294`106.48094875752952 + 0``105.15051499783199*I, 
    24.6362628143944674047588577258034876455250075673398673147799754914332688\
88983882889730071823046963668047983047221694`106.5420898262358 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 21.68556253501041769998122853383107366583496947\
09428270097834947360880930351952478528523521203498516436037125958223966`106.4\
8668569029243 + 0``105.15051499783199*I, 6.4768706347919269158575570850775027\
87426069055792783770852707433742703977015383477828696942621477906891616127124\
6905`105.96188022062975 + 0``105.15051499783199*I, 
    5.41353271893673254442084896428757407883010269980122768387661251062930874\
35623898808713137913468481921067398484092607`105.88399576379446 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -0.23616218468014804855693071740894404267949134\
33873637366210143973764845052960707566823521603820740640663187288184014`104.5\
237253555484 + 0``105.15051499783199*I, 26.2627158058479489527160612983796349\
41842881051930159781673646496800421698583050045538885291542793148492772121119\
5569`106.56985463194296 + 0``105.15051499783199*I, 
    39.7083459436494942879623040821542074963210993069980057575857318280861214\
092760618379860433776496567776202355779425948`106.74939679467913 + 
     0``105.15051499783199*I, -13.2632220404776042446881782955047876740428997\
470583414076458660470024918446717491160237732615609068024702908857981487`106.\
27316403807104 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 83.28328455382338036808503104023833846678366119\
24188030462174704610990252032868573391878347956565067836897031815802267`107.0\
7107284252218 + 0``105.15051499783199*I, 13.918387264970445653819022680185656\
08295503827514602781358715250733062290692021498453107240032516881654852214254\
10046`106.29410391396138 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    183.395092563549655391748479628547957734145578264129098116769846633446958\
418841126526185406937926459514499328329523021`107.41390270811318 + 
     0``105.15051499783199*I, -0.19868284261212399983751962479790250037841134\
77602803526037952548399046106912982839842510936217554422801183218972842`104.4\
4867536277471 + 0``105.15051499783199*I, 0.9484822139637969446899210420438930\
44281206480088899454286560379497948328528543947164155495292684752333149477826\
3652`105.12754418919818 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    1.30650912012397661557399026383028457231549528190635634715751582613925394\
48445009362505713731325930776830397295328807`105.26662744351087 + 
     0``105.15051499783199*I, 1.760570062342318283649655816061378885769302869\
7310011271796616004170313455490056899287853581441846881524327218314428`105.39\
616831044367 + 0``105.15051499783199*I, 2.90773511891823922817709648290317443\
04289206975801809340700172347548842847688479210771919470586248827657005215550\
921`105.61406983962297 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 1.673340140088138711734349876101315490597319258\
0786048403058823877484447066429272834780714749171898552198081225760294`105.37\
409922686894 + 0``105.15051499783199*I, 49.4504278594424619653511707455362373\
98825393314594344910872274674254550562849799574152245922922194203785661020077\
8579`106.84468505142326 + 0``105.15051499783199*I, 
    -6.5021404651646846387976630755646143487890660041810238112377479707547124\
194420564471114836056927694038138412627385846`105.96357134511868 + 
     0``105.15051499783199*I, 26.89624367575234500094803126538438398527919509\
08380842235022514038567154252617173701897396391683780971193274937325268`106.5\
8020662858515 + 0``105.15051499783199*I, 2.1582603808682322061558139256728324\
80445256485551477023866299351374130792227342045093118510748011882458592984244\
515`105.48461883630338 + 0``105.15051499783199*I, 0.2878622660146811955417547\
37336781541225912576793477474718375728624583363839322408987981765042211042099\
5921623970844`104.60969973761237 + 0``105.15051499783199*I, 
    -65.185584700562417290451702083144250198522631498391802613273036437417972\
4463328706772239727175217768395132896611272591`106.96466656323909 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -94.5098477292768002784713577845426772450824099\
421718049552905154331219094405478091439812606270012243198168665547737197`107.\
12599206127945 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -80.8683916406727835386955919330584632221398575\
921665337180966891424787156940340293341479526378237094715465274589531499`107.\
05829380351803 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -23.7152527928111847550341031869774965440292235\
754472422958575136742023975355491398806113553325546579064148637192575713`106.\
52554275620794 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     5.0368961392244335593150187177130107435315423535546604516662462024776069\
447909022491704139732318794578603475672560717`105.85267799363179*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    213.092022700665614338928932373988689129286034113117871034801463851321407\
5458524773155291174321142876517414023732195742`107.47908218963006 + 
     0``105.15051499783199*I, 24.20138130893212237796345389045079776565728233\
32976208844999864887860376343890215024143346905889123884407036343816244`106.5\
3435515214825 + 0``105.15051499783199*I, 152.65095439832037776243803964840904\
14034230989370264491996283159793894816624915184223217152407840224752344450827\
870609`107.3342145217541 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 - 30.1211528028831984976531962291078837533757080558\
895291353759267021046774720790918105594855536050230720196045826948778`106.629\
38658708542*I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    157.978259821017419649048302788529902878063490991334988855223864985409476\
90767694970213484891219937705116245664765173`107.34911232346116 + 
     0``105.15051499783199*I, 81.19960165414861381427938230146253539383008091\
92186875898000111199477704071746272218169646922805166089045742490142492`107.0\
600688965334 + 0``105.15051499783199*I, 147.978337426207648041604899297159557\
92395604012611443302585054474359966539177751226693401554790626241094925168938\
53761`107.32071314143748 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    3.89233496073795402375429003410377385467269214120706498876202443447947936\
65847881089433656718997070712002458269854084`105.74072520490122 + 
     0``105.15051499783199*I, -3.69235305499266239159279674237269582692782110\
20378314876607642247897442711195882420774957225614283063312783689340741`105.7\
178182184915 + 0``105.15051499783199*I, 20.9005947832693647781351503763790302\
67766450211659718462676900631463441705821077916723932260059615115826740987858\
1453`106.47067364314957 + 0``105.15051499783199*I, 
    -18.266558437569160130160643894191901229949418511552274324842795048850722\
5812283886669704757266241432142810187293050086`106.41217172841573 + 
     0``105.15051499783199*I, -92.8044828133342390765679147557165517048280969\
747720440432809753097540575107463587545078270109622019668708714089443669`107.\
11808395265078 + 0``105.15051499783199*I, 
    -3.6768656862985876783459402402843402157376266389915664885939829937080952\
757236296677909631419470874558833698926714514`105.71599276347328 + 
     0``105.15051499783199*I, -90.6112330159230450650058085852600018741333115\
655472112740947680598262408923924139627168471061826197163744814571549525`107.\
10769703805218 + 0``105.15051499783199*I, 25.18295951183730072575033285191778\
65901287923350174083394502419587516634461201657519091713672654330699390119817\
920192`106.55162176507059 + 0``105.15051499783199*I, 
    53.0197340417781920333883782122890987560388688853094639666245469734129092\
599605957209713161679157707030360562668740284`106.87495254272137 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 17.92127184059415579222748317316755941414336164\
90124639214953391411439975633079123892451537404386657900901873314410623`106.4\
0388382535407 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 61.35127599857529750134025728903191403281133549\
02506670460166792323189946051815575168491009528619115628583701317408249`106.9\
3833859754992 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 24.34794748345192638954781367931307546800197656\
66260339798991251018249776094484232129254895397963538982358198333161264`106.5\
36977354176 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 65.57909351546798463492929034950364685049216150\
42908975601580564906813859732920053262446486684287316644846540973264549`106.9\
6728040705537 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 26.49514910474609994032850838285371004907667392\
85548510718706499754402643547078373217225796361401008658676134150933218`106.5\
7368136573542 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 45.33776913625410440844652720956243803670316975\
97781680947030125108410151320965938834834617213504584124265820046853147`106.8\
06975144508 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 147.4568863139533227202105477585962627045638388\
963969100511592156834319358142839693719522338548371615615420246166933545`107.\
31918005697356 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 110.4996190889481707199228851281904661073568865\
327626564199865301689208336627064465908754175059518340303515429288667075`107.\
19387577876847 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -1.46563246440083724395980588511959784844589600\
03720009520590445887618265596905814750371446636114631330133077063328407`105.3\
1654007407525 + 0``105.15051499783199*I, 10.170617414596384192468871935922126\
91594124866955615886807170585087930309315419020793334838448639176806809439395\
36042`106.1578623157118 + 0``105.15051499783199*I, 
    2.08445227740961810087904004791877424886894596686711079222102311241105803\
34179195116202898487373209412043235151190218`105.46950695443275 + 
     0``105.15051499783199*I, 4.738606825725096941564501339831785835107526035\
2640464920739721035559255056321709655630623560274403950566545185913603`105.82\
616567350719 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -35.8295847973745226577955513309141715133338486\
488954394793863529010851767249211562434151792956935745908558538874573896`106.\
70475677330892 + 0``105.15051499783199*I, 8.540138471900657667082932426394150\
96127414721421780859813585896156380877744173487399995072302546836761638221255\
04479`106.08197991033538 + 0``105.15051499783199*I, 
    -4.1050954775182072335910613807513883291213769901333396452531032341139626\
114171486364829319663358572652788448862094929`105.76383826035374 + 
     0``105.15051499783199*I, 2.176160032400658624919129950986531978439401960\
910172915508114752813355723867526098427164874183470135588515613379809`105.488\
20582756812 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -52.8451974024567526139859484435561797652838651\
164987270131763572005294982488438885516275086524867450411545781681938891`106.\
87352052237259 + 0``105.15051499783199*I, 
    -87.996484336149727135694138405510314841168964191454331618453406948791888\
74592519745795847863280550350082679474585502`107.09498031925591 + 
     0``105.15051499783199*I, -102.722596821931193194811552543628589008431612\
9250891362939402227731618423790267888583651031082901509727986905526130617`107\
.16218098763757 + 0``105.15051499783199*I, 
    -103.82202588491373492667720126646548062652050737687580606607142712432113\
67180418203655074971501855849760583648207577787`107.16680449686967 + 
     0``105.15051499783199*I, -97.9497224351857560887883129594456364235542738\
031564896528538122668777398210378591256567737890220978300527428233016762`107.\
14151820748344 + 0``105.15051499783199*I, 
    -79.756084993852167005068211710926542166023949007991773873245505961486652\
3929177693566706736814670736485727025749507244`107.052278825341 + 
     0``105.15051499783199*I, 34.30093991836803826756964011377251953037262868\
66315038129730352109246610810005870776416007061343113691037493810645602`106.6\
8582101862602 + 0``105.15051499783199*I, 13.235442496373222645592521819404981\
41038903587602453201580554962803495027662783294359377399582473618522893949032\
01356`106.27225346334248 + 0``105.15051499783199*I, 
    21.6958312683273272531203963205438235159685606498889995465339832718504652\
826061762896759090390052136070972346901717471`106.48689129246 + 
     0``105.15051499783199*I, 11.23753721113691637236531841082353491539323387\
41613963476657015644695466046903786720230937908658630621322187219889999`106.2\
0118614066578 + 0``105.15051499783199*I, 124.35390396263822223907163662610600\
62293084162846739531723191746738671713284321645043810972122893176511914215404\
455772`107.2451744218796 + 0``105.15051499783199*I, 
    107.937025114902298115765484454921806953241980721737473880324690738822392\
241353842287081807108022708846420324213864389`107.18368544200416 + 
     0``105.15051499783199*I, 67.14933169725649223888128263758553401594650089\
90339970815793601596009751889489872292957921970550592960004823539546072`106.9\
7755669254875 + 0``105.15051499783199*I, 76.644281773445482976095521588754771\
11754984224501778694741352462999533389434799975063050131130608789323447614614\
48048`107.03499475667175 + 0``105.15051499783199*I, 
    88.4749397808685237913895389196807886197256384339692045153865677806841495\
509203798874993854957691711961342098896422263`107.09733527354567 + 
     0``105.15051499783199*I, 126.2705969373204457158641445205031670499736276\
782970116278348082232737468278265855612319792747964500993046756276021495`107.\
25181723140788 + 0``105.15051499783199*I, 103.0026921137822293695316247973845\
59928870326824460132845714268752178125626640739687366827979637899472075590891\
187776`107.16336357355543 + 0``105.15051499783199*I, 
    70.1115418415505296329371911339607631359925025282417891190903677249473647\
802259791514325648615202400855122221912583002`106.99630451573428 + 
     0``105.15051499783199*I, 76.50305515631982946167236663715640764799929720\
94836398729466090825210189527770283591164027063273422203026503752344341`107.0\
3419377692074 + 0``105.15051499783199*I, 0``105.15051499783199 - 
     5.0368961392244335593150187177130107435315423535546604516662462024776069\
447909022491704139732318794578603475672560717`105.85267799363179*I, 
    72.7574159570329625181952160971500923723898721084500091047016966266548626\
838837783523084343486422718392167549545221418`107.01239226415075 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     30.121152802883198497653196229107883753375708055889529135375926702104677\
4720790918105594855536050230720196045826948778`106.62938658708542*I, 
    115.020161087759336970867503734302617283398927295659770911973667234492540\
3562380294819669281867020263229095014769650693`107.21128896933119 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     5.0368961392244335593150187177130107435315423535546604516662462024776069\
447909022491704139732318794578603475672560717`105.85267799363179*I, 
    99.6105649255097626142346881546341618590275876888253232724624699185941208\
88453161525040917553867414739823056603203652`107.14882040096975 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     30.121152802883198497653196229107883753375708055889529135375926702104677\
4720790918105594855536050230720196045826948778`106.62938658708542*I, 
    79.2932408112095267121633650268207758778590704811054968172384677528157571\
655731795194659751786447056408232160404502632`107.04975116618989 + 
     0``105.15051499783199*I, 95.76160812203958321626993518572951246569911225\
25717053924601381585067796545075289205416654465146842716060759260997517`107.1\
3170642838682 + 0``105.15051499783199*I, 86.183990441271362566214952125892127\
11570872989863766618858208327262449178616846993867467595125484328951990577886\
28969`107.08594159650177 + 0``105.15051499783199*I, 
    101.069204710041384124997473070596418200508736466118261945353602762491440\
1369699763402680934418999597596758425250494447`107.15513384618441 + 
     0``105.15051499783199*I, 122.1382514076145170075986953480412420854342484\
163818011832117335312684726601257591998484566532676423803855787251743842`107.\
23736669595901 + 0``105.15051499783199*I, 24.26323671090030312890060153833510\
19553451839539147121293402971489430588863142326766588682809086665874068602559\
604034`106.53546373302373 + 0``105.15051499783199*I, 
    64.2305444655798823951918066108735167480939082657434142343127602030924378\
864783132874904457369544058854316739421604725`106.9582566012628 + 
     0``105.15051499783199*I, 86.46847193373136309787641232333397907163231535\
50643223763242322406330270363200178341905540829825018490072664525920119`107.0\
8737278204629 + 0``105.15051499783199*I, 44.349574717050274169877682921481385\
54988910928299087651227038016866615196757355855359067313001476888316815704297\
39934`106.79740445742422 + 0``105.15051499783199*I, 
    103.693981006349342512040793560284774342114164037447282355641442588505763\
1308744666783100708748802283489156888929199061`107.16626854600894 + 
     0``105.15051499783199*I, 72.40587195470237152199207246764435422531173818\
3940148732871078993623070658665663613729378039349120474738757790705599`106.85\
977378793909}, {0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    34.0420613929979040365454098860445565960733470554822424663292130111075928\
361665558826552597441031518446654248204131343`106.6825308484366 + 
     0``105.15051499783199*I, -10.8982702533458439987000175605947726039264561\
816817430811513765390998464253815288637625914501237369041976749691999323`106.\
18787257109008 + 0``105.15051499783199*I, 72.26028142254708627991068605334760\
64067090577612261190480340175823232662568646388647974684941144112868249011137\
2515`107.00941464645648 + 0``105.15051499783199*I, 
    26.9032098371674039260441021602985939652432507304150839896794846892899766\
892355768061841896681022576784246566571388074`106.58031909684577 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     2.6779986475795757253988027364241500364500627764356512090458121925958687\
882241264499407782806246969990114589968715168`105.57832535118428*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    29.2007983457177450645195798029246812943848351656632571096355582033471465\
231766490080837594187320866978513669293182706`106.61590972299274 + 
     0``105.15051499783199*I, 16.01174774567623854579244001540011594712001435\
78860971590278668369142892058271588078726901715766926684482289189438548`106.3\
549537373013 + 0``105.15051499783199*I, 26.1410527359303525841638479153810004\
13026761507469322450730570094317664189369389807685352994555767827247228287852\
1109`106.56783807106119 + 0``105.15051499783199*I, 
    0``105.15051499783199 - 1.34252792838089982854909722432250136163848437588\
84717811895065704448212936478178188987508640064618510739959178053898`105.2784\
3832685205*I, 0``105.15051499783199 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 0``105.15051499783199*I, 
    3.61408111829044490951702775424818640117955720312282502423051720135613373\
37232005743569831376360683153473860806999119`105.70851289393475 + 
     0``105.15051499783199*I, -26.5876689668169549764099369771354316869011238\
411246404390615543841050287766623944443316874333037025642134282108094455`106.\
5751952607286 + 0``105.15051499783199*I, 
    -127.42788414963996720296269098014559893130990275278259075162893743208058\
25239827192905705315362031068540562745392721652`107.25577946984436 + 
     0``105.15051499783199*I, 96.95640870735725672792779645755540102675190138\
86196159097201553739534717337123815351120160030345488802732107869509441`107.1\
3709151856239 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, -358.455146820266918456221431192277835152834407\
3179064542383506231112204616970099712989679946037476267242965393408453459`107\
.70494981834591 + 0``105.15051499783199*I, 
    -96.365214177274015250468399404990986483208126932337336741228036029841435\
995538355044979394374423172226953884723777835`107.13443528881743 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     4.4612127273323509118489132920746949384533198733048292346585334716309044\
398222090713043005054760883206226582475581249`105.79996793035491*I, 
    -322.55291582552211381455877342109357570086926856918141303785686073489348\
79503534127131947398971862146871429798478520586`107.6591159700308 + 
     0``105.15051499783199*I, 2.658058675672170166305534385971832509823769591\
3226549162366667627508207048194453644537046892123056362621186383530243`105.57\
507956143623 + 0``105.15051499783199*I, -1.6200356304471816424132062977217515\
87474161711246710474757153439674680777750829843163337955309392018796266626911\
3387`105.36003956418725 + 0``105.15051499783199*I, 
    0``105.15051499783199 - 2.86167621392957817261057994234993588705280058408\
77414103288991466963598044139796047853713591053809592505086792762584`105.6071\
35491526*I, -16.7283517431215911580559973306511852827949896406837575349335781\
703277542829694711793177963769586293489226001794566943`106.37396814954565 + 
     0``105.15051499783199*I, -18.3462592304105151129870729350779024926745236\
428756511898974228640497505730434013134535450791384306204556411062422969`106.\
41406252357511 + 0``105.15051499783199*I, 
    -5.3454115655738608606583351437772019957643487688474362914922650067314947\
388577282243977172107984465435535783906167364`105.87849614681112 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     39.133180211980186246497931425362834324509004469258058340963649789702559\
6143458248134178767763662505653162403683018327`106.7430601407082*I, 
    -29.666639081715428750745017393581400866759472586008355376000352779246029\
2205598196496768206787655510162441568936689791`106.62278334593711 + 
     0``105.15051499783199*I, -182.145804778345755730128413015201047361072094\
0356077213744606275622195189112606903032099937889990845901235387307589671`107\
.41093417076048 + 0``105.15051499783199*I, 47.7524692847222961553814953244336\
38801760135685543084099646561917100646235796655527389629919019320687506423935\
9022561`106.82951083174132 + 0``105.15051499783199*I, 
    -26.511881226840379549945254398860490377924167095844832941305010199260938\
9043358819680453470803939327614289681646240798`106.57395554327346 + 
     0``105.15051499783199*I, 0.986131236737834309993258143947869386560274793\
5499939784916133206950566146963704850670615688892408996337389761693614`105.14\
44497135829 + 0``105.15051499783199*I, -1.59866961122080119778806325636815397\
55252313910902327411227046460771553964267584743500794527906140538474623855919\
865`105.35427371745726 + 0``105.15051499783199*I, 110.89988234742434529668919\
50444418593602657083609286314904900121214201944184395507451832368434583985676\
733814312369102`107.19544608324271 + 0``105.15051499783199*I, 
    0``105.15051499783199 - 2.67799864757957572539880273642415003645006277643\
56512090458121925958687882241264499407782806246969990114589968715168`105.5783\
2535118428*I, 182.47257740427159600494434844177780515758017993194712733090045\
1365219699629763423801717708102794900920000844994224595`107.41171260428555 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     1.3425279283808998285490972243225013616384843758884717811895065704448212\
936478178188987508640064618510739959178053898`105.27843832685205*I, 
    262.778939191139993145546904325032836887346879741739524316958076734884395\
3030298893813667656272847468337139662518118335`107.5701055529374 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     5.3559972951591514507976054728483000729001255528713024180916243851917375\
764482528998815565612493939980229179937430336`105.87935534684826*I, 
    87.2474148613353465326791440112192351484855595327191152244492386197471809\
894126729390522618536872405247878092784727377`107.09126756551949 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     2.6850558567617996570981944486450027232769687517769435623790131408896425\
872956356377975017280129237021479918356107796`105.57946832251604*I, 
    0``105.15051499783199 + 31.2201041741280801241073078434746235974736747196\
001752655499972130539800710510094205973659953545162730162503242685037`106.644\
94934569913*I, 0``105.15051499783199 - 2.677998647579575725398802736424150036\
45006277643565120904581219259586878822412644994077828062469699901145899687151\
68`105.57832535118428*I, -437.45267245711437314700678757183957903290210106336\
28869365284134306641404495312172652307180370137668114553537001173691`107.7914\
4607187024 + 0``105.15051499783199*I, 22.642054307696358140551044603636955640\
13616600123784999669279071010245340506196394987536129283097842832525547450559\
3`106.50543082556122 + 0``105.15051499783199*I, 
    -331.11777867672151171692004455640826481746845401841713695889156455482046\
19433456041227394579998586638223073631465114389`107.67049749774417 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     2.6779986475795757253988027364241500364500627764356512090458121925958687\
882241264499407782806246969990114589968715168`105.57832535118428*I, 
    0``105.15051499783199 + 195.511148876662865233501249253614518332679941003\
5098963141455101971768355184181411040409076426422629076253587849735254`107.44\
168652558719*I, 0``105.15051499783199 - 1.34252792838089982854909722432250136\
16384843758884717811895065704448212936478178188987508640064618510739959178053\
898`105.27843832685205*I, -316.6767640119115025192484086451359412377044882464\
507237517182141012700419805512477190173516185085203487409427529570389`107.651\
13119624775 + 0``105.15051499783199*I, -125.301906867403394163834116249661283\
76964464313707639703576203975461904303991399177909069819521209308667099719657\
08288`107.24847267804952 + 0``105.15051499783199*I, 
    -318.62643766001468934101553497134125458535666832644890202992583757895767\
15090817680442599848090485983737913425070275343`107.65379680587434 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     1.3425279283808998285490972243225013616384843758884717811895065704448212\
936478178188987508640064618510739959178053898`105.27843832685205*I, 
    -47.063150739822426731060672556019074988086168449887418756113447945546022\
1735885124286434101136221374934859405774062943`106.82319599638629 + 
     0``105.15051499783199*I, -47.2396593957533030887847848218588884992313773\
676538066422916876464730053153494793643088177446496154051108095315489798`106.\
8248217554636 + 0``105.15051499783199*I, 
    -30.229487797136027352631946402854109535366862529815824418339954957700986\
21535204880719415215743286301143299154739988`106.63094578646657 + 
     0``105.15051499783199*I, 25.84360155817173459679808371397267799488327077\
5193246934404064948576040893501309098478988613693161278996705041993875`106.56\
286803454847 + 0``105.15051499783199*I, -84.013169141883518809890985048609974\
29498122326856459666711364150021190575492404883035830311128817754857923405699\
70658`107.07486236529121 + 0``105.15051499783199*I, 
    65.7259199330637605626281113867977657639238644642876803023488886143055791\
828546224347157848752494021248483124494485321`106.96825167125715 + 
     0``105.15051499783199*I, 179.6418870720447753183365503495244223891796056\
66794426746471985064622352488871566685464151432478357009394047250942522`107.4\
0492260635065 + 0``105.15051499783199*I, 6.7231766181854208708509918499522463\
21437416925526297701529400813011433867848453233920370025905434416728326539108\
691`105.9780895181743 + 0``105.15051499783199*I, 120.547646369890898894367956\
89596928379196503351546251368197049828321649687304984031040640788035898980337\
75286320504896`107.23167373325433 + 0``105.15051499783199*I, 
    -139.97889792033783144433150402138896445208249451748730758823099743520870\
96295641180044386438836202217917426980349926669`107.29657756774235 + 
     0``105.15051499783199*I, -215.315166407361350175862123158242255170521057\
4169408983848678734479455450229690749598405603580410872276589598041432899`107\
.48358961964361 + 0``105.15051499783199*I, 
    -27.597488307364933186640258366351204948169306225284707414364008964206611\
4406074283790891459942505824761589634376544397`106.59138455584328 + 
     0``105.15051499783199*I, -42.7796589738839436839146894053586646425024237\
836338982394635353975309043440011356868845621545923063016938339820487825`106.\
78175231602097 + 0``105.15051499783199*I, 
    -47.692870809062753905998553397234352401464767356294710181631239984351757\
6040189153383891097939777958520719343046152736`106.82896846283265 + 
     0``105.15051499783199*I, -95.1983390794807186288002890370824110806315792\
969845076477112900494426662709628600706466953519582272394762441585049448`107.\
12914436916911 + 0``105.15051499783199*I, 41.85701611556783081231753016195829\
85066524195499669581041942053144288889061418184213510567257197167972244991907\
580566`106.7722832631454 + 0``105.15051499783199*I, 
    -34.339401893461717880783616958535347955995916212643101803553047619284883\
2039262838957887215299472134916355999543051896`106.68630772439856 + 
     0``105.15051499783199*I, -21.3928160546952084085033989659085840626200081\
496803555533498756875781197142937865649786344737061838540983827597527418`106.\
48078295475119 + 0``105.15051499783199*I, 
    -99.060585811683863908198620424288408067404230923591320543332303840395986\
8116659477116734254390965928524960758622033003`107.14641588976058 + 
     0``105.15051499783199*I, 15.66908129382931181890841054109861406574976281\
46518720247161555704435974439669960565869682476473345614315471052594461`106.3\
4555853158732 + 0``105.15051499783199*I, 
    -50.937672270905293925680241368508286187529985288159301019700061212258707\
433022398614858616805935217874105207068418079`106.85755409269989 + 
     0``105.15051499783199*I, 16.81440012417590544605065541253109772734184127\
7627210673658376216548448280300536568904776190319300247579467237849398`106.37\
619637573258 + 0``105.15051499783199*I, -14.827691500253728974428217414812992\
41863001675045808587554381405820359458387310590735852179713845226844302842878\
92309`106.32158853950492 + 0``105.15051499783199*I, 
    -103.39797631322982580727870725765129952863398533705591663416746725172078\
43399699567773063990357848877093913964617450745`107.16502703673886 + 
     0``105.15051499783199*I, -253.714310565324063508629665613040833285178706\
097689483503773532003775725547659963567884828387946100490275641696341191`107.\
55485996179898 + 0``105.15051499783199*I, 
    -135.14159288947884642994535625633977345095392998720389957593616661507884\
76880198425433036370353758338996494219507448674`107.28130403140152 + 
     0``105.15051499783199*I, -108.039892058083013556105778681623342392265586\
4360045733242861648617421079577564400838604256805554016639304217032540264`107\
.18409913944697 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 3.219333334889349416324189543643891212158040333\
0331232404353543303800188081723701492101367588859308948291281021484127`105.65\
828094438658 + 0``105.15051499783199*I, -40.693317795438679955343170377337048\
82331499589408290162006832170515209586548909069667773754232225114354288428492\
96211`106.76003809789688 + 0``105.15051499783199*I, 
    -7.9722312127063306785421734708240429624886465829876873230677832884141349\
161595875443211711524729110756841179026851781`106.0520948835637 + 
     0``105.15051499783199*I, -18.9174678044519650509637291748542017150058418\
95965758007618382780683124023560339208393071710288382535087393247426077`106.4\
2737800134853 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 58.17842981429750809273517534736562396962396104\
00603392630810840065831772245655046305418475881593644606277658938504143`106.9\
1527699366726 + 0``105.15051499783199*I, 
    -32.238367626528360950567422776330238578108943459203321617719424767410463\
7185424588074265984388470968654915622498706183`106.65888804123989 + 
     0``105.15051499783199*I, 13.71783715005879937851975796326351653631903707\
36112116987724767570382212333680713996876702057151523330240086253031113`106.2\
8780064070125 + 0``105.15051499783199*I, 
    -8.2008464306396239317102818180823550879019917510039053422945704770626242\
425727239446369652346632800731529602983365217`106.0643736771895 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 123.8286400371359485841141179143527051469692344\
804349618850356163898102530096719131918427082479043172499902176432173405`107.\
24333610109102 + 0``105.15051499783199*I, 214.2186587892813621733841046066667\
06074416744966050782063359322141639684836198318488000219263363677261960200760\
5406741`107.48137229372234 + 0``105.15051499783199*I, 
    237.724913392643495932431943470197158364742280397029170278726500060436313\
062123423394082356792357087666199630634416447`107.52658969568125 + 
     0``105.15051499783199*I, 249.0252144715672098542825017507548118208515244\
457357852785967569580509355601924618076262214959144943365156774723960312`107.\
54675832063643 + 0``105.15051499783199*I, 226.1729302846582636874287669740264\
04116168550820981164552822043576606736084793406424066438241364739821545429854\
2300747`107.50495562259694 + 0``105.15051499783199*I, 
    188.360819899667546573068569601192240660271504791974568710332146373761228\
8416699872048750268949147964633963511041876649`107.42550557001002 + 
     0``105.15051499783199*I, -116.238333404663926688607729314533628111123255\
5598761021496526029896606742181766387522667952422927467512713017585999484`107\
.215864372364 + 0``105.15051499783199*I, 
    -40.729505257573983207116837042203088749061596440905237902110890242578790\
9308400610109013876610806779356635081958083676`106.76042413256296 + 
     0``105.15051499783199*I, -85.7057181804985753887624534881814740866190627\
213572320584589601822620165009226512544055146646380881081064124954707435`107.\
08352479631752 + 0``105.15051499783199*I, 
    -38.030940776177088987896749044419499303692476166639731745909511409190169\
6211197121017507318577064785679461983225972357`106.73065206657381 + 
     0``105.15051499783199*I, -362.301211257661670978103647326800895858664899\
4069039094192542435300687894142619726738663282559389645191552083783753343`107\
.70958478381696 + 0``105.15051499783199*I, 
    -319.18826994442495616090077471875236325788879155382121298061583542701527\
98298876241915093602765681785555925695317118047`107.65456192063597 + 
     0``105.15051499783199*I, -135.129328169311470989838992673150672424065637\
5358286175475184168744154752188180766800443046117321640543086214671886977`107\
.28126461539425 + 0``105.15051499783199*I, 
    -204.73236795609475144289366948153834045012603188345893260654474330374870\
06269113596975879656167830284821880193881348444`107.4617015073897 + 
     0``105.15051499783199*I, -233.329381260270374786357470295534829554000570\
9554551557634198955233305789119406020933342829130818174167202073220719131`107\
.51848442722063 + 0``105.15051499783199*I, 
    -378.53787536804513354987680160003423008970397546294251740215433817473170\
77393859582146691622017999893405746305946863602`107.72862433804957 + 
     0``105.15051499783199*I, -282.086453230787145434849122139044994972370495\
2873061304973532825879361138103525007533645956641534879336309556580698242`107\
.60089722816183 + 0``105.15051499783199*I, 
    -158.28841880470183529045780973336244767423407315260134379519419841451093\
64699076708865348684911009964872410830958838603`107.34996413863746 + 
     0``105.15051499783199*I, -156.142230542211239182583568002226995343709278\
8495634265623018015300005134685822277989131384947177514646622945208962068`107\
.34403537694196 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     21.329351633397263688107209985744822399357634369246885395000670570335601\
5781200284190544365167458244967941483859123374`106.47949265186007*I, 
    -150.16562668634067567010467032894058022374317037648948475498296938701294\
62404930818694631725958231538775194727794691826`107.32708553070745 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     146.14201389166460249888928875004743320886064281545892121910134368695790\
80760745882259238530965150814691123836836763207`107.31529008562298*I, 
    -336.43933324300479532862940072652995567461475281012475312769707335218724\
42928291371450390497230320116486664439245905412`107.67742176144958 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     19.140724945140697368445485641034973675967864708076448377850486754657300\
8971528552114798225754938220397911726926022823`106.4324733802651*I, 
    -258.11491676072958544730672486588619009669285455533805566878370819129514\
29518097240482122990805381244522200767900156972`107.56232810148347 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     138.21874862664021867511748319754321604043484666600478232727512983729373\
46179840763128083854604742258401650350382750656`107.29108195456648*I, 
    -166.88764061792847106039500720608721960377319254267390233032595079174902\
48341897313152745438582970638767886418932244379`107.3729391726767 + 
     0``105.15051499783199*I, -219.399550358919227847579034078630544535254293\
3354627234300465533891361900722054627732236090433676387059089103452135741`107\
.49175073102127 + 0``105.15051499783199*I, 
    -188.21435105336638081089993136227291189421900190769635628735265526122380\
9391804906772331103728416775335005925483136819`107.42516773246876 + 
     0``105.15051499783199*I, -266.271487018762878775654491805814321180186526\
0168074554794419835361342052438262081212071793411527393268442984075873812`107\
.57583966147938 + 0``105.15051499783199*I, 
    -342.71175487944062721472566223183418576547197387574079923368416399113789\
26255950503067509544351154776745646742100862757`107.68544399864858 + 
     0``105.15051499783199*I, -65.8226627257282330550056454130552037454514635\
933351922596367846409679342120882667081376265971420808741632526492465772`106.\
96889044467063 + 0``105.15051499783199*I, 
    -152.58249766905199921967304537500241037984872729149532533715248216999771\
43536527348748601095701116568198877078528538754`107.33401971754726 + 
     0``105.15051499783199*I, -217.964519980029416403422945254297058346149342\
1642123112426643741862689928113194629102076492765004693390869173205512753`107\
.48890080322131 + 0``105.15051499783199*I, 
    -103.75212917215817368168623149344073902683877525523056751067697553788908\
33542227380766206516349990688509532210045021029`107.16651201577739 + 
     0``105.15051499783199*I, -275.373337307158060946865821290838693353853325\
8981255934123850338295157862796862102371005463326455075123333561896593814`107\
.59043688574658 + 0``105.15051499783199*I, -175.39573717361833712801823189514\
16113215794503252991696290055820955849098026813505643817633348135523780882825\
403308677`107.24401903404444}, {0``105.15051499783199 + 
     5.4129882250162191707106592981652336233389144773155377659458927278162162\
921665566692567692473978375259334587142988736`105.88395208019443*I, 
    0``105.15051499783199 + 2.82377031953914096620181308829876158528109391955\
05060987252538739235778533038610783194438596690444659580113089560798`105.6013\
4436690676*I, 7.1243741901206325185362069187092205221033658687309846416040001\
97734703810436524475342163340103618645571491415426873`106.00326171946497 + 
     0``105.15051499783199*I, 66.81500645329120750506972763000059419551464470\
46890893376659903377336128581865142567471768832930416790206411984030384`106.9\
7538901252203 + 0``105.15051499783199*I, 10.422797016314582937619900840393643\
11342784624100069565569326053096318460407740329040454980260049882647732417390\
0511`106.1684992778077 + 0``105.15051499783199*I, 29.950354489013866168532541\
24884427024330435813840451870563048909881338714885481515839022068655505293220\
16140786264523`106.62691696484819 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 3.38536619726364735797718838937238260499398128836\
03843454463555679507388078870574736295231618709310097869938923193393`105.6801\
2065131076*I, 0``105.15051499783199 - 4.3002464422349283078305100247436878210\
43211209381581191808851602634121949809149889964129631156798167902692421662638\
9`105.78400834304783*I, 0``105.15051499783199 + 4.300246442234928307830510024\
74368782104321120938158119180885160263412194980914988996412963115679816790269\
24216626389`105.78400834304783*I, -52.193336566426513726916572610015373019085\
0733424295667425228730057829962554548888112422297154213851225332156457158485`\
106.86813005874322 + 0``105.15051499783199*I, 
    -8.8556110155597079581381567790471815963258045403389823586394411960621673\
061075230711553722865127599552970907581383414`106.09773352965183 + 
     0``105.15051499783199*I, -1.73968560706927644877857048964938771552663484\
13691282660477060580778837405618816578758070491574175587990827653079013`105.3\
9098576826875 + 0``105.15051499783199*I, 0``105.15051499783199 + 
     5.3955198353074567995435423462882437648942634897670557865509745460243166\
264190885614889812495367486424124270768629356`105.88254829128644*I, 
    0``105.15051499783199 - 5.76619249260149824810791168224805311895996358989\
9308515427685186972648287093527576349847289954411858861497979933249`105.91140\
413416362*I, 0``105.15051499783199 + 5.76619249260149824810791168224805311895\
9963589899308515427685186972648287093527576349847289954411858861497979933249`\
105.91140413416362*I, -4.2635053495986572023503602224302895415908824432463804\
706176019772641813048390908950849266898909521387442970248137556`105.780281810\
07912 + 0``105.15051499783199*I, 116.3608838081280634130704324700597472504779\
339384751081331084407107464907559679021098446523733157090414845552182999735`1\
07.21632200906235 + 0``105.15051499783199*I, 91.54094961463218251396645169395\
84707513621747413396211446402241523096923786449934317503368101702014498165585\
110742637`107.11213041116967 + 0``105.15051499783199*I, 
    -77.968524951758387785665759902421506328438588340413229824238033208194044\
8198938725267452235771486146253805603985634961`107.04243431592631 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     0``105.15051499783199*I, 406.4462262320392980115981450769753149842780421\
909439842951873307487275971065753614470843525045833100868990701441072773`107.\
75951809340661 + 0``105.15051499783199*I, 71.90705396922702847599588310747519\
58256593389844112783719550625378097628739350644019684809782650784928522069576\
421013`107.00728649391229 + 0``105.15051499783199*I, 
    0``105.15051499783199 - 3.03153074320913146681588376359195791268343099243\
35653058124676919015454798046177871030208802779783448950652510081189`105.6321\
7697467095*I, 632.67505187979473645515837547048857250889234491171034513238785\
44333744129057716733170499874400617855637537958381443264`107.95169570720097 + 
     0``105.15051499783199*I, -4.34859785326219645886869508236063777370663029\
18830356055372589549090078881440282179844540192349367941674215820865943`105.7\
8886424495825 + 0``105.15051499783199*I, 20.698818905582991646394219472992187\
87644775981845057136435923002939902287187413831509787919872217994322787599191\
66948`106.46646056273713 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 4.06565481384487838315797123231444863893502772028\
1606187172002706666820299106344339136147950986024633542133246658253`105.75964\
550080933*I, 51.1669784200217049509031842147726893591828832793718889442707634\
456032522907474861416763336544984387747856829312662549`106.85950476903008 + 
     0``105.15051499783199*I, 31.26923395394177707586310745938655286320089915\
97558424990802397040634692332088925154805130568411872659628225988458085`106.6\
456322396873 + 0``105.15051499783199*I, 35.1527949956182934969934969269138575\
64421304047347015999442897221417514982462030036850614810428314258883328310219\
8967`106.69647485927649 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 68.6286269138320356724146107598498122105031221855\
319956039996054263827854119949991521388474740376090521246990998941269`106.987\
02030766961*I, 100.2324748950275380449671349967879412425415787040249440465322\
216938375409476739566016873786945685136043368768546198484`107.15152345172551 \
+ 0``105.15051499783199*I, 56.82665402259102539391982399178913817290317121636\
58236990664779298516742892218854402773289246639797391600312480759265`106.9050\
6708318685 + 0``105.15051499783199*I, -49.92877232052717576327380964293001291\
74410230084072671657968808636968979311637943720674441992754188193756286550148\
181`106.8488658853176 + 0``105.15051499783199*I, 113.248395849507978241810522\
79905694636430090533350992012671401314118492613164485832987986033586735623242\
87964652192814`107.20454705682909 + 0``105.15051499783199*I, 
    -49.336292776980403115068198596092416890026486745640663760393351117901597\
1832575282207169691374747896284430644348039319`106.84368151049708 + 
     0``105.15051499783199*I, 2.959538204862760903953696559638406261317303153\
8493481572826017354787015210262102143310365735997451750814125595815564`105.62\
173894851054 + 0``105.15051499783199*I, -197.92510112835074479722669402116096\
08177689980325068227702204092073049670418429478250634831095139239410094159997\
817122`107.44701587334332 + 0``105.15051499783199*I, 
    0``105.15051499783199 + 4.09040915542897060277330331333002715994799885717\
52335120212568273466818586231940542935057791519148519801850010240029`105.7622\
817496187*I, -297.84304061508315320466726101356653842732676326802969751435158\
60927584147181703403594703968157469374558616461172621594`107.62450245468325 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     3.8235478850813402374908221060782872188755097443569438190453912724339780\
442413441187337531139596210803030264276497153`105.73298153137785*I, 
    -417.65984197964544488949834513471627883192773460986399190245831400454320\
37530248178107817829350057304740795320649691613`107.77133771766243 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     2.7714539056910170350030963271160262263512007108340915256386695109491930\
736714655440612511507397097893271785563171504`105.593222657715*I, 
    -173.82399904567997907552099772543466518937288161093919771617469546696844\
3723943259305192488097714140791420935564471511`107.39062473504 + 
     0``105.15051499783199*I, 0``105.15051499783199 + 
     4.3152512776476639648377195194513817361829643662170673719140063661855885\
232861284734430072365130946955519493438217488`105.78552108764416*I, 
    0``105.15051499783199 - 62.3849069696877124884435771908939318524288627017\
45679366002629492658341802182868988848092521772259611388920328458418`106.9455\
9452961965*I, 0``105.15051499783199 + 4.2390812222036484161293436005768988137\
54164792023104391527637524151577738180627245311168588312379015157992963410549\
2`105.7777867357064*I, 648.54165802051945003588841545825107928878418628615024\
68360942495977416230522884119424321516259516547187734479307163433`107.9624528\
7534906 + 0``105.15051499783199*I, -73.58481738912071066937037017480250205093\
98739501663584636992198154859641317467419890874167301351440960441869443994487`\
107.0173032142848 + 0``105.15051499783199*I, 519.2744943133809617797253924033\
28692452640370224506382900895437860354720849909974913319690507188918755220410\
5584757425`107.86591198930634 + 0``105.15051499783199*I, 
    0``105.15051499783199 - 0.51531388618878176743845658491467674651606333113\
74821269289155409780986835440077850631783020935277322029066970424245`104.8625\
8684340564*I, 0``105.15051499783199 - 469.23823555913515625951291971139014302\
83403916658474056720344648268519654420280976833601131184011231700485916235015\
015`107.82190839090843*I, 0``105.15051499783199 + 3.7227870213864023163911511\
62842976439696190834121233059891023655368174678958432924993726693525177214645\
3691139250796`105.7213831890108*I, 489.16195311778562901940638511695776804004\
88837522898916661871929346136231367466549189599431948650437997865648682700711`\
107.83996766820445 + 0``105.15051499783199*I, 149.082650483253828612435502217\
99764467385934686738545541451641328187927582810564321142003605330074601424731\
6492621522`107.32394210313743 + 0``105.15051499783199*I, 
    527.738787349122084040786011965710055871939290447080814565149092594923022\
2068719621010251376461279134759967664964178231`107.8729340126319 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     1.6597143837671119294721419229311893704383051685300434082349083267748969\
352987555433620520957054300380825130415333588`105.37054835561526*I, 
    134.471675115694937935668520527002288740177418327402018260225072924553046\
8374371824276115659287699601673660450800570322`107.27914581275458 + 
     0``105.15051499783199*I, 174.5475964130045593548034807198150197186785450\
125897116556897007141643956139625860131082034700937839144315384181474848`107.\
39242887062265 + 0``105.15051499783199*I, 113.8174561192799598375891448930819\
74186900231653104439214737739346280061636547570013884657726532336615903772098\
4507059`107.20672387249996 + 0``105.15051499783199*I, 
    -89.495918627191670470100818691587209621458043852978273355352825981361213\
9949178968003492344881372277940326600443188083`107.10231822802942 + 
     0``105.15051499783199*I, 185.1960512755175016343400377843942284860708380\
462108161705961698572825600466136170988579766276306395159410743762207213`107.\
41814672031 + 0``105.15051499783199*I, -139.662568333620194452160345344674248\
34527978368712646008672088548332153739554363933196827403402512903722178805502\
16238`107.29559502209622 + 0``105.15051499783199*I, 
    -275.00575066446978672219739595575755411566320274802352017931056705881140\
04468377554054841405836473149582495243598740674`107.58985677331948 + 
     0``105.15051499783199*I, -9.96179355534936531243399366216267869164039222\
52506561963162556203675492736330594292312332025084906311396819819666103`106.1\
4885253515794 + 0``105.15051499783199*I, 
    -172.71539983866765130481213808640850719626278489316772381869273056327156\
22569964877269663440744346488168965305146406628`107.38784606016368 + 
     0``105.15051499783199*I, 393.5201704352029661606063589145326766495005117\
727586616347562278232061490534100351961075627399490013281881583425924466`107.\
74548199547804 + 0``105.15051499783199*I, 441.1793470424057860148045312719129\
10389645072257368366468742360190216249428108426037296891792923351553675942149\
1500135`107.79513017142006 + 0``105.15051499783199*I, 
    78.3136331210369492973128995897943918046855618434641159122189039178726176\
886057791390555722140900269700717289689599049`107.04435237002852 + 
     0``105.15051499783199*I, 43.61635448020196302198608484448116989784066934\
18953628504554676686433020430650409827270359230806927933393390641584185`106.7\
9016436161264 + 0``105.15051499783199*I, 172.65971891164196540085920870657732\
64423613906478301704478569847400430524787236711052125479563247178922149436659\
599597`107.38770602738047 + 0``105.15051499783199*I, 
    160.578440022735553435726428826155563675422402381703704751619953864888779\
1382351580195428394757154942394216050294991105`107.35620223237545 + 
     0``105.15051499783199*I, -117.157860000819485975397430284229369012082410\
9081284656970266316704985628528751900227120253639074922896441532259445487`107\
.21928642811432 + 0``105.15051499783199*I, 76.6345431762944063648397291038568\
59321184840625720396526393208269926579333315800635041303734677853728587374787\
2075807`107.03493957071882 + 0``105.15051499783199*I, 
    76.6604377311543790563307252949254522235591107550840975089104999040291253\
254272320804442443035835630926871191061153792`107.03508629257921 + 
     0``105.15051499783199*I, 174.0367835320619780074532649133155394864136203\
197791354121791510666617635099631449264127585600915463901579798797142019`107.\
3911560460956 + 0``105.15051499783199*I, 
    -46.358801394402435490175738019072428046316931460323939353341261985460401\
6998444602171305036527987011905174235526305097`106.81664719659624 + 
     0``105.15051499783199*I, 83.74427477894297635076440541265778844055430865\
90650024349377271723958875451903933510016535854449922086574303690769788`107.0\
7347012378679 + 0``105.15051499783199*I, 
    -52.393335606564720361316140607548826880299147562431896921916729585009105\
6523482974203584669464746715719769628303959805`106.86979104639275 + 
     0``105.15051499783199*I, 156.2763166081315770106122259125489630387955516\
683320902829793631446041166506349372650779951600575820635404183918210571`107.\
34440816429813 + 0``105.15051499783199*I, 430.7756819323458097844782233568385\
24171426285666324190514359714168713659949415138086651135705342354487686530805\
9456359`107.78476617643963 + 0``105.15051499783199*I, 
    410.794108138277035750457109441797951040112600403146133978033650664516859\
4363838505050555599634554147262118069958096554`107.76413920388337 + 
     0``105.15051499783199*I, 465.3516254250648620090929134007530726575745400\
309488063373040736405988262874778576928746273684562766580027661957434502`107.\
8182962330292 + 0``105.15051499783199*I, 238.15884601605237534475335922524873\
14925905761170671924330986968139338737517532110487205109687628288975912060742\
160269`107.52738171512873 + 0``105.15051499783199*I, 
    0``105.15051499783199 - 19.7026428015903892950634669991037041866454035883\
132853761958148900882126414561272122875289614139740806239839328981896`106.445\
03948171783*I, -6.13356911540690106223469369142106438690906386943979615856197\
42412112090775831567475797355908752928374978668938678295`105.9382282612662 + 
     0``105.15051499783199*I, 81.43726637506367630898511250731540736145890893\
29451233932898188319685009873242502011638727765484576401441081009864796`107.0\
6133818499868 + 0``105.15051499783199*I, 16.166886371129368493386802815140015\
61429677742604618893708075658793279452929596261820737549081040648920339517843\
64453`106.35914138372206 + 0``105.15051499783199*I, 
    39.5246178216502564307215735604666395972687853571117589324470599284413774\
643658765134454814241171332105178971633233764`106.74738267710036 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     176.49943189287065413273571007652084021191655416907351471484180521801601\
8156945383497833416844280586989369909158299109`107.39725830967376*I, 
    -117.36256282910335450061443360333589584291753396528717985458854651406703\
26673088411480763677909648788163225951838846196`107.22004458239579 + 
     0``105.15051499783199*I, 56.44508036207672108268599401156629659489368998\
30032098796226845927134613659897141020875934407796635805530782780627451`106.9\
021410935224 + 0``105.15051499783199*I, -22.698266394477621319624940788976092\
65840279938812998728317339999934929201615450787096718452484522987931440212001\
06297`106.50650768656418 + 0``105.15051499783199*I, 
    14.8651281926073821330796842301031370336942657297221337495209908059181311\
204784974148806507268939377571208843823799659`106.32268365662031 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     146.48468515043714337979998188382685602131500038978473058339486563551745\
65869760703359365456894086184246928445005977007`107.31630721977585*I, 
    0``105.15051499783199 - 18.6731381524118107394812874610967262630743000668\
574406686763996338934077212453744900320462254606693518475608923446953`106.421\
73230816182*I, 15.49135449634156228917539462254503219177582403165197723280397\
73330759938939735765313439858307004279650178717186901027`106.34060439006306 + 
     0``105.15051499783199*I, -299.646317742257961644848081757669839588583633\
0109847968054566419057223004385780082175714416261209618937845686445358069`107\
.62712394299133 + 0``105.15051499783199*I, 
    -479.16701912762444891632189929787000935920338895721585871348211757607032\
93521278602550477928418876999159277290279918291`107.83100191592817 + 
     0``105.15051499783199*I, -483.675870938242868397898742688167532004430478\
748427510372804995305144393832351152358210730516155939936743589233047738`107.\
83506942018063 + 0``105.15051499783199*I, 
    -535.81333089628278507020285107992334733215151307634868409882899356533582\
30043783397953101814137334789559767000403482929`107.87952851237233 + 
     0``105.15051499783199*I, -462.851273822054572299564728015783085620587120\
1907215081558284583506074438544916565651036790744733367512953813626866369`107\
.81595646112929 + 0``105.15051499783199*I, 
    -432.45195758657964027328479069998212684203513754700936797835115244177811\
89689988665481053028407478204144272662235642022`107.78645286520751 + 
     0``105.15051499783199*I, 310.2663251035976006112587252610643729237245246\
060211234841256334115268727596288389582441366995642227388765868587573751`107.\
64224963962528 + 0``105.15051499783199*I, 107.5584694865121134776707779403864\
99875992321089646707409554633105487287128167217810291493708944595580073045171\
1253281`107.18215961159252 + 0``105.15051499783199*I, 
    248.695085719161538196381978602524783946695754523750859482321694938649266\
2453570841014433674638742676761888521385619996`107.54618220141259 + 
     0``105.15051499783199*I, 104.1475168105490086119099934923183728260033023\
396129652658554112707952005722670227529382304916135850160795295173929901`107.\
168163917355 + 0``105.15051499783199*I, 912.575260039858083906886995837874753\
83641045633756878010571789653269238200568230843260657028679884025448620592565\
78905`108.11078368868348 + 0``105.15051499783199*I, 
    818.491609595514598749948798766599296508601512892166234676892091180663837\
1942031124879594271680050380941072989453883141`108.0635292296251 + 
     0``105.15051499783199*I, 242.8432201647081865014159248196135576476897101\
735138475851022410635726276171926552714447934216016881030971124119805031`107.\
53584098092968 + 0``105.15051499783199*I, 487.9333827682066615491566731556702\
67270630144694212657775973267104130740994191702129763436072807601807543218268\
6555956`107.83887552993497 + 0``105.15051499783199*I, 
    552.469608425280302915214767065872185014809012259331596461546786179725035\
6548690191859439988959552381247998838160126382`107.89282339013262 + 
     0``105.15051499783199*I, 979.5255361398774904549838314913820826952801757\
557591637421187806974752928606382441184320231000811006338806138237619061`108.\
1415307603272 + 0``105.15051499783199*I, 682.92082354145860039602080689274974\
60748551470390370875714716625673741711674555075612707084070956999395461231790\
206508`107.98488535320858 + 0``105.15051499783199*I, 
    329.586684436622858220346106386875441114861307122403387889861833538047616\
4138967061639365741840308631695230839022877412`107.66848465537008 + 
     0``105.15051499783199*I, 278.8553625087737448878766321206233494867685501\
698747993774571122703926975540068410552103312427528967493908981858589674`107.\
59589399840989 + 0``105.15051499783199*I, 0``105.15051499783199 - 
     64.383477273542694124275222970819436607713458128539666353745326871735082\
1155205341437867236851924395850507113569245584`106.9592894265334*I, 
    275.818615653995042458738760865884988302884932076654404964879616679765875\
017453968739670100507037496690867212786811089`107.59113857222793 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     444.10456671973624658942803919746260995561346178317086997091280303050207\
24494253150182234860456522067404906579680483354`107.79800023687145*I, 
    855.413003044835126412330628126818738530808422709994958437501689331015233\
578752714811502221779957643901618560951628679`108.08269084546859 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     59.740173622679687696439978782478666013517458469595489109681981661200442\
6730283198506465569188198828246126584441360469`106.92678147829064*I, 
    602.728148838399480301332305948549665192812932975904983713335885513662848\
028788565051985120077429738151503938392765735`107.930636472359 + 
     0``105.15051499783199*I, 0``105.15051499783199 - 
     422.56874037566677165074185418777277223998289751039537415528457355904574\
57111522340764699147039727524168604655892562717`107.77641236469763*I, 
    290.302531281815683557484648868196210971181228292274575570358521963380651\
7748020677625375608358667016327324508419414519`107.61336582049431 + 
     0``105.15051499783199*I, 405.8428284975619632747802626965154811975359633\
340959942524670650254759078561883916165550605538349420323461015684912286`107.\
75887287394156 + 0``105.15051499783199*I, 336.0421740241495303112946880169518\
24237301569227330165477235971656804665811242518231620811713852849329510504846\
8341763`107.67690878354497 + 0``105.15051499783199*I, 
    620.351262092387079649097001961269166676917601351619072748618839993342056\
8065993210358830479786035355807553608645696686`107.94315266796036 + 
     0``105.15051499783199*I, 828.3728838232275572428497064543268120877800350\
279196984489427964022050523212831452564368770203640812638150230972265186`108.\
06874087197582 + 0``105.15051499783199*I, 128.6180262886613424795955597732697\
27343551427652678731299893190185331922767558862901301850094899894063149492677\
3658009`107.25981683865237 + 0``105.15051499783199*I, 
    335.923551987449744343893141605676609291168436435049422370729832758117469\
9849768660175547224414420530288350479863316929`107.67675545162786 + 
     0``105.15051499783199*I, 495.8246557545961382058152185560251993078487101\
549773317381905490042262279168416568801764854833215465661538126501588647`107.\
84584311685907 + 0``105.15051499783199*I, 221.4179453836325726027540124132359\
59488413910716007507701717819283656772078821708972621015449616359822401323471\
9271893`107.4957278143081 + 0``105.15051499783199*I, 
    644.426600404090846633749077525513303760024187761709442101573711450091663\
285416231970093656260910156790091350822127862`107.959688456597 + 
     0``105.15051499783199*I, 390.6376059939854654611760592287696049192206191\
079790214149810720305265533856029198654355291038777680097852964139503012`107.\
5917740497289}}}}


==> anc/zzz/zzz_pure_basis.m <==
{{Topology[{1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {-4*ep^4*Mu11*sqrtDelta5*(p1s + s15 + prop[1] - prop[4] - prop[10]), 
   4*ep^4*Mu11*sqrtDelta5*(2*p1s + 2*prop[1] - prop[10]), 
   -4*ep^4*s23*s34*(2*p1s^2 + p1s*(2*s15 + 4*prop[1] - 2*prop[4] - 
       3*prop[10]) + s15*(2*prop[1] - prop[10]) + (prop[1] - prop[10])*
      (2*prop[1] - prop[4] - prop[10]))}}, 
 {Topology[{1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {4*ep^4*(4*p1s^2*s23 - 4*s15*s23*prop[1] + 3*s23*s34*prop[1] + 
     s15*s45*prop[1] - s34*s45*prop[1] + 2*s15*s23*prop[10] - 
     2*s23*s34*prop[10] - s12*(s15*prop[1] + 3*s23*prop[1] - 
       2*s23*prop[10]) + p1s*(-4*s15*s23 + 4*s23*s34 + 4*s23*prop[1] - 
       s45*prop[1] + s12*(-4*s23 + prop[1]) - 2*s23*prop[10])), 
   -8*ep^4*(((s12*(-s15 + s23) + s23*s34 + p1s*(s12 - s45) + s15*s45 - 
        s34*s45)*prop[1])/2 + s12*s23*(p1s + s15 + prop[1] - prop[4] - 
       prop[10])), -8*ep^4*s23*(2*p1s^2 + 
     p1s*(2*s15 + 4*prop[1] - 2*prop[4] - 3*prop[10]) + 
     s15*(2*prop[1] - prop[10]) + (prop[1] - prop[10])*
      (2*prop[1] - prop[4] - prop[10])), 
   (-2*ep^3*(Mu11 + Mu12)*p1s*sqrtDelta5)/prop[8], 4*ep^4*Mu12*sqrtDelta5, 
   4*ep^4*Mu11*sqrtDelta5}}, {Topology[{0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {-8*ep^4*(((s12*(s15 - s23) + s23*s34 - s15*s45 + s34*s45 + 
        p1s*(-s12 + s45))*prop[4])/2 + s34*s45*(p1s + s15 + prop[1] - 
       prop[4] - prop[10])), 4*ep^4*(4*p1s^2*s34 + 4*s23*s34*prop[1] - 
     4*s34*s45*prop[1] - s12*s23*prop[4] - s23*s34*prop[4] + 
     s34*s45*prop[4] - 2*s23*s34*prop[10] + 2*s34*s45*prop[10] + 
     p1s*(-4*s15*s34 + 4*s23*s34 - 4*s34*s45 + 4*s34*prop[1] - s12*prop[4] + 
       s45*prop[4] - 2*s34*prop[10]) + s15*(-4*s34*prop[1] + s12*prop[4] - 
       s45*prop[4] + 2*s34*prop[10])), 
   -8*ep^4*s34*(2*p1s^2 + p1s*(2*s15 + 4*prop[1] - 2*prop[4] - 3*prop[10]) + 
     s15*(2*prop[1] - prop[10]) + (prop[1] - prop[10])*
      (2*prop[1] - prop[4] - prop[10])), 
   (-2*ep^3*(Mu11 + Mu12)*p1s*sqrtDelta5)/prop[7], 4*ep^4*Mu12*sqrtDelta5, 
   4*ep^4*Mu11*sqrtDelta5}}, {Topology[{1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*(p1s*(s15 - s23) - s15*(s15 - s23 + s45))*
    (2*p1s + 2*prop[1] - prop[10]), -16*ep^4*s15*s45*
    (p1s + s15 + prop[1] - prop[4] - prop[10])}}, 
 {Topology[{1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*s15*(p1s - s12 - s15 + s34)*(2*p1s + 2*prop[1] - prop[10]), 
   16*ep^4*(-(s12*s15) + p1s*s34)*(p1s + s15 + prop[1] - prop[4] - 
     prop[10])}}, {Topology[{1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
  {4*ep^4*Mu11*sqrtDelta5}}, {Topology[{1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {4*ep^4*Mu11*sqrtDelta5}}, {Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {32*ep^4*Sqrt[s12*(p1s - s15)*s23*(s12 - s34 - s45) + 
      (-(s12*(s15 + s23)) + s23*s34 + p1s*(s12 - s45) + s15*s45 - s34*s45)^2/
       4], 8*ep^4*(-2*s15*s23 + s23*s34 - s34*s45 + 2*s23*prop[1] - 
     2*s45*prop[1] - s23*prop[4] + s45*prop[4] + s23*prop[5] - s45*prop[5] - 
     s23*prop[6] + s45*prop[6] - s15*prop[9] - s23*prop[10] + s45*prop[10] - 
     s12*(s23 - 2*prop[1] + prop[4] - prop[5] + prop[6] + prop[10]) + 
     p1s*(2*s12 + 4*s23 - 2*s45 + prop[9] - prop[11]) + s15*prop[11]), 
   (-2*ep^3*Mu12*sqrtDelta5*(prop[7] + prop[8]))/(prop[7]*prop[8]), 
   8*ep*((ep^2*(p1s - s23 + s45)*prop[2]*prop[5])/prop[3] + 
     (ep^2*(s12 + s15)*prop[3]*prop[6])/prop[2] + 
     ((1 - 5*ep + 6*ep^2)*p1s*prop[3]*prop[5]*(ep*(s12 - 3*prop[7]) + 
        2*prop[7]))/((p1s - s12)*s12) - 
     (ep^2*p1s*(2*s23*s34 + 4*s23*prop[1] - 2*s23*prop[4] + 2*s23*prop[5] - 
        2*s23*prop[6] + 2*s34*prop[7] + 2*s45*prop[7] - s45*prop[9] + 
        2*prop[1]*prop[9] - prop[4]*prop[9] + prop[5]*prop[9] - 
        prop[6]*prop[9] - 2*s23*prop[10] - prop[9]*prop[10] + 
        2*p1s*(2*s23 + prop[9] - prop[11]) - s34*prop[11] - 
        2*prop[1]*prop[11] + prop[4]*prop[11] - prop[5]*prop[11] + 
        prop[6]*prop[11] + prop[10]*prop[11] + 
        s12*(-2*s23 - 2*prop[7] + prop[11])))/prop[7])}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {-8*ep^4*(p1s^2 + s15*s23 - p1s*(s15 + s23 + s45)), 
   -8*ep^4*(2*p1s^2 + s15*(-2*prop[1] + prop[10]) - 
     p1s*(2*s15 + 2*s45 - 2*prop[1] + prop[10]) + s45*(-prop[1] + prop[10])), 
   -16*ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]*
    (p1s + s15 + 2*prop[1] - prop[4] - prop[10]), 
   8*ep^4*(s45*prop[7] + (-p1s + s15)*(2*s23 + 2*prop[7] - prop[11]))}}, 
 {Topology[{0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {-8*ep^4*(p1s*(s12 - 2*s34) + s15*s34), 
   8*ep^4*(-(s15*s34) - s34*prop[1] + p1s*(s12 - s34 - prop[4]) + 
     s15*prop[4] + s12*(s15 + prop[1] - prop[10]) + s34*prop[10]), 
   16*ep^4*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34]*
    (2*p1s + 2*prop[1] - prop[4] - prop[10]), 
   8*ep^4*((p1s - s12 - s15 + s34)*prop[8] + (-p1s + s15)*
      (2*p1s - s12 + s34 + 2*prop[1] - prop[4] + prop[5] - prop[6] + 
       2*prop[7] - prop[9] - prop[10]))}}, 
 {Topology[{1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*p1s*(p1s - s12 - s15 + s34), 
   16*ep^4*(p1s^2 - s15*prop[1] - p1s*(s12 - s15 - 3*prop[1] + prop[4] + 
       prop[10]) + s12*(-s15 - 2*prop[1] + prop[4] + prop[10]))}}, 
 {Topology[{0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*p1s*s45, 16*ep^4*(p1s*(-2*s15 + 2*s23 - 2*s45 + prop[4]) + 
     (s23 - s45)*(2*prop[1] - prop[4] - prop[10]) + 
     s15*(-2*prop[1] + prop[10]))}}, 
 {Topology[{1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}], {4*ep^4*(p1s - s15)^2}}, 
 {Topology[{1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], {2*ep^3*(-1 + 2*ep)*s23*s34, 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[8]}}, 
 {Topology[{1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], {2*ep^3*(-1 + 2*ep)*s23*s34, 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[7]}}, 
 {Topology[{1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], {8*ep^4*s23*(s12 - s34), 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[8]}}, 
 {Topology[{0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], {8*ep^4*s34*(p1s - s15 - s45), 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[7]}}, 
 {Topology[{0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
  {8*ep^4*s34*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)], 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[6], 
   4*ep^3*s34*(ep*(p1s + s23 - s45) - (p1s*s23)/prop[7]), 
   4*ep^3*s34*(ep*(p1s - s23 + s45) - (p1s*s45)/prop[8]), 
   (-4*ep^3*s34*((ep*(-s23 + s45)*prop[2] + s12*prop[3])*prop[7] + 
      p1s*prop[2]*(2*s23 + (2 + ep)*prop[7] - prop[11])))/(prop[2]*prop[7]), 
   (-2*ep^3*Mu12*sqrtDelta5)/prop[6]}}, 
 {Topology[{1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {8*ep^4*s23*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34], 
   (-2*ep^3*Mu11*sqrtDelta5)/prop[5], 
   (4*ep^3*s23*(-(p1s*s34) + ep*(s12 + s15)*prop[8]))/prop[8], 
   (4*ep^3*s23*(-p1s^2 - ep*(s12 + s15)*prop[7] + 
      p1s*(s12 + s15 - s34 + 2*ep*prop[7])))/prop[7], 
   (-4*ep^3*s23*((p1s - s15)*prop[2]*prop[8] + s23*prop[2]*prop[8] - 
      s45*prop[2]*prop[8] + ep*(p1s - s12)*prop[3]*prop[8] + 
      ep*(p1s - s15)*prop[3]*prop[8] + p1s*prop[3]*(2*p1s - s12 + s34 + 
        2*prop[1] - prop[4] + prop[5] - prop[6] + 2*prop[7] - prop[9] - 
        prop[10])))/(prop[3]*prop[8]), (-2*ep^3*Mu12*sqrtDelta5)/prop[5]}}, 
 {Topology[{1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*(p1s*(-s15 + s23) + s15*s45)}}, 
 {Topology[{1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {-16*ep^4*(s12*s15 + s15^2 - p1s*s34 - s15*s34)}}, 
 {Topology[{1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {-16*ep^4*s15*(s15 - s23 + s45)}}, 
 {Topology[{1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], {16*ep^4*(-p1s + s12)*s15}}, 
 {Topology[{0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {-8*ep^4*s34*(s15 - s23 + s45)}}, 
 {Topology[{1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], {8*ep^4*(-p1s + s12)*s23}}, 
 {Topology[{1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], {2*ep^3*(-1 + 2*ep)*s23*s34}}, 
 {Topology[{0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
  {(-8*ep^3*(p1s*(s15 - s23) - s15*(s15 - s23 + s45)))/prop[7]}}, 
 {Topology[{1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
  {(8*ep^3*(-(s12*s15) + p1s*s34))/prop[8]}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}], {16*ep^4*(-s12 + s34 + s45)}}, 
 {Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], {16*ep^4*(-s12 + s34 + s45)}}, 
 {Topology[{1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], {-16*ep^4*(p1s - s15 - s45), 
   (-8*ep^3*s15*s45)/prop[8]}}, {Topology[{0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}], 
  {16*ep^4*(-s12 + s34), (8*ep^3*s15*(-p1s + s12 + s15 - s34))/prop[7]}}, 
 {Topology[{0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], {16*ep^4*(s15 - s23 + s45), 
   (-8*ep^3*s15*s45)/prop[6]}}, {Topology[{1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {16*ep^4*(p1s - s12), (8*ep^3*s15*(-p1s + s12 + s15 - s34))/prop[5]}}, 
 {Topology[{0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*(p1s - s15), (-8*ep^3*(p1s - s15 + s23 - s45)*s45)/prop[3]}}, 
 {Topology[{0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*(p1s - s15), (8*ep^3*s12*(-p1s + s12 + s15 - s34))/prop[2]}}, 
 {Topology[{0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], {16*ep^4*(s12 + s23 - s45), 
   (-8*ep^3*s34*(p1s - s15 + s23 - s45))/prop[5]}}, 
 {Topology[{0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], {16*ep^4*(s12 + s23 - s45), 
   (-8*ep^3*s12*s23)/prop[6]}}, {Topology[{1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {16*ep^4*Sqrt[-4*p1s*s23 + (p1s + s23 - s45)^2], 
   (-8*ep^3*(p1s*(s15 - s23) - s15*(s15 - s23 + s45)))/prop[5], 
   (8*ep^3*p1s*(p1s - s15 - s45))/prop[7], (2*ep^3*(p1s - s15)*s23)/prop[1], 
   (-2*ep^3*s23*(-s15 + s23 - s45))/prop[3]}}, 
 {Topology[{0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34], 
   (8*ep^3*(-(s12*s15) + p1s*s34))/prop[6], (8*ep^3*p1s*(s15 - s34))/prop[7], 
   (2*ep^3*(p1s - s12)*s34)/prop[2], (2*ep^3*(p1s - s15)*s34)/prop[4]}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
  {16*ep^4*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34]}}, 
 {Topology[{1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {16*ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]}}, 
 {Topology[{1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}], {8*ep^4*(-p1s + s15)}}, 
 {Topology[{0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], {4*ep^3*(-1 + 2*ep)*s34}}, 
 {Topology[{1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}], {4*ep^3*(-1 + 2*ep)*s23}}, 
 {Topology[{0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], {4*ep^3*(-1 + 2*ep)*s34}}, 
 {Topology[{1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], {4*ep^3*(-1 + 2*ep)*s23}}, 
 {Topology[{0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], {4*ep^3*(-1 + 2*ep)*s34}}, 
 {Topology[{1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], {4*ep^3*(-1 + 2*ep)*s23}}, 
 {Topology[{1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {8*ep^3*(-1 + 2*ep)*(s15 - s23)}}, 
 {Topology[{1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
  {8*ep^3*(-1 + 2*ep)*(s15 - s34)}}, 
 {Topology[{1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
  {8*ep^3*(-1 + 2*ep)*(s15 - s23)}}, 
 {Topology[{1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {8*ep^3*(-1 + 2*ep)*(s15 - s34)}}, 
 {Topology[{1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}], {8*ep^2*(1 - 5*ep + 6*ep^2)}}, 
 {Topology[{0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
  {4*ep^2*(2 + 12*ep^2 + (ep*(p1s - s23 - s45 - 10*prop[3]))/prop[3]), 
   (-8*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[3]}}, 
 {Topology[{0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
  {4*ep^2*(2 + 12*ep^2 + (ep*(s12 + s15 - 2*(s34 + 5*prop[2])))/prop[2]), 
   (-8*ep^3*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34])/prop[2]}}, 
 {Topology[{1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {4*ep^2*(2 + 12*ep^2 - (ep*(p1s - s23 + s45 + 10*prop[6]))/prop[6]), 
   (-8*ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/prop[6]}}, 
 {Topology[{0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {4*ep^2*(2 + 12*ep^2 + (ep*(-2*p1s + s12 + s15 - 10*prop[5]))/prop[5]), 
   (-8*ep^3*Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34])/prop[5]}}, 
 {Topology[{1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}], {4*(1 - 2*ep)^2*ep^2}}, 
 {Topology[{1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], {4*(1 - 2*ep)^2*ep^2}}, 
 {Topology[{0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], {4*(1 - 2*ep)^2*ep^2}}, 
 {Topology[{0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s34}}, 
 {Topology[{0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s23}}, 
 {Topology[{0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s45}}, 
 {Topology[{0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(p1s - s12 - s15 + s34)}}, 
 {Topology[{1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s15}}, 
 {Topology[{0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/s12}}, 
 {Topology[{0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/(p1s - s15 + s23 - s45)}}, 
 {Topology[{0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
  {(8*ep*(-2 + 13*ep - 27*ep^2 + 18*ep^3))/p1s}}}

